All master integrals for three-jet production at NNLO

We evaluate analytically all previously unknown nonplanar master integrals for massless five-particle scattering at two loops, using the differential equations method. A canonical form of the differential equations is obtained by identifying integrals with constant leading singularities, in $D$ space-time dimensions. These integrals evaluate to $\mathbb{Q}$-linear combinations of multiple polylogarithms of uniform weight at each order in the expansion in the dimensional regularization parameter, and are in agreement with previous conjectures for nonplanar pentagon functions. Our results provide the complete set of two-loop Feynman integrals for any massless $2\to 3$ scattering process, thereby opening up a new level of precision collider phenomenology.

==> anc/README.txt <==
---------------------------------------------------------------------------------------------------------------------------------------
All master integrals for three-jet production at NNLO

Dmitry Chicherin, Thomas Gehrmann, Johannes M. Henn, Pascal Wasser, Yang Zhang, Simone Zoia
---------------------------------------------------------------------------------------------------------------------------------------

The file "dlogBasisXB.txt" contains 108 master integrals fulfilling the canonical differential equations in eq. (10).

The variables s12, s23, s34, s45, s15 are the Mandelstam invariants, and eps5 is defined in eq. (1). 
The integrals are defined as 

XB[a1,a2,a3,a4,a4,a5,a6,a7,a8,a9,a10,a11] := Integral d^D k1 d^D k2/(i pi)^D Product_i D_i^(-a_i),

where the propagators D_i are defined in eq. (2).

The file "XB_Atilde.txt" contains the matrix of the differential equations in (10). W[1], ..., W[31] are defined in equations (2.3) - (2.5) in arxiv:1809.06240.

The files "XB_Boundary_values_X0.txt" and "XB_Boundary_values_X1.txt" contain the boundary values of the 108 master integrals ("dlogBasisXB.txt"), with a normalization factor eps^4 Exp[2 eps EulerGamma], in an expansion in eps, at the kinematic points X0 and X1, respectively. X0 and X1 are defined in eqs. (12) and (13).


==> anc/XB_Atilde.txt <==
{{(-13*Log[W[4]])/12 - (11*Log[W[14]])/12, -Log[W[4]] + Log[W[14]], 0, 
  Log[W[4]]/3 - Log[W[14]]/3, Log[W[4]]/3 - Log[W[14]]/3, 
  -Log[W[4]]/3 + Log[W[14]]/3, 0, 0, 0, (7*Log[W[4]])/12 - (7*Log[W[14]])/12, 
  (-7*Log[W[4]])/12 + (7*Log[W[14]])/12, 0, 0, 0, 
  (7*Log[W[4]])/8 - (7*Log[W[14]])/8, (-7*Log[W[4]])/8 + (7*Log[W[14]])/8, 
  (-7*Log[W[4]])/8 + (7*Log[W[14]])/8, (-5*Log[W[4]])/24 + (5*Log[W[14]])/24, 
  (15*Log[W[4]])/8 - (15*Log[W[14]])/8, (5*Log[W[4]])/24 - (5*Log[W[14]])/24, 
  Log[W[4]] - Log[W[14]], (5*Log[W[4]])/3 - (5*Log[W[14]])/3, 
  Log[W[4]]/2 - Log[W[14]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[4]]/3 + Log[W[14]]/3, -Log[W[4]]/12 + Log[W[14]]/12, 
  Log[W[4]]/4 - Log[W[14]]/4, Log[W[4]]/9 - Log[W[14]]/9, 0, 
  -Log[W[4]]/3 + Log[W[14]]/3, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[4]]/24 + Log[W[14]]/24, -Log[W[4]]/4 + Log[W[14]]/4, 
  (7*Log[W[4]])/8 - (7*Log[W[14]])/8, (7*Log[W[4]])/8 - (7*Log[W[14]])/8, 0, 
  (-7*Log[W[4]])/24 + (7*Log[W[14]])/24, 0, 0, 0, 0, 0, 0, 
  (-5*Log[W[4]])/8 + (5*Log[W[14]])/8, (-5*Log[W[4]])/4 + (5*Log[W[14]])/4, 
  (-5*Log[W[4]])/12 + (5*Log[W[14]])/12, (5*Log[W[4]])/24 - 
   (5*Log[W[14]])/24, (-5*Log[W[4]])/24 + (5*Log[W[14]])/24, 
  (7*Log[W[4]])/6 - (7*Log[W[14]])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[W[4]]/3 - Log[W[14]]/3, -Log[W[4]]/12 + Log[W[14]]/12, 
  (-7*Log[W[4]])/24 + (7*Log[W[14]])/24, Log[W[4]]/3 - Log[W[14]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*Log[W[1]])/3 + (4*Log[W[4]])/3, -4*Log[W[1]] + 2*Log[W[11]], 0, 
  Log[W[1]]/3 - Log[W[4]]/3, Log[W[1]]/3 - Log[W[4]]/3, 
  -Log[W[1]]/3 + Log[W[4]]/3, 0, 0, 0, (10*Log[W[1]])/3 - (10*Log[W[4]])/3, 
  (-10*Log[W[1]])/3 + (10*Log[W[4]])/3, 0, 0, 0, Log[W[1]] - Log[W[4]], 
  -Log[W[1]] + Log[W[4]], -Log[W[1]] + Log[W[4]], -Log[W[1]]/3 + Log[W[4]]/3, 
  2*Log[W[1]] - 2*Log[W[4]], Log[W[1]]/3 - Log[W[4]]/3, 
  Log[W[1]] - Log[W[4]], (5*Log[W[1]])/3 - (5*Log[W[4]])/3, 
  2*Log[W[1]] - 2*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/3 + Log[W[4]]/3, -Log[W[1]]/3 + Log[W[4]]/3, 0, 
  Log[W[1]]/9 - Log[W[4]]/9, 0, -Log[W[1]]/3 + Log[W[4]]/3, 0, 0, 0, 0, 0, 0, 
  0, (4*Log[W[1]])/3 - (4*Log[W[4]])/3, -2*Log[W[1]] + 2*Log[W[4]], 
  Log[W[1]] - Log[W[4]], Log[W[1]] - Log[W[4]], 0, 
  -Log[W[1]]/3 + Log[W[4]]/3, 0, 0, 0, 0, 0, 0, -Log[W[1]] + Log[W[4]], 
  -2*Log[W[1]] + 2*Log[W[4]], (-2*Log[W[1]])/3 + (2*Log[W[4]])/3, 
  Log[W[1]]/3 - Log[W[4]]/3, -Log[W[1]]/3 + Log[W[4]]/3, 
  (8*Log[W[1]])/3 - (8*Log[W[4]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[W[1]]/3 - Log[W[4]]/3, -Log[W[1]]/3 + Log[W[4]]/3, 
  (-2*Log[W[1]])/3 + (2*Log[W[4]])/3, (4*Log[W[1]])/3 - (4*Log[W[4]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[1]] - 2*Log[W[2]] - (9*Log[W[4]])/4 + (9*Log[W[16]])/4, 
  -Log[W[4]] + Log[W[16]], -2*Log[W[1]] - 2*Log[W[2]] - Log[W[4]] + 
   4*Log[W[9]] - Log[W[16]], -Log[W[4]] + Log[W[16]], 
  -Log[W[4]] + Log[W[16]], Log[W[4]] - Log[W[16]], 0, 0, 0, 
  (11*Log[W[4]])/4 - (11*Log[W[16]])/4, (-11*Log[W[4]])/4 + 
   (11*Log[W[16]])/4, 0, 0, 0, Log[W[4]]/8 - Log[W[16]]/8, 
  -Log[W[4]]/8 + Log[W[16]]/8, -Log[W[4]]/8 + Log[W[16]]/8, 
  -Log[W[4]]/8 + Log[W[16]]/8, (17*Log[W[4]])/8 - (17*Log[W[16]])/8, 
  Log[W[4]]/8 - Log[W[16]]/8, 0, 2*Log[W[4]] - 2*Log[W[16]], 
  -2*Log[W[1]] + 2*Log[W[2]] + (3*Log[W[4]])/2 - (3*Log[W[16]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[W[4]]/4 + Log[W[16]]/4, 
  (-5*Log[W[4]])/4 + (5*Log[W[16]])/4, -Log[W[4]]/3 + Log[W[16]]/3, 0, 
  Log[W[4]] - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  (11*Log[W[4]])/8 - (11*Log[W[16]])/8, (-7*Log[W[4]])/4 + (7*Log[W[16]])/4, 
  Log[W[4]]/8 - Log[W[16]]/8, Log[W[4]]/8 - Log[W[16]]/8, 0, 
  -Log[W[4]]/24 + Log[W[16]]/24, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[4]])/8 + (3*Log[W[16]])/8, (-3*Log[W[4]])/4 + (3*Log[W[16]])/4, 
  -Log[W[4]]/4 + Log[W[16]]/4, Log[W[4]]/8 - Log[W[16]]/8, 
  -Log[W[4]]/8 + Log[W[16]]/8, (3*Log[W[4]])/2 - (3*Log[W[16]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[4]]/4 + Log[W[16]]/4, 
  (-3*Log[W[4]])/8 + (3*Log[W[16]])/8, Log[W[4]] - Log[W[16]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2*Log[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(7*Log[W[1]])/12 - (7*Log[W[13]])/12, 
  0, 0, Log[W[1]]/6 - Log[W[13]]/6, (-5*Log[W[1]])/6 - (7*Log[W[13]])/6, 
  -Log[W[1]]/6 + Log[W[13]]/6, 0, 0, 0, (-13*Log[W[1]])/12 + 
   (13*Log[W[13]])/12, (13*Log[W[1]])/12 - (13*Log[W[13]])/12, 0, 0, 0, 
  (3*Log[W[1]])/8 - (3*Log[W[13]])/8, (-3*Log[W[1]])/8 + (3*Log[W[13]])/8, 
  (-3*Log[W[1]])/8 + (3*Log[W[13]])/8, -Log[W[1]]/24 + Log[W[13]]/24, 
  -Log[W[1]]/8 + Log[W[13]]/8, Log[W[1]]/24 - Log[W[13]]/24, 
  Log[W[1]]/2 - Log[W[13]]/2, -Log[W[1]]/6 + Log[W[13]]/6, 
  Log[W[1]]/2 - Log[W[13]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]] + Log[W[13]], Log[W[1]]/3 - Log[W[13]]/3, 
  Log[W[1]]/12 - Log[W[13]]/12, Log[W[1]]/4 - Log[W[13]]/4, 
  Log[W[1]]/18 - Log[W[13]]/18, 0, -Log[W[1]]/6 + Log[W[13]]/6, 0, 0, 0, 0, 
  0, 0, 0, (-17*Log[W[1]])/24 + (17*Log[W[13]])/24, 
  (3*Log[W[1]])/4 - (3*Log[W[13]])/4, (3*Log[W[1]])/8 - (3*Log[W[13]])/8, 
  (3*Log[W[1]])/8 - (3*Log[W[13]])/8, 0, -Log[W[1]]/8 + Log[W[13]]/8, 0, 0, 
  0, 0, 0, 0, -Log[W[1]]/8 + Log[W[13]]/8, -Log[W[1]]/4 + Log[W[13]]/4, 
  -Log[W[1]]/12 + Log[W[13]]/12, Log[W[1]]/24 - Log[W[13]]/24, 
  -Log[W[1]]/24 + Log[W[13]]/24, -Log[W[1]]/6 + Log[W[13]]/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/6 - Log[W[13]]/6, 
  Log[W[1]]/12 - Log[W[13]]/12, Log[W[1]]/24 - Log[W[13]]/24, 
  -Log[W[1]]/3 + Log[W[13]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(7*Log[W[5]])/6 - (7*Log[W[13]])/6, 0, 0, 
  2*Log[W[1]] + Log[W[5]]/3 - Log[W[13]]/3 - 2*Log[W[15]], 
  Log[W[5]]/3 - Log[W[13]]/3, -2*Log[W[1]] - (7*Log[W[5]])/3 + Log[W[13]]/3 + 
   2*Log[W[20]], 0, 0, 0, (-13*Log[W[5]])/6 + (13*Log[W[13]])/6, 
  (13*Log[W[5]])/6 - (13*Log[W[13]])/6, 0, 0, 0, 
  (3*Log[W[5]])/4 - (3*Log[W[13]])/4, (-3*Log[W[5]])/4 + (3*Log[W[13]])/4, 
  (-3*Log[W[5]])/4 + (3*Log[W[13]])/4, -Log[W[5]]/12 + Log[W[13]]/12, 
  -Log[W[5]]/4 + Log[W[13]]/4, Log[W[5]]/12 - Log[W[13]]/12, 
  Log[W[5]] - Log[W[13]], -Log[W[5]]/3 + Log[W[13]]/3, 
  Log[W[5]] - Log[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[1]] - 2*Log[W[5]] + 2*Log[W[13]] + 2*Log[W[15]], 
  (2*Log[W[5]])/3 - (2*Log[W[13]])/3, Log[W[5]]/6 - Log[W[13]]/6, 
  Log[W[5]]/2 - Log[W[13]]/2, Log[W[5]]/9 - Log[W[13]]/9, 0, 
  -Log[W[5]]/3 + Log[W[13]]/3, 0, 0, 0, 0, 0, 0, 0, 
  (-17*Log[W[5]])/12 + (17*Log[W[13]])/12, (3*Log[W[5]])/2 - 
   (3*Log[W[13]])/2, (3*Log[W[5]])/4 - (3*Log[W[13]])/4, 
  (3*Log[W[5]])/4 - (3*Log[W[13]])/4, 0, -Log[W[5]]/4 + Log[W[13]]/4, 0, 0, 
  0, 0, 0, 0, -Log[W[5]]/4 + Log[W[13]]/4, -Log[W[5]]/2 + Log[W[13]]/2, 
  -Log[W[5]]/6 + Log[W[13]]/6, Log[W[5]]/12 - Log[W[13]]/12, 
  -Log[W[5]]/12 + Log[W[13]]/12, -Log[W[5]]/3 + Log[W[13]]/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[5]]/3 - Log[W[13]]/3, 
  Log[W[5]]/6 - Log[W[13]]/6, Log[W[5]]/12 - Log[W[13]]/12, 
  (-2*Log[W[5]])/3 + (2*Log[W[13]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[W[5]]/6 - Log[W[14]]/6, 
  2*Log[W[5]] - 2*Log[W[14]], 0, 2*Log[W[4]] - (2*Log[W[5]])/3 - 
   2*Log[W[12]] + (2*Log[W[14]])/3, (-2*Log[W[5]])/3 + (2*Log[W[14]])/3, 
  (2*Log[W[5]])/3 - (2*Log[W[14]])/3, -2*Log[W[4]] - 2*Log[W[5]] + 
   2*Log[W[19]], 0, 0, (-7*Log[W[5]])/6 + (7*Log[W[14]])/6, 
  (7*Log[W[5]])/6 - (7*Log[W[14]])/6, 0, 0, 0, 
  (-7*Log[W[5]])/4 + (7*Log[W[14]])/4, (7*Log[W[5]])/4 - (7*Log[W[14]])/4, 
  (7*Log[W[5]])/4 - (7*Log[W[14]])/4, (5*Log[W[5]])/12 - (5*Log[W[14]])/12, 
  (-15*Log[W[5]])/4 + (15*Log[W[14]])/4, (-5*Log[W[5]])/12 + 
   (5*Log[W[14]])/12, -2*Log[W[5]] + 2*Log[W[14]], 
  -2*Log[W[4]] - (10*Log[W[5]])/3 + 2*Log[W[12]] + (10*Log[W[14]])/3, 
  -Log[W[5]] + Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[5]])/3 - (2*Log[W[14]])/3, Log[W[5]]/6 - Log[W[14]]/6, 
  -Log[W[5]]/2 + Log[W[14]]/2, (-2*Log[W[5]])/9 + (2*Log[W[14]])/9, 0, 
  (2*Log[W[5]])/3 - (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[5]]/12 - Log[W[14]]/12, Log[W[5]]/2 - Log[W[14]]/2, 
  (-7*Log[W[5]])/4 + (7*Log[W[14]])/4, (-7*Log[W[5]])/4 + (7*Log[W[14]])/4, 
  0, (7*Log[W[5]])/12 - (7*Log[W[14]])/12, 0, 0, 0, 0, 0, 0, 
  (5*Log[W[5]])/4 - (5*Log[W[14]])/4, (5*Log[W[5]])/2 - (5*Log[W[14]])/2, 
  (5*Log[W[5]])/6 - (5*Log[W[14]])/6, (-5*Log[W[5]])/12 + (5*Log[W[14]])/12, 
  (5*Log[W[5]])/12 - (5*Log[W[14]])/12, (-7*Log[W[5]])/3 + (7*Log[W[14]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[5]])/3 + (2*Log[W[14]])/3, Log[W[5]]/6 - Log[W[14]]/6, 
  (7*Log[W[5]])/12 - (7*Log[W[14]])/12, (-2*Log[W[5]])/3 + (2*Log[W[14]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]]/4 - Log[W[18]]/4, -2*Log[W[1]] + 2*Log[W[18]], 0, 
  -Log[W[1]]/2 + Log[W[18]]/2, (3*Log[W[1]])/2 + 2*Log[W[3]] - 2*Log[W[4]] - 
   (3*Log[W[18]])/2, -Log[W[1]]/2 + Log[W[18]]/2, Log[W[1]] - Log[W[18]], 
  -Log[W[1]] - 2*Log[W[3]] - 2*Log[W[4]] + 4*Log[W[6]] - Log[W[18]], 0, 
  (9*Log[W[1]])/4 - (9*Log[W[18]])/4, (-9*Log[W[1]])/4 + (9*Log[W[18]])/4, 0, 
  0, 0, (11*Log[W[1]])/8 - (11*Log[W[18]])/8, 
  (-11*Log[W[1]])/8 + (11*Log[W[18]])/8, (-11*Log[W[1]])/8 + 
   (11*Log[W[18]])/8, (-3*Log[W[1]])/8 + (3*Log[W[18]])/8, 
  (15*Log[W[1]])/8 - 2*Log[W[3]] + 2*Log[W[4]] - (15*Log[W[18]])/8, 
  (3*Log[W[1]])/8 - (3*Log[W[18]])/8, (3*Log[W[1]])/2 - (3*Log[W[18]])/2, 
  (3*Log[W[1]])/2 - (3*Log[W[18]])/2, Log[W[1]]/2 - Log[W[18]]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[W[1]] - Log[W[18]], 0, -Log[W[1]]/4 + Log[W[18]]/4, 
  Log[W[1]]/4 - Log[W[18]]/4, Log[W[1]]/6 - Log[W[18]]/6, 0, 
  -Log[W[1]]/2 + Log[W[18]]/2, 0, -Log[W[1]]/3 + Log[W[18]]/3, 0, 
  Log[W[1]] - Log[W[18]], 0, -Log[W[1]] + Log[W[18]], 0, 
  (5*Log[W[1]])/8 - (5*Log[W[18]])/8, (-5*Log[W[1]])/4 + (5*Log[W[18]])/4, 
  (11*Log[W[1]])/8 - (11*Log[W[18]])/8, (11*Log[W[1]])/8 - (11*Log[W[18]])/8, 
  0, (-11*Log[W[1]])/24 + (11*Log[W[18]])/24, 0, 0, 0, 0, 0, 0, 
  (-9*Log[W[1]])/8 + (9*Log[W[18]])/8, (-9*Log[W[1]])/4 + (9*Log[W[18]])/4, 
  (-3*Log[W[1]])/4 + (3*Log[W[18]])/4, (3*Log[W[1]])/8 - (3*Log[W[18]])/8, 
  (-3*Log[W[1]])/8 + (3*Log[W[18]])/8, (5*Log[W[1]])/2 - (5*Log[W[18]])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[18]]/2, 
  -Log[W[1]]/4 + Log[W[18]]/4, (-5*Log[W[1]])/8 + (5*Log[W[18]])/8, 
  Log[W[1]] - Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[12]] - 
   2*Log[W[15]], 0, 0, 0, 0, -2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[3]] + 2*Log[W[12]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[W[2]] + 2*Log[W[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*Log[W[2]])/4 + (5*Log[W[4]])/4, -Log[W[2]] + Log[W[4]], 0, 0, 0, 0, 0, 
  0, 0, -2*Log[W[1]] + (3*Log[W[2]])/4 - (11*Log[W[4]])/4 + 4*Log[W[14]] - 
   2*Log[W[16]], 2*Log[W[1]] - (7*Log[W[2]])/4 + (7*Log[W[4]])/4 - 
   2*Log[W[16]], 0, 0, 0, (9*Log[W[2]])/8 - (9*Log[W[4]])/8, 
  (-9*Log[W[2]])/8 + (9*Log[W[4]])/8, (-9*Log[W[2]])/8 + (9*Log[W[4]])/8, 
  (-9*Log[W[2]])/8 + (9*Log[W[4]])/8, (17*Log[W[2]])/8 - (17*Log[W[4]])/8, 
  Log[W[2]]/8 - Log[W[4]]/8, 0, Log[W[2]] - Log[W[4]], 
  2*Log[W[1]] + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 2*Log[W[16]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[W[2]]/4 + Log[W[4]]/4, 
  -Log[W[2]]/4 + Log[W[4]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[W[2]])/8 - (3*Log[W[4]])/8, (-3*Log[W[2]])/4 + (3*Log[W[4]])/4, 
  (9*Log[W[2]])/8 - (9*Log[W[4]])/8, (9*Log[W[2]])/8 - (9*Log[W[4]])/8, 0, 
  (-3*Log[W[2]])/8 + (3*Log[W[4]])/8, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[2]])/8 + (3*Log[W[4]])/8, (-3*Log[W[2]])/4 + (3*Log[W[4]])/4, 
  -Log[W[2]]/4 + Log[W[4]]/4, Log[W[2]]/8 - Log[W[4]]/8, 
  -Log[W[2]]/8 + Log[W[4]]/8, (3*Log[W[2]])/2 - (3*Log[W[4]])/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[2]]/4 + Log[W[4]]/4, 
  (-3*Log[W[2]])/8 + (3*Log[W[4]])/8, Log[W[2]] - Log[W[4]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[4]]/12 - Log[W[9]]/12, Log[W[4]] - Log[W[9]], 0, 
  -Log[W[4]]/3 + Log[W[9]]/3, -Log[W[4]]/3 + Log[W[9]]/3, 
  Log[W[4]]/3 - Log[W[9]]/3, 0, 0, 0, (-7*Log[W[4]])/12 + (7*Log[W[9]])/12, 
  (-5*Log[W[4]])/12 - (19*Log[W[9]])/12, 0, 0, 0, 
  (-7*Log[W[4]])/8 + (7*Log[W[9]])/8, (7*Log[W[4]])/8 - (7*Log[W[9]])/8, 
  (7*Log[W[4]])/8 - (7*Log[W[9]])/8, (29*Log[W[4]])/24 - (29*Log[W[9]])/24, 
  (-15*Log[W[4]])/8 + (15*Log[W[9]])/8, (-5*Log[W[4]])/24 + (5*Log[W[9]])/24, 
  -Log[W[4]] + Log[W[9]], (-2*Log[W[4]])/3 + (2*Log[W[9]])/3, 
  -Log[W[4]]/2 + Log[W[9]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[4]]/3 - Log[W[9]]/3, Log[W[4]]/12 - Log[W[9]]/12, 
  -Log[W[4]]/4 + Log[W[9]]/4, -Log[W[4]]/9 + Log[W[9]]/9, 0, 
  Log[W[4]]/3 - Log[W[9]]/3, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[4]]/24 - Log[W[9]]/24, Log[W[4]]/4 - Log[W[9]]/4, 
  (-7*Log[W[4]])/8 + (7*Log[W[9]])/8, (-7*Log[W[4]])/8 + (7*Log[W[9]])/8, 0, 
  (7*Log[W[4]])/24 - (7*Log[W[9]])/24, 0, 0, 0, 0, 0, 0, 
  (5*Log[W[4]])/8 - (5*Log[W[9]])/8, (5*Log[W[4]])/4 - (5*Log[W[9]])/4, 
  (5*Log[W[4]])/12 - (5*Log[W[9]])/12, (-5*Log[W[4]])/24 + (5*Log[W[9]])/24, 
  (5*Log[W[4]])/24 - (5*Log[W[9]])/24, (-7*Log[W[4]])/6 + (7*Log[W[9]])/6, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[4]]/3 + Log[W[9]]/3, 
  Log[W[4]]/12 - Log[W[9]]/12, (7*Log[W[4]])/24 - (7*Log[W[9]])/24, 
  -Log[W[4]]/3 + Log[W[9]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[5]] - 2*Log[W[16]] - 2*Log[W[18]], 0, 0, 0, 0, 
  2*Log[W[16]] + 2*Log[W[18]] - 2*Log[W[23]] - 2*Log[W[24]], 
  2*Log[W[18]] - 2*Log[W[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[16]] + 2*Log[W[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*Log[W[1]])/4 + (3*Log[W[3]])/4, -2*Log[W[1]] + 2*Log[W[3]], 0, 
  Log[W[1]]/2 - Log[W[3]]/2, Log[W[1]]/2 - Log[W[3]]/2, 
  -Log[W[1]]/2 + Log[W[3]]/2, 0, 0, 0, (9*Log[W[1]])/4 - (9*Log[W[3]])/4, 
  (-13*Log[W[1]])/4 + (13*Log[W[3]])/4, 0, -2*Log[W[3]] - 2*Log[W[4]] + 
   4*Log[W[13]] - 2*Log[W[18]], Log[W[1]] - Log[W[3]], 
  (11*Log[W[1]])/8 - (11*Log[W[3]])/8, (-3*Log[W[1]])/8 + (3*Log[W[3]])/8 - 
   2*Log[W[4]] + 2*Log[W[18]], (-19*Log[W[1]])/8 + (19*Log[W[3]])/8, 
  (-3*Log[W[1]])/8 + (3*Log[W[3]])/8, (15*Log[W[1]])/8 - (15*Log[W[3]])/8 + 
   2*Log[W[4]] - 2*Log[W[18]], (3*Log[W[1]])/8 - (3*Log[W[3]])/8, 
  (3*Log[W[1]])/2 - (3*Log[W[3]])/2, (3*Log[W[1]])/2 - (3*Log[W[3]])/2, 
  Log[W[1]]/2 - Log[W[3]]/2, 0, 0, 0, 0, Log[W[1]] - Log[W[3]], 0, 0, 0, 0, 
  0, 0, -Log[W[1]]/4 + Log[W[3]]/4, Log[W[1]]/4 - Log[W[3]]/4, 
  Log[W[1]]/6 - Log[W[3]]/6, 0, -Log[W[1]]/2 + Log[W[3]]/2, 0, 0, 0, 0, 0, 0, 
  0, (5*Log[W[1]])/8 - (5*Log[W[3]])/8, (-5*Log[W[1]])/4 + (5*Log[W[3]])/4, 
  (11*Log[W[1]])/8 - (11*Log[W[3]])/8, (11*Log[W[1]])/8 - (11*Log[W[3]])/8, 
  0, (-11*Log[W[1]])/24 + (11*Log[W[3]])/24, -Log[W[1]] + Log[W[3]], 
  Log[W[1]] - Log[W[3]], 0, -Log[W[1]] + Log[W[3]], -Log[W[1]] + Log[W[3]], 
  -Log[W[1]]/3 + Log[W[3]]/3, (-9*Log[W[1]])/8 + (9*Log[W[3]])/8, 
  (-9*Log[W[1]])/4 + (9*Log[W[3]])/4, (-3*Log[W[1]])/4 + (3*Log[W[3]])/4, 
  (3*Log[W[1]])/8 - (3*Log[W[3]])/8, (-3*Log[W[1]])/8 + (3*Log[W[3]])/8, 
  (5*Log[W[1]])/2 - (5*Log[W[3]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[W[1]]/2 - Log[W[3]]/2, -Log[W[1]]/4 + Log[W[3]]/4, 
  (-5*Log[W[1]])/8 + (5*Log[W[3]])/8, Log[W[1]] - Log[W[3]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[W[9]]/6 + Log[W[17]]/6, -2*Log[W[9]] + 2*Log[W[17]], 0, 
  (2*Log[W[9]])/3 - (2*Log[W[17]])/3, (2*Log[W[9]])/3 - (2*Log[W[17]])/3, 
  (-2*Log[W[9]])/3 + (2*Log[W[17]])/3, 0, 0, 0, 
  (7*Log[W[9]])/6 - (7*Log[W[17]])/6, (-7*Log[W[9]])/6 + (7*Log[W[17]])/6, 0, 
  0, -2*Log[W[4]] - 2*Log[W[17]] + 2*Log[W[20]], 
  (7*Log[W[9]])/4 - (7*Log[W[17]])/4, (-7*Log[W[9]])/4 + (7*Log[W[17]])/4, 
  2*Log[W[4]] - (7*Log[W[9]])/4 + (7*Log[W[17]])/4 - 2*Log[W[23]], 
  2*Log[W[4]] - (29*Log[W[9]])/12 + (29*Log[W[17]])/12 - 2*Log[W[23]], 
  (15*Log[W[9]])/4 - (15*Log[W[17]])/4, (5*Log[W[9]])/12 - (5*Log[W[17]])/12, 
  2*Log[W[9]] - 2*Log[W[17]], (4*Log[W[9]])/3 - (4*Log[W[17]])/3, 
  Log[W[9]] - Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Log[W[9]])/3 + (2*Log[W[17]])/3, -Log[W[9]]/6 + Log[W[17]]/6, 
  Log[W[9]]/2 - Log[W[17]]/2, (2*Log[W[9]])/9 - (2*Log[W[17]])/9, 0, 
  (-2*Log[W[9]])/3 + (2*Log[W[17]])/3, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[9]]/12 + Log[W[17]]/12, -Log[W[9]]/2 + Log[W[17]]/2, 
  (7*Log[W[9]])/4 - (7*Log[W[17]])/4, (7*Log[W[9]])/4 - (7*Log[W[17]])/4, 0, 
  (-7*Log[W[9]])/12 + (7*Log[W[17]])/12, 0, 0, 0, 0, 0, 0, 
  (-5*Log[W[9]])/4 + (5*Log[W[17]])/4, (-5*Log[W[9]])/2 + (5*Log[W[17]])/2, 
  (-5*Log[W[9]])/6 + (5*Log[W[17]])/6, (5*Log[W[9]])/12 - (5*Log[W[17]])/12, 
  (-5*Log[W[9]])/12 + (5*Log[W[17]])/12, (7*Log[W[9]])/3 - (7*Log[W[17]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[9]])/3 - (2*Log[W[17]])/3, -Log[W[9]]/6 + Log[W[17]]/6, 
  (-7*Log[W[9]])/12 + (7*Log[W[17]])/12, (2*Log[W[9]])/3 - (2*Log[W[17]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-7*Log[W[6]])/6 + (7*Log[W[17]])/6, 0, 0, -Log[W[6]]/3 + Log[W[17]]/3, 
  -Log[W[6]]/3 + Log[W[17]]/3, Log[W[6]]/3 - Log[W[17]]/3, 0, 0, 0, 
  (13*Log[W[6]])/6 - (13*Log[W[17]])/6, (-13*Log[W[6]])/6 + 
   (13*Log[W[17]])/6, 0, 0, 0, -2*Log[W[1]] - (3*Log[W[6]])/4 - 
   (5*Log[W[17]])/4 + 2*Log[W[19]], (3*Log[W[6]])/4 - (3*Log[W[17]])/4, 
  2*Log[W[1]] + (3*Log[W[6]])/4 - (3*Log[W[17]])/4 - 2*Log[W[24]], 
  Log[W[6]]/12 - Log[W[17]]/12, Log[W[6]]/4 - Log[W[17]]/4, 
  -Log[W[6]]/12 + Log[W[17]]/12, -Log[W[6]] + Log[W[17]], 
  Log[W[6]]/3 - Log[W[17]]/3, -Log[W[6]] + Log[W[17]], 0, 0, 0, 0, 
  -2*Log[W[1]] + 2*Log[W[6]] - 2*Log[W[17]] + 2*Log[W[24]], 0, 0, 0, 0, 0, 
  (-2*Log[W[6]])/3 + (2*Log[W[17]])/3, -Log[W[6]]/6 + Log[W[17]]/6, 
  -Log[W[6]]/2 + Log[W[17]]/2, -Log[W[6]]/9 + Log[W[17]]/9, 0, 
  Log[W[6]]/3 - Log[W[17]]/3, 0, 0, 0, 0, 0, 0, 0, 
  (17*Log[W[6]])/12 - (17*Log[W[17]])/12, (-3*Log[W[6]])/2 + 
   (3*Log[W[17]])/2, (-3*Log[W[6]])/4 + (3*Log[W[17]])/4, 
  (-3*Log[W[6]])/4 + (3*Log[W[17]])/4, 0, Log[W[6]]/4 - Log[W[17]]/4, 0, 0, 
  0, 0, 0, 0, Log[W[6]]/4 - Log[W[17]]/4, Log[W[6]]/2 - Log[W[17]]/2, 
  Log[W[6]]/6 - Log[W[17]]/6, -Log[W[6]]/12 + Log[W[17]]/12, 
  Log[W[6]]/12 - Log[W[17]]/12, Log[W[6]]/3 - Log[W[17]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[6]]/3 + Log[W[17]]/3, 
  -Log[W[6]]/6 + Log[W[17]]/6, -Log[W[6]]/12 + Log[W[17]]/12, 
  (2*Log[W[6]])/3 - (2*Log[W[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(7*Log[W[1]])/12 - (7*Log[W[6]])/12, 0, 0, 
  Log[W[1]]/6 - Log[W[6]]/6, Log[W[1]]/6 - Log[W[6]]/6, 
  -Log[W[1]]/6 + Log[W[6]]/6, 0, 0, 0, (-13*Log[W[1]])/12 + 
   (13*Log[W[6]])/12, (13*Log[W[1]])/12 - (13*Log[W[6]])/12, 0, 0, 0, 
  (3*Log[W[1]])/8 - (3*Log[W[6]])/8, (-11*Log[W[1]])/8 - (5*Log[W[6]])/8, 
  (-3*Log[W[1]])/8 + (3*Log[W[6]])/8, -Log[W[1]]/24 + Log[W[6]]/24, 
  -Log[W[1]]/8 + Log[W[6]]/8, Log[W[1]]/24 - Log[W[6]]/24, 
  Log[W[1]]/2 - Log[W[6]]/2, -Log[W[1]]/6 + Log[W[6]]/6, 
  Log[W[1]]/2 - Log[W[6]]/2, 0, 0, 0, 0, -Log[W[1]] + Log[W[6]], 0, 0, 0, 0, 
  0, Log[W[1]]/3 - Log[W[6]]/3, Log[W[1]]/12 - Log[W[6]]/12, 
  Log[W[1]]/4 - Log[W[6]]/4, Log[W[1]]/18 - Log[W[6]]/18, 0, 
  -Log[W[1]]/6 + Log[W[6]]/6, 0, 0, 0, 0, 0, 0, 0, 
  (-17*Log[W[1]])/24 + (17*Log[W[6]])/24, (3*Log[W[1]])/4 - (3*Log[W[6]])/4, 
  (3*Log[W[1]])/8 - (3*Log[W[6]])/8, (3*Log[W[1]])/8 - (3*Log[W[6]])/8, 0, 
  -Log[W[1]]/8 + Log[W[6]]/8, 0, 0, 0, 0, 0, 0, -Log[W[1]]/8 + Log[W[6]]/8, 
  -Log[W[1]]/4 + Log[W[6]]/4, -Log[W[1]]/12 + Log[W[6]]/12, 
  Log[W[1]]/24 - Log[W[6]]/24, -Log[W[1]]/24 + Log[W[6]]/24, 
  -Log[W[1]]/6 + Log[W[6]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[W[1]]/6 - Log[W[6]]/6, Log[W[1]]/12 - Log[W[6]]/12, 
  Log[W[1]]/24 - Log[W[6]]/24, -Log[W[1]]/3 + Log[W[6]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]]/2 - Log[W[11]]/2, -Log[W[1]] + Log[W[11]], 0, 
  Log[W[1]]/2 - Log[W[11]]/2, Log[W[1]]/2 - Log[W[11]]/2, 
  -Log[W[1]]/2 + Log[W[11]]/2, 0, 0, 0, -Log[W[1]]/2 + Log[W[11]]/2, 
  Log[W[1]]/2 - Log[W[11]]/2, 0, 0, 0, (5*Log[W[1]])/4 - (5*Log[W[11]])/4, 
  (-5*Log[W[1]])/4 + (5*Log[W[11]])/4, (-5*Log[W[1]])/4 + (5*Log[W[11]])/4, 
  -Log[W[1]]/4 + Log[W[11]]/4, (3*Log[W[1]])/4 - (11*Log[W[11]])/4, 
  Log[W[1]]/4 - Log[W[11]]/4, (3*Log[W[1]])/2 - (3*Log[W[11]])/2, 
  Log[W[1]]/2 - Log[W[11]]/2, Log[W[1]] - Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[W[1]]/2 - Log[W[11]]/2, Log[W[1]]/6 - Log[W[11]]/6, 0, 
  -Log[W[1]]/2 + Log[W[11]]/2, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 + (3*Log[W[11]])/4, Log[W[1]]/2 - Log[W[11]]/2, 
  (5*Log[W[1]])/4 - (5*Log[W[11]])/4, (5*Log[W[1]])/4 - (5*Log[W[11]])/4, 0, 
  (-5*Log[W[1]])/12 + (5*Log[W[11]])/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 + (3*Log[W[11]])/4, (-3*Log[W[1]])/2 + (3*Log[W[11]])/2, 
  -Log[W[1]]/2 + Log[W[11]]/2, Log[W[1]]/4 - Log[W[11]]/4, 
  -Log[W[1]]/4 + Log[W[11]]/4, Log[W[1]] - Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[11]]/2, 0, 
  -Log[W[1]]/4 + Log[W[11]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {Log[W[1]]/6 - Log[W[9]]/6 + Log[W[11]] - 
   Log[W[16]], 2*Log[W[1]] - 2*Log[W[9]] - 2*Log[W[11]] + 2*Log[W[16]], 0, 
  (-2*Log[W[1]])/3 + (2*Log[W[9]])/3 + Log[W[11]] - Log[W[16]], 
  (-2*Log[W[1]])/3 + (2*Log[W[9]])/3 + Log[W[11]] - Log[W[16]], 
  (2*Log[W[1]])/3 - (2*Log[W[9]])/3 - Log[W[11]] + Log[W[16]], 0, 0, 0, 
  (-7*Log[W[1]])/6 + (7*Log[W[9]])/6 - Log[W[11]] + Log[W[16]], 
  (7*Log[W[1]])/6 - (7*Log[W[9]])/6 + Log[W[11]] - Log[W[16]], 0, 0, 0, 
  (-7*Log[W[1]])/4 + (7*Log[W[9]])/4 + (5*Log[W[11]])/2 - (5*Log[W[16]])/2, 
  (7*Log[W[1]])/4 - (7*Log[W[9]])/4 - (5*Log[W[11]])/2 + (5*Log[W[16]])/2, 
  (7*Log[W[1]])/4 - (7*Log[W[9]])/4 - (5*Log[W[11]])/2 + (5*Log[W[16]])/2, 
  (29*Log[W[1]])/12 - (29*Log[W[9]])/12 - Log[W[11]]/2 + Log[W[16]]/2, 
  (-15*Log[W[1]])/4 + (15*Log[W[9]])/4 + (7*Log[W[11]])/2 - (7*Log[W[16]])/2, 
  (-29*Log[W[1]])/12 + 2*Log[W[2]] + (5*Log[W[9]])/12 + Log[W[11]]/2 - 
   (5*Log[W[16]])/2, -2*Log[W[1]] + 2*Log[W[9]] + 3*Log[W[11]] - 
   3*Log[W[16]], (-4*Log[W[1]])/3 + (4*Log[W[9]])/3 + Log[W[11]] - 
   Log[W[16]], -Log[W[1]] + Log[W[9]] + 2*Log[W[11]] - 2*Log[W[16]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*Log[W[1]])/3 - (2*Log[W[9]])/3, 
  Log[W[1]]/6 - Log[W[9]]/6, -Log[W[1]]/2 + Log[W[9]]/2 + Log[W[11]] - 
   Log[W[16]], (-2*Log[W[1]])/9 + (2*Log[W[9]])/9 + Log[W[11]]/3 - 
   Log[W[16]]/3, 0, (2*Log[W[1]])/3 - (2*Log[W[9]])/3 - Log[W[11]] + 
   Log[W[16]], 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/12 - Log[W[9]]/12 - 
   (3*Log[W[11]])/2 + (3*Log[W[16]])/2, Log[W[1]]/2 - Log[W[9]]/2 + 
   Log[W[11]] - Log[W[16]], (-7*Log[W[1]])/4 + (7*Log[W[9]])/4 + 
   (5*Log[W[11]])/2 - (5*Log[W[16]])/2, (-7*Log[W[1]])/4 + (7*Log[W[9]])/4 + 
   (5*Log[W[11]])/2 - (5*Log[W[16]])/2, 0, (7*Log[W[1]])/12 - 
   (7*Log[W[9]])/12 - (5*Log[W[11]])/6 + (5*Log[W[16]])/6, 0, 0, 0, 0, 0, 0, 
  (5*Log[W[1]])/4 - (5*Log[W[9]])/4 - (3*Log[W[11]])/2 + (3*Log[W[16]])/2, 
  (5*Log[W[1]])/2 - (5*Log[W[9]])/2 - 3*Log[W[11]] + 3*Log[W[16]], 
  (5*Log[W[1]])/6 - (5*Log[W[9]])/6 - Log[W[11]] + Log[W[16]], 
  (-5*Log[W[1]])/12 + (5*Log[W[9]])/12 + Log[W[11]]/2 - Log[W[16]]/2, 
  (5*Log[W[1]])/12 - (5*Log[W[9]])/12 - Log[W[11]]/2 + Log[W[16]]/2, 
  (-7*Log[W[1]])/3 + (7*Log[W[9]])/3 + 2*Log[W[11]] - 2*Log[W[16]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Log[W[1]])/3 + 
   (2*Log[W[9]])/3 + Log[W[11]] - Log[W[16]], Log[W[1]]/6 - Log[W[9]]/6, 
  (7*Log[W[1]])/12 - (7*Log[W[9]])/12 - Log[W[11]]/2 + Log[W[16]]/2, 
  (-2*Log[W[1]])/3 + (2*Log[W[9]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[W[1]]/6 + Log[W[2]] - Log[W[11]] + 
   Log[W[14]]/6, -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[11]] + 2*Log[W[14]], 0, 
  (2*Log[W[1]])/3 + Log[W[2]] - Log[W[11]] - (2*Log[W[14]])/3, 
  (2*Log[W[1]])/3 + Log[W[2]] - Log[W[11]] - (2*Log[W[14]])/3, 
  (-2*Log[W[1]])/3 - Log[W[2]] + Log[W[11]] + (2*Log[W[14]])/3, 0, 0, 0, 
  (7*Log[W[1]])/6 - Log[W[2]] + Log[W[11]] - (7*Log[W[14]])/6, 
  (-7*Log[W[1]])/6 + Log[W[2]] - Log[W[11]] + (7*Log[W[14]])/6, 0, 0, 0, 
  (7*Log[W[1]])/4 + (5*Log[W[2]])/2 - (5*Log[W[11]])/2 - (7*Log[W[14]])/4, 
  (-7*Log[W[1]])/4 - (5*Log[W[2]])/2 + (5*Log[W[11]])/2 + (7*Log[W[14]])/4, 
  (-7*Log[W[1]])/4 - (5*Log[W[2]])/2 + (5*Log[W[11]])/2 + (7*Log[W[14]])/4, 
  (-5*Log[W[1]])/12 - Log[W[2]]/2 + Log[W[11]]/2 + (5*Log[W[14]])/12, 
  (15*Log[W[1]])/4 + (7*Log[W[2]])/2 - (7*Log[W[11]])/2 - (15*Log[W[14]])/4, 
  (5*Log[W[1]])/12 + Log[W[2]]/2 - Log[W[11]]/2 - (5*Log[W[14]])/12, 
  Log[W[2]] - 3*Log[W[11]] - 2*Log[W[14]] + 2*Log[W[16]], 
  (10*Log[W[1]])/3 + Log[W[2]] - Log[W[11]] - (10*Log[W[14]])/3, 
  Log[W[1]] + 2*Log[W[2]] - 2*Log[W[11]] - Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*Log[W[1]])/3 + (2*Log[W[14]])/3, -Log[W[1]]/6 + Log[W[14]]/6, 
  Log[W[1]]/2 + Log[W[2]] - Log[W[11]] - Log[W[14]]/2, 
  (2*Log[W[1]])/9 + Log[W[2]]/3 - Log[W[11]]/3 - (2*Log[W[14]])/9, 0, 
  (-2*Log[W[1]])/3 - Log[W[2]] + Log[W[11]] + (2*Log[W[14]])/3, 0, 0, 0, 0, 
  0, 0, 0, -Log[W[1]]/12 - (3*Log[W[2]])/2 + (3*Log[W[11]])/2 + 
   Log[W[14]]/12, -Log[W[1]]/2 + Log[W[2]] - Log[W[11]] + Log[W[14]]/2, 
  (7*Log[W[1]])/4 + (5*Log[W[2]])/2 - (5*Log[W[11]])/2 - (7*Log[W[14]])/4, 
  (7*Log[W[1]])/4 + (5*Log[W[2]])/2 - (5*Log[W[11]])/2 - (7*Log[W[14]])/4, 0, 
  (-7*Log[W[1]])/12 - (5*Log[W[2]])/6 + (5*Log[W[11]])/6 + (7*Log[W[14]])/12, 
  0, 0, 0, 0, 0, 0, (-5*Log[W[1]])/4 - (3*Log[W[2]])/2 + (3*Log[W[11]])/2 + 
   (5*Log[W[14]])/4, (-5*Log[W[1]])/2 - 3*Log[W[2]] + 3*Log[W[11]] + 
   (5*Log[W[14]])/2, (-5*Log[W[1]])/6 - Log[W[2]] + Log[W[11]] + 
   (5*Log[W[14]])/6, (5*Log[W[1]])/12 + Log[W[2]]/2 - Log[W[11]]/2 - 
   (5*Log[W[14]])/12, (-5*Log[W[1]])/12 - Log[W[2]]/2 + Log[W[11]]/2 + 
   (5*Log[W[14]])/12, (7*Log[W[1]])/3 + 2*Log[W[2]] - 2*Log[W[11]] - 
   (7*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[W[1]])/3 + Log[W[2]] - Log[W[11]] - (2*Log[W[14]])/3, 
  -Log[W[1]]/6 + Log[W[14]]/6, (-7*Log[W[1]])/12 - Log[W[2]]/2 + 
   Log[W[11]]/2 + (7*Log[W[14]])/12, (2*Log[W[1]])/3 - (2*Log[W[14]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[4]]/2 - Log[W[11]]/2, -Log[W[4]] + Log[W[11]], 0, 
  Log[W[4]]/2 - Log[W[11]]/2, Log[W[4]]/2 - Log[W[11]]/2, 
  -Log[W[4]]/2 + Log[W[11]]/2, 0, 0, 0, -Log[W[4]]/2 + Log[W[11]]/2, 
  Log[W[4]]/2 - Log[W[11]]/2, 0, 0, 0, (5*Log[W[4]])/4 - (5*Log[W[11]])/4, 
  (-5*Log[W[4]])/4 + (5*Log[W[11]])/4, (-5*Log[W[4]])/4 + (5*Log[W[11]])/4, 
  -Log[W[4]]/4 + Log[W[11]]/4, (7*Log[W[4]])/4 - (7*Log[W[11]])/4, 
  Log[W[4]]/4 - Log[W[11]]/4, (3*Log[W[4]])/2 - (3*Log[W[11]])/2, 
  Log[W[4]]/2 - Log[W[11]]/2, -2*Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[W[4]]/2 - Log[W[11]]/2, Log[W[4]]/6 - Log[W[11]]/6, 0, 
  -Log[W[4]]/2 + Log[W[11]]/2, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[4]])/4 + (3*Log[W[11]])/4, Log[W[4]]/2 - Log[W[11]]/2, 
  (5*Log[W[4]])/4 - (5*Log[W[11]])/4, (5*Log[W[4]])/4 - (5*Log[W[11]])/4, 0, 
  (-5*Log[W[4]])/12 + (5*Log[W[11]])/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[4]])/4 + (3*Log[W[11]])/4, (-3*Log[W[4]])/2 + (3*Log[W[11]])/2, 
  -Log[W[4]]/2 + Log[W[11]]/2, Log[W[4]]/4 - Log[W[11]]/4, 
  -Log[W[4]]/4 + Log[W[11]]/4, Log[W[4]] - Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[4]]/2 - Log[W[11]]/2, 0, 
  -Log[W[4]]/4 + Log[W[11]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-11*Log[W[1]])/6 + 2*Log[W[2]] + 
   (11*Log[W[4]])/6 - 2*Log[W[16]], -Log[W[1]] + Log[W[4]], 0, 
  -Log[W[1]]/6 + Log[W[4]]/6, -Log[W[1]]/6 + Log[W[4]]/6, 
  Log[W[1]]/6 - Log[W[4]]/6, 0, 0, 0, (17*Log[W[1]])/6 - (17*Log[W[4]])/6, 
  (-17*Log[W[1]])/6 + 2*Log[W[2]] + (17*Log[W[4]])/6 - 2*Log[W[16]], 0, 0, 0, 
  (3*Log[W[1]])/4 - (3*Log[W[4]])/4, (-3*Log[W[1]])/4 + (3*Log[W[4]])/4, 
  (-3*Log[W[1]])/4 + (3*Log[W[4]])/4, -Log[W[1]]/12 + Log[W[4]]/12, 
  (9*Log[W[1]])/4 - (9*Log[W[4]])/4, Log[W[1]]/12 - Log[W[4]]/12, 
  Log[W[1]]/2 - Log[W[4]]/2, (13*Log[W[1]])/6 - (13*Log[W[4]])/6, 
  Log[W[1]] - Log[W[4]], -Log[W[1]] - 2*Log[W[2]] - Log[W[4]] + 
   4*Log[W[11]] - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/3 + Log[W[4]]/3, -Log[W[1]]/3 + Log[W[4]]/3, 
  -Log[W[1]]/2 + Log[W[4]]/2, -Log[W[1]]/18 + Log[W[4]]/18, 0, 
  Log[W[1]]/6 - Log[W[4]]/6, 0, 0, 0, 0, 0, 0, 0, 
  (13*Log[W[1]])/12 - (13*Log[W[4]])/12, (-3*Log[W[1]])/2 + (3*Log[W[4]])/2, 
  (3*Log[W[1]])/4 - (3*Log[W[4]])/4, (3*Log[W[1]])/4 - (3*Log[W[4]])/4, 0, 
  -Log[W[1]]/4 + Log[W[4]]/4, 0, 0, 0, 0, 0, 0, 
  (-5*Log[W[1]])/4 + (5*Log[W[4]])/4, (-3*Log[W[1]])/2 + (3*Log[W[4]])/2, 
  (-7*Log[W[1]])/6 + (7*Log[W[4]])/6, Log[W[1]]/12 - Log[W[4]]/12, 
  -Log[W[1]]/12 + Log[W[4]]/12, (5*Log[W[1]])/3 - (5*Log[W[4]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]]/6 + Log[W[4]]/6, 
  -Log[W[1]]/3 + Log[W[4]]/3, (-5*Log[W[1]])/12 + (5*Log[W[4]])/12, 
  (4*Log[W[1]])/3 - (4*Log[W[4]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*Log[W[10]] + 2*Log[W[18]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[5]] + 2*Log[W[10]] - 
   2*Log[W[18]] + 2*Log[W[24]], 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[5]] + 2*Log[W[16]] - 2*Log[W[18]], 0, 0, 
  2*Log[W[5]] - 2*Log[W[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*Log[W[1]])/6 + (5*Log[W[4]])/6, -3*Log[W[1]] + 3*Log[W[4]], 0, 
  (5*Log[W[1]])/6 - (5*Log[W[4]])/6, -Log[W[1]]/6 + 2*Log[W[3]] + 
   Log[W[4]]/6 - 2*Log[W[18]], (-5*Log[W[1]])/6 + (5*Log[W[4]])/6, 0, 0, 0, 
  (17*Log[W[1]])/6 - (17*Log[W[4]])/6, (-23*Log[W[1]])/6 + (23*Log[W[4]])/6, 
  0, 2*Log[W[1]] - 2*Log[W[4]], Log[W[1]] - Log[W[4]], 
  (9*Log[W[1]])/4 - (9*Log[W[4]])/4, (-5*Log[W[1]])/4 - 2*Log[W[3]] + 
   (5*Log[W[4]])/4 + 2*Log[W[18]], (-13*Log[W[1]])/4 + (13*Log[W[4]])/4, 
  (-7*Log[W[1]])/12 + (7*Log[W[4]])/12, (15*Log[W[1]])/4 - (15*Log[W[4]])/4, 
  (7*Log[W[1]])/12 - (7*Log[W[4]])/12, (5*Log[W[1]])/2 - (5*Log[W[4]])/2, 
  (13*Log[W[1]])/6 - (13*Log[W[4]])/6, Log[W[1]] - Log[W[4]], 0, 0, 
  -Log[W[1]] - 2*Log[W[3]] - Log[W[4]] + 4*Log[W[11]] - 2*Log[W[18]], 0, 
  Log[W[1]] - Log[W[4]], 0, -Log[W[1]] + Log[W[4]], 0, 0, 
  Log[W[1]] - Log[W[4]], -Log[W[1]]/3 + Log[W[4]]/3, 
  -Log[W[1]]/3 + Log[W[4]]/3, Log[W[1]]/2 - Log[W[4]]/2, 
  (5*Log[W[1]])/18 - (5*Log[W[4]])/18, 0, (-5*Log[W[1]])/6 + (5*Log[W[4]])/6, 
  0, 0, 0, 0, 0, 0, 0, (7*Log[W[1]])/12 - (7*Log[W[4]])/12, 
  (-3*Log[W[1]])/2 + (3*Log[W[4]])/2, (9*Log[W[1]])/4 - (9*Log[W[4]])/4, 
  (9*Log[W[1]])/4 - (9*Log[W[4]])/4, 0, (-3*Log[W[1]])/4 + (3*Log[W[4]])/4, 
  -Log[W[1]] + Log[W[4]], Log[W[1]] - Log[W[4]], 0, -Log[W[1]] + Log[W[4]], 
  -Log[W[1]] + Log[W[4]], -Log[W[1]]/3 + Log[W[4]]/3, 
  (-7*Log[W[1]])/4 + (7*Log[W[4]])/4, (-7*Log[W[1]])/2 + (7*Log[W[4]])/2, 
  (-7*Log[W[1]])/6 + (7*Log[W[4]])/6, (7*Log[W[1]])/12 - (7*Log[W[4]])/12, 
  (-7*Log[W[1]])/12 + (7*Log[W[4]])/12, (11*Log[W[1]])/3 - (11*Log[W[4]])/3, 
  0, 0, Log[W[1]] - Log[W[4]], Log[W[1]] - Log[W[4]], -Log[W[1]] + Log[W[4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*Log[W[1]])/6 - (5*Log[W[4]])/6, 
  -Log[W[1]]/3 + Log[W[4]]/3, (-11*Log[W[1]])/12 + (11*Log[W[4]])/12, 
  (4*Log[W[1]])/3 - (4*Log[W[4]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*Log[W[3]] - 2*Log[W[10]] - 
   2*Log[W[15]] + 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[3]] + 2*Log[W[10]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[2]] - 2*Log[W[3]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 
  2*Log[W[15]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2*Log[W[10]] - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[5]] - 2*Log[W[10]] + 2*Log[W[16]] - 2*Log[W[23]], 
  2*Log[W[5]] - 2*Log[W[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[5]] - 2*Log[W[16]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[3]] + (7*Log[W[4]])/6 - Log[W[11]] - (7*Log[W[13]])/6, 
  -2*Log[W[3]] + 2*Log[W[11]], 0, Log[W[3]] + Log[W[4]]/3 - Log[W[11]] - 
   Log[W[13]]/3, Log[W[3]] + Log[W[4]]/3 - Log[W[11]] - Log[W[13]]/3, 
  -Log[W[3]] - Log[W[4]]/3 + Log[W[11]] + Log[W[13]]/3, 0, 0, 0, 
  -Log[W[3]] - (13*Log[W[4]])/6 + Log[W[11]] + (13*Log[W[13]])/6, 
  Log[W[3]] + (13*Log[W[4]])/6 - Log[W[11]] - (13*Log[W[13]])/6, 0, 0, 0, 
  (5*Log[W[3]])/2 + (3*Log[W[4]])/4 - (5*Log[W[11]])/2 - (3*Log[W[13]])/4, 
  (-5*Log[W[3]])/2 - (3*Log[W[4]])/4 + (5*Log[W[11]])/2 + (3*Log[W[13]])/4, 
  (-5*Log[W[3]])/2 - (3*Log[W[4]])/4 + (5*Log[W[11]])/2 + (3*Log[W[13]])/4, 
  -Log[W[3]]/2 - Log[W[4]]/12 + Log[W[11]]/2 + Log[W[13]]/12, 
  (7*Log[W[3]])/2 - Log[W[4]]/4 - (7*Log[W[11]])/2 + Log[W[13]]/4, 
  Log[W[3]]/2 + Log[W[4]]/12 - Log[W[11]]/2 - Log[W[13]]/12, 
  3*Log[W[3]] + Log[W[4]] - 3*Log[W[11]] - Log[W[13]], 
  Log[W[3]] - Log[W[4]]/3 - Log[W[11]] + Log[W[13]]/3, 
  2*Log[W[3]] + Log[W[4]] - 2*Log[W[11]] - Log[W[13]], 0, 0, 0, 0, 0, 0, 
  -2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 0, 0, 
  -2*Log[W[4]] + 2*Log[W[13]], (2*Log[W[4]])/3 - (2*Log[W[13]])/3, 
  Log[W[4]]/6 - Log[W[13]]/6, Log[W[3]] + Log[W[4]]/2 - Log[W[11]] - 
   Log[W[13]]/2, Log[W[3]]/3 + Log[W[4]]/9 - Log[W[11]]/3 - Log[W[13]]/9, 0, 
  -Log[W[3]] - Log[W[4]]/3 + Log[W[11]] + Log[W[13]]/3, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[3]])/2 - (17*Log[W[4]])/12 + (3*Log[W[11]])/2 + 
   (17*Log[W[13]])/12, Log[W[3]] + (3*Log[W[4]])/2 - Log[W[11]] - 
   (3*Log[W[13]])/2, (5*Log[W[3]])/2 + (3*Log[W[4]])/4 - (5*Log[W[11]])/2 - 
   (3*Log[W[13]])/4, (5*Log[W[3]])/2 + (3*Log[W[4]])/4 - (5*Log[W[11]])/2 - 
   (3*Log[W[13]])/4, 0, (-5*Log[W[3]])/6 - Log[W[4]]/4 + (5*Log[W[11]])/6 + 
   Log[W[13]]/4, 0, 0, 0, 0, 0, 0, (-3*Log[W[3]])/2 - Log[W[4]]/4 + 
   (3*Log[W[11]])/2 + Log[W[13]]/4, -3*Log[W[3]] - Log[W[4]]/2 + 
   3*Log[W[11]] + Log[W[13]]/2, -Log[W[3]] - Log[W[4]]/6 + Log[W[11]] + 
   Log[W[13]]/6, Log[W[3]]/2 + Log[W[4]]/12 - Log[W[11]]/2 - Log[W[13]]/12, 
  -Log[W[3]]/2 - Log[W[4]]/12 + Log[W[11]]/2 + Log[W[13]]/12, 
  2*Log[W[3]] - Log[W[4]]/3 - 2*Log[W[11]] + Log[W[13]]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[3]] + Log[W[4]]/3 - Log[W[11]] - 
   Log[W[13]]/3, Log[W[4]]/6 - Log[W[13]]/6, -Log[W[3]]/2 + Log[W[4]]/12 + 
   Log[W[11]]/2 - Log[W[13]]/12, (-2*Log[W[4]])/3 + (2*Log[W[13]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[4]])/6 - (7*Log[W[6]])/6 - Log[W[11]] + Log[W[18]], 
  2*Log[W[11]] - 2*Log[W[18]], 0, Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]] + 
   Log[W[18]], Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]] + Log[W[18]], 
  -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]] - Log[W[18]], 0, 0, 0, 
  (-13*Log[W[4]])/6 + (13*Log[W[6]])/6 + Log[W[11]] - Log[W[18]], 
  (13*Log[W[4]])/6 - (13*Log[W[6]])/6 - Log[W[11]] + Log[W[18]], 0, 0, 0, 
  (3*Log[W[4]])/4 - (3*Log[W[6]])/4 - (5*Log[W[11]])/2 + (5*Log[W[18]])/2, 
  (-3*Log[W[4]])/4 + (3*Log[W[6]])/4 + (5*Log[W[11]])/2 - (5*Log[W[18]])/2, 
  (-3*Log[W[4]])/4 + (3*Log[W[6]])/4 + (5*Log[W[11]])/2 - (5*Log[W[18]])/2, 
  -Log[W[4]]/12 + Log[W[6]]/12 + Log[W[11]]/2 - Log[W[18]]/2, 
  -Log[W[4]]/4 + Log[W[6]]/4 - (7*Log[W[11]])/2 + (7*Log[W[18]])/2, 
  Log[W[4]]/12 - Log[W[6]]/12 - Log[W[11]]/2 + Log[W[18]]/2, 
  Log[W[4]] - Log[W[6]] - 3*Log[W[11]] + 3*Log[W[18]], 
  -Log[W[4]]/3 + Log[W[6]]/3 - Log[W[11]] + Log[W[18]], 
  Log[W[4]] - Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 0, 
  -2*Log[W[4]] + 2*Log[W[6]], 0, 0, 2*Log[W[3]] - 2*Log[W[4]] - 2*Log[W[18]], 
  0, 0, (2*Log[W[4]])/3 - (2*Log[W[6]])/3, Log[W[4]]/6 - Log[W[6]]/6, 
  Log[W[4]]/2 - Log[W[6]]/2 - Log[W[11]] + Log[W[18]], 
  Log[W[4]]/9 - Log[W[6]]/9 - Log[W[11]]/3 + Log[W[18]]/3, 0, 
  -Log[W[4]]/3 + Log[W[6]]/3 + Log[W[11]] - Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  (-17*Log[W[4]])/12 + (17*Log[W[6]])/12 + (3*Log[W[11]])/2 - 
   (3*Log[W[18]])/2, (3*Log[W[4]])/2 - (3*Log[W[6]])/2 - Log[W[11]] + 
   Log[W[18]], (3*Log[W[4]])/4 - (3*Log[W[6]])/4 - (5*Log[W[11]])/2 + 
   (5*Log[W[18]])/2, (3*Log[W[4]])/4 - (3*Log[W[6]])/4 - (5*Log[W[11]])/2 + 
   (5*Log[W[18]])/2, 0, -Log[W[4]]/4 + Log[W[6]]/4 + (5*Log[W[11]])/6 - 
   (5*Log[W[18]])/6, 0, 0, 0, 0, 0, 0, -Log[W[4]]/4 + Log[W[6]]/4 + 
   (3*Log[W[11]])/2 - (3*Log[W[18]])/2, -Log[W[4]]/2 + Log[W[6]]/2 + 
   3*Log[W[11]] - 3*Log[W[18]], -Log[W[4]]/6 + Log[W[6]]/6 + Log[W[11]] - 
   Log[W[18]], Log[W[4]]/12 - Log[W[6]]/12 - Log[W[11]]/2 + Log[W[18]]/2, 
  -Log[W[4]]/12 + Log[W[6]]/12 + Log[W[11]]/2 - Log[W[18]]/2, 
  -Log[W[4]]/3 + Log[W[6]]/3 - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[4]]/3 - Log[W[6]]/3 - Log[W[11]] + 
   Log[W[18]], Log[W[4]]/6 - Log[W[6]]/6, Log[W[4]]/12 - Log[W[6]]/12 + 
   Log[W[11]]/2 - Log[W[18]]/2, (-2*Log[W[4]])/3 + (2*Log[W[6]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2*Log[W[2]] - 2*Log[W[10]] - 2*Log[W[12]] + 2*Log[W[17]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[2]] + 2*Log[W[10]], 0, 0, 0, 0, 
  2*Log[W[12]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]] - Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(11*Log[W[1]])/2 + (11*Log[W[2]])/2 - 
   (11*Log[W[4]])/2 - (11*Log[W[16]])/2, 3*Log[W[1]] + 3*Log[W[2]] - 
   3*Log[W[4]] - 3*Log[W[16]], -2*Log[W[1]] + 2*Log[W[16]], 
  Log[W[1]] - Log[W[16]], Log[W[1]] - Log[W[16]], -Log[W[1]] + Log[W[16]], 0, 
  0, 0, (-11*Log[W[1]])/2 - (11*Log[W[2]])/2 + (11*Log[W[4]])/2 + 
   (11*Log[W[16]])/2, (11*Log[W[1]])/2 + (11*Log[W[2]])/2 - 
   (11*Log[W[4]])/2 - (11*Log[W[16]])/2, 0, 0, 0, 
  -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + Log[W[16]]/4, 
  Log[W[1]]/4 + Log[W[2]]/4 - Log[W[4]]/4 - Log[W[16]]/4, 
  Log[W[1]]/4 + Log[W[2]]/4 - Log[W[4]]/4 - Log[W[16]]/4, 
  Log[W[1]]/4 + Log[W[2]]/4 - Log[W[4]]/4 - Log[W[16]]/4, 
  (-9*Log[W[1]])/4 - (9*Log[W[2]])/4 + (9*Log[W[4]])/4 + (9*Log[W[16]])/4, 
  -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + Log[W[16]]/4, 0, 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[4]] + 2*Log[W[16]], 
  -3*Log[W[1]] - 3*Log[W[2]] + 3*Log[W[4]] + 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[1]]/2 + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 
   2*Log[W[14]] + Log[W[16]]/2, (3*Log[W[1]])/2 + (7*Log[W[2]])/2 - 
   (7*Log[W[4]])/2 - (3*Log[W[16]])/2, Log[W[1]]/3 - Log[W[16]]/3, 0, 
  -Log[W[1]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  (-11*Log[W[1]])/4 - (11*Log[W[2]])/4 + (11*Log[W[4]])/4 + 
   (11*Log[W[16]])/4, (7*Log[W[1]])/2 + (7*Log[W[2]])/2 - (7*Log[W[4]])/2 - 
   (7*Log[W[16]])/2, -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + Log[W[16]]/4, 
  -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + Log[W[16]]/4, 0, 
  Log[W[1]]/12 + Log[W[2]]/12 - Log[W[4]]/12 - Log[W[16]]/12, 0, 0, 0, 0, 0, 
  0, (3*Log[W[1]])/4 + (3*Log[W[2]])/4 - (3*Log[W[4]])/4 - (3*Log[W[16]])/4, 
  (3*Log[W[1]])/2 + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - (3*Log[W[16]])/2, 
  Log[W[1]]/2 + Log[W[2]]/2 - Log[W[4]]/2 - Log[W[16]]/2, 
  -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + Log[W[16]]/4, 
  Log[W[1]]/4 + Log[W[2]]/4 - Log[W[4]]/4 - Log[W[16]]/4, 
  -3*Log[W[1]] - 3*Log[W[2]] + 3*Log[W[4]] + 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 + Log[W[2]]/2 - 
   Log[W[4]]/2 - Log[W[16]]/2, (3*Log[W[1]])/4 + (3*Log[W[2]])/4 - 
   (3*Log[W[4]])/4 - (3*Log[W[16]])/4, -2*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[4]] + 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-19*Log[W[1]])/6 - (13*Log[W[2]])/2 + 
   (9*Log[W[4]])/4 + (35*Log[W[14]])/12 + (9*Log[W[16]])/2, 
  -2*Log[W[2]] + Log[W[4]] - Log[W[14]] + 2*Log[W[16]], 
  2*Log[W[9]] - 2*Log[W[16]], (-4*Log[W[1]])/3 + Log[W[14]]/3 + Log[W[16]], 
  (-4*Log[W[1]])/3 + Log[W[14]]/3 + Log[W[16]], 
  (4*Log[W[1]])/3 - Log[W[14]]/3 - Log[W[16]], 0, 0, 0, 
  (13*Log[W[1]])/6 + (11*Log[W[2]])/2 - (11*Log[W[4]])/4 + 
   (7*Log[W[14]])/12 - (11*Log[W[16]])/2, (-13*Log[W[1]])/6 - 
   (11*Log[W[2]])/2 + (11*Log[W[4]])/4 - (7*Log[W[14]])/12 + 
   (11*Log[W[16]])/2, 0, 0, 0, (-3*Log[W[1]])/4 + Log[W[2]]/4 - Log[W[4]]/8 + 
   (7*Log[W[14]])/8 - Log[W[16]]/4, (3*Log[W[1]])/4 - Log[W[2]]/4 + 
   Log[W[4]]/8 - (7*Log[W[14]])/8 + Log[W[16]]/4, 
  (3*Log[W[1]])/4 - Log[W[2]]/4 + Log[W[4]]/8 - (7*Log[W[14]])/8 + 
   Log[W[16]]/4, Log[W[1]]/12 - Log[W[2]]/4 + Log[W[4]]/8 - 
   (5*Log[W[14]])/24 + Log[W[16]]/4, Log[W[1]]/4 + (9*Log[W[2]])/4 - 
   (17*Log[W[4]])/8 + (15*Log[W[14]])/8 - (9*Log[W[16]])/4, 
  -Log[W[1]]/12 + Log[W[2]]/4 - Log[W[4]]/8 + (5*Log[W[14]])/24 - 
   Log[W[16]]/4, -Log[W[1]] + Log[W[14]], Log[W[1]]/3 + 2*Log[W[2]] - 
   2*Log[W[4]] + (5*Log[W[14]])/3 - 2*Log[W[16]], 
  Log[W[1]] + 3*Log[W[2]] - (3*Log[W[4]])/2 + Log[W[14]]/2 - 3*Log[W[16]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/3 - Log[W[14]]/3, 
  -Log[W[1]]/6 - Log[W[2]]/2 + Log[W[4]]/4 - Log[W[14]]/12 + Log[W[16]]/2, 
  (-5*Log[W[1]])/2 - (5*Log[W[2]])/2 + Log[W[4]]/4 + Log[W[14]]/4 + 
   (5*Log[W[16]])/2, (-4*Log[W[1]])/9 + Log[W[14]]/9 + Log[W[16]]/3, 0, 
  (4*Log[W[1]])/3 - Log[W[14]]/3 - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  (17*Log[W[1]])/12 + (11*Log[W[2]])/4 - (11*Log[W[4]])/8 - Log[W[14]]/24 - 
   (11*Log[W[16]])/4, (-3*Log[W[1]])/2 - (7*Log[W[2]])/2 + (7*Log[W[4]])/4 - 
   Log[W[14]]/4 + (7*Log[W[16]])/2, (-3*Log[W[1]])/4 + Log[W[2]]/4 - 
   Log[W[4]]/8 + (7*Log[W[14]])/8 - Log[W[16]]/4, 
  (-3*Log[W[1]])/4 + Log[W[2]]/4 - Log[W[4]]/8 + (7*Log[W[14]])/8 - 
   Log[W[16]]/4, 0, Log[W[1]]/4 - Log[W[2]]/12 + Log[W[4]]/24 - 
   (7*Log[W[14]])/24 + Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  Log[W[1]]/4 - (3*Log[W[2]])/4 + (3*Log[W[4]])/8 - (5*Log[W[14]])/8 + 
   (3*Log[W[16]])/4, Log[W[1]]/2 - (3*Log[W[2]])/2 + (3*Log[W[4]])/4 - 
   (5*Log[W[14]])/4 + (3*Log[W[16]])/2, Log[W[1]]/6 - Log[W[2]]/2 + 
   Log[W[4]]/4 - (5*Log[W[14]])/12 + Log[W[16]]/2, 
  -Log[W[1]]/12 + Log[W[2]]/4 - Log[W[4]]/8 + (5*Log[W[14]])/24 - 
   Log[W[16]]/4, Log[W[1]]/12 - Log[W[2]]/4 + Log[W[4]]/8 - 
   (5*Log[W[14]])/24 + Log[W[16]]/4, Log[W[1]]/3 + 3*Log[W[2]] - 
   (3*Log[W[4]])/2 + (7*Log[W[14]])/6 - 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]]/3 + Log[W[14]]/3, 
  -Log[W[1]]/6 - Log[W[2]]/2 + Log[W[4]]/4 - Log[W[14]]/12 + Log[W[16]]/2, 
  -Log[W[1]]/12 - (3*Log[W[2]])/4 + (3*Log[W[4]])/8 - (7*Log[W[14]])/24 + 
   (3*Log[W[16]])/4, (2*Log[W[1]])/3 + 2*Log[W[2]] - Log[W[4]] + 
   Log[W[14]]/3 - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(7*Log[W[1]])/4 - (7*Log[W[13]])/4, 0, 0, 
  (7*Log[W[1]])/2 - Log[W[13]]/2 - 3*Log[W[20]], 
  Log[W[1]]/2 + (5*Log[W[13]])/2 - 3*Log[W[20]], 
  (-7*Log[W[1]])/2 + Log[W[13]]/2 + 3*Log[W[20]], 0, 0, 0, 
  (-13*Log[W[1]])/4 + (13*Log[W[13]])/4, (13*Log[W[1]])/4 - 
   (13*Log[W[13]])/4, 0, 0, 0, (9*Log[W[1]])/8 - (9*Log[W[13]])/8, 
  (-9*Log[W[1]])/8 + (9*Log[W[13]])/8, (-9*Log[W[1]])/8 + (9*Log[W[13]])/8, 
  -Log[W[1]]/8 + Log[W[13]]/8, (-3*Log[W[1]])/8 + (3*Log[W[13]])/8, 
  Log[W[1]]/8 - Log[W[13]]/8, (3*Log[W[1]])/2 - (3*Log[W[13]])/2, 
  -Log[W[1]]/2 + Log[W[13]]/2, (3*Log[W[1]])/2 - (3*Log[W[13]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3*Log[W[1]] + 3*Log[W[13]], Log[W[1]] - Log[W[13]], 
  Log[W[1]]/4 - Log[W[13]]/4, (3*Log[W[1]])/4 - (3*Log[W[13]])/4, 
  (-5*Log[W[1]])/6 - 2*Log[W[5]] - Log[W[13]]/6 + Log[W[20]], 0, 
  -Log[W[1]]/2 + Log[W[13]]/2, 0, 0, 0, 0, 0, 0, 0, 
  (-17*Log[W[1]])/8 + (17*Log[W[13]])/8, (9*Log[W[1]])/4 - (9*Log[W[13]])/4, 
  (9*Log[W[1]])/8 - (9*Log[W[13]])/8, (9*Log[W[1]])/8 - (9*Log[W[13]])/8, 0, 
  (-3*Log[W[1]])/8 + (3*Log[W[13]])/8, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/8 + (3*Log[W[13]])/8, (-3*Log[W[1]])/4 + (3*Log[W[13]])/4, 
  -Log[W[1]]/4 + Log[W[13]]/4, Log[W[1]]/8 - Log[W[13]]/8, 
  -Log[W[1]]/8 + Log[W[13]]/8, -Log[W[1]]/2 + Log[W[13]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[13]]/2, 
  Log[W[1]]/4 - Log[W[13]]/4, Log[W[1]]/8 - Log[W[13]]/8, 
  -Log[W[1]] + Log[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*Log[W[2]])/4 - (3*Log[W[5]])/4, 0, 0, 
  (9*Log[W[2]])/2 - (9*Log[W[5]])/2, Log[W[2]]/2 - Log[W[5]]/2, 
  (-7*Log[W[2]])/2 + (7*Log[W[5]])/2, Log[W[2]]/2 + (3*Log[W[3]])/2 - 
   (3*Log[W[4]])/2 - Log[W[5]]/2 - (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 
  -Log[W[2]]/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + Log[W[5]]/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[19]])/2, (-3*Log[W[2]])/2 - (3*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + (3*Log[W[17]])/2 - (3*Log[W[19]])/2, 
  (-13*Log[W[2]])/4 + (13*Log[W[5]])/4, (13*Log[W[2]])/4 - (13*Log[W[5]])/4, 
  0, 0, 0, (9*Log[W[2]])/8 - (9*Log[W[5]])/8, 
  (-9*Log[W[2]])/8 + (9*Log[W[5]])/8, (-9*Log[W[2]])/8 + (9*Log[W[5]])/8, 
  -Log[W[2]]/8 + Log[W[5]]/8, (-3*Log[W[2]])/8 + (3*Log[W[5]])/8, 
  Log[W[2]]/8 - Log[W[5]]/8, (3*Log[W[2]])/2 - (3*Log[W[5]])/2, 
  -Log[W[2]]/2 + Log[W[5]]/2, (3*Log[W[2]])/2 - (3*Log[W[5]])/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3*Log[W[2]] + 3*Log[W[5]], 0, Log[W[2]]/4 - Log[W[5]]/4, 
  (3*Log[W[2]])/4 - (3*Log[W[5]])/4, (7*Log[W[2]])/6 - (7*Log[W[5]])/6, 
  -Log[W[1]] - Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]]/2 - 
   2*Log[W[12]] + (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 
  -2*Log[W[2]] + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + 2*Log[W[5]] - 
   (3*Log[W[17]])/2 - (3*Log[W[19]])/2, (-3*Log[W[26]])/2 + (3*Log[W[28]])/2, 
  Log[W[2]]/3 - Log[W[5]]/3, 0, -Log[W[2]] + Log[W[5]], 0, 
  Log[W[2]] - Log[W[5]], 0, (-17*Log[W[2]])/8 + (17*Log[W[5]])/8, 
  (9*Log[W[2]])/4 - (9*Log[W[5]])/4, (9*Log[W[2]])/8 - (9*Log[W[5]])/8, 
  (9*Log[W[2]])/8 - (9*Log[W[5]])/8, 0, (-3*Log[W[2]])/8 + (3*Log[W[5]])/8, 
  0, 0, 0, 0, 0, 0, (-3*Log[W[2]])/8 + (3*Log[W[5]])/8, 
  (-3*Log[W[2]])/4 + (3*Log[W[5]])/4, -Log[W[2]]/4 + Log[W[5]]/4, 
  Log[W[2]]/8 - Log[W[5]]/8, -Log[W[2]]/8 + Log[W[5]]/8, 
  -Log[W[2]]/2 + Log[W[5]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[W[2]]/2 - Log[W[5]]/2, Log[W[2]]/4 - Log[W[5]]/4, 
  Log[W[2]]/8 - Log[W[5]]/8, -Log[W[2]] + Log[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[2]] - (7*Log[W[5]])/6 + Log[W[14]]/6, -2*Log[W[2]] + 2*Log[W[14]], 0, 
  3*Log[W[2]] - (7*Log[W[5]])/3 - (2*Log[W[14]])/3 + 2*Log[W[15]] - 
   Log[W[16]] - Log[W[20]], 3*Log[W[2]] - Log[W[5]]/3 - (2*Log[W[14]])/3 - 
   Log[W[16]] - Log[W[20]], -3*Log[W[2]] + (7*Log[W[5]])/3 + 
   (2*Log[W[14]])/3 + Log[W[16]] - Log[W[20]], 0, 0, 0, 
  -Log[W[2]] + (13*Log[W[5]])/6 - (7*Log[W[14]])/6, 
  Log[W[2]] - (13*Log[W[5]])/6 + (7*Log[W[14]])/6, 0, 0, 0, 
  (5*Log[W[2]])/2 - (3*Log[W[5]])/4 - (7*Log[W[14]])/4, 
  (-5*Log[W[2]])/2 + (3*Log[W[5]])/4 + (7*Log[W[14]])/4, 
  (-5*Log[W[2]])/2 + (3*Log[W[5]])/4 + (7*Log[W[14]])/4, 
  -Log[W[2]]/2 + Log[W[5]]/12 + (5*Log[W[14]])/12, 
  (3*Log[W[2]])/2 + Log[W[5]]/4 - (15*Log[W[14]])/4 + 2*Log[W[16]], 
  Log[W[2]]/2 - Log[W[5]]/12 - (5*Log[W[14]])/12, 
  3*Log[W[2]] - Log[W[5]] - 2*Log[W[14]], Log[W[2]] + Log[W[5]]/3 - 
   (10*Log[W[14]])/3 + 2*Log[W[16]], 2*Log[W[2]] - Log[W[5]] - Log[W[14]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 2*Log[W[5]] - 2*Log[W[15]], 
  (-2*Log[W[5]])/3 + (2*Log[W[14]])/3, -Log[W[5]]/6 + Log[W[14]]/6, 
  Log[W[2]] - Log[W[5]]/2 - Log[W[14]]/2, Log[W[2]] - (7*Log[W[5]])/9 - 
   (2*Log[W[14]])/9 - Log[W[16]]/3 + Log[W[20]]/3, 0, 
  -Log[W[1]] - 3*Log[W[2]] + Log[W[5]]/3 + (2*Log[W[14]])/3 + Log[W[16]], 0, 
  0, 0, 0, 0, 0, 0, (-3*Log[W[2]])/2 + (17*Log[W[5]])/12 + Log[W[14]]/12, 
  Log[W[2]] - (3*Log[W[5]])/2 + Log[W[14]]/2, 
  (5*Log[W[2]])/2 - (3*Log[W[5]])/4 - (7*Log[W[14]])/4, 
  (5*Log[W[2]])/2 - (3*Log[W[5]])/4 - (7*Log[W[14]])/4, 0, 
  (-5*Log[W[2]])/6 + Log[W[5]]/4 + (7*Log[W[14]])/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[2]])/2 + Log[W[5]]/4 + (5*Log[W[14]])/4, 
  -3*Log[W[2]] + Log[W[5]]/2 + (5*Log[W[14]])/2, 
  -Log[W[2]] + Log[W[5]]/6 + (5*Log[W[14]])/6, Log[W[2]]/2 - Log[W[5]]/12 - 
   (5*Log[W[14]])/12, -Log[W[2]]/2 + Log[W[5]]/12 + (5*Log[W[14]])/12, 
  2*Log[W[2]] + Log[W[5]]/3 - (7*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[2]] - Log[W[5]]/3 - (2*Log[W[14]])/3, 
  -Log[W[5]]/6 + Log[W[14]]/6, -Log[W[2]]/2 - Log[W[5]]/12 + 
   (7*Log[W[14]])/12, (2*Log[W[5]])/3 - (2*Log[W[14]])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[W[27]]/4, 2*Log[W[27]], 0, Log[W[27]]/2 - Log[W[29]] + Log[W[30]], 
  (-3*Log[W[27]])/2 - Log[W[29]] + Log[W[30]], Log[W[27]]/2 - Log[W[29]] - 
   Log[W[30]], Log[W[26]]/2 - Log[W[27]] - (3*Log[W[28]])/2, 
  -Log[W[26]]/2 - Log[W[27]] - Log[W[28]]/2, (3*Log[W[26]])/2 - Log[W[28]]/2, 
  (-9*Log[W[27]])/4, (9*Log[W[27]])/4, 0, 0, 0, (-11*Log[W[27]])/8, 
  (11*Log[W[27]])/8, (11*Log[W[27]])/8, (3*Log[W[27]])/8, 
  (-15*Log[W[27]])/8 - 2*Log[W[30]], (-3*Log[W[27]])/8, (-3*Log[W[27]])/2, 
  (-3*Log[W[27]])/2 - 2*Log[W[30]], -Log[W[27]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[27]], 0, Log[W[27]]/4, -Log[W[27]]/4, -Log[W[27]]/6 + Log[W[29]]/3 + 
   Log[W[30]]/3, -Log[W[26]]/2 + Log[W[28]]/2, Log[W[26]]/2 + Log[W[27]]/2 - 
   Log[W[28]]/2 - Log[W[30]], -Log[W[1]] - (3*Log[W[2]])/2 - 
   (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 + Log[W[17]]/2 + 
   Log[W[19]]/2 + 2*Log[W[31]], Log[W[27]]/3, 0, -Log[W[27]], 0, Log[W[27]], 
  0, (-5*Log[W[27]])/8, (5*Log[W[27]])/4, (-11*Log[W[27]])/8, 
  (-11*Log[W[27]])/8, 0, (11*Log[W[27]])/24, 0, 0, 0, 0, 0, 0, 
  (9*Log[W[27]])/8, (9*Log[W[27]])/4, (3*Log[W[27]])/4, (-3*Log[W[27]])/8, 
  (3*Log[W[27]])/8, (-5*Log[W[27]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[W[27]]/2, Log[W[27]]/4, (5*Log[W[27]])/8, -Log[W[27]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[4]]/4 - (13*Log[W[14]])/4 + 3*Log[W[19]], 3*Log[W[4]] - 3*Log[W[14]], 
  0, 2*Log[W[4]] + Log[W[14]] - 3*Log[W[19]], -Log[W[4]] + Log[W[14]], 
  Log[W[4]] - Log[W[14]], -3*Log[W[4]] + 3*Log[W[19]], 0, 0, 
  (-7*Log[W[4]])/4 + (7*Log[W[14]])/4, (7*Log[W[4]])/4 - (7*Log[W[14]])/4, 0, 
  0, 0, (-21*Log[W[4]])/8 + (21*Log[W[14]])/8, 
  (21*Log[W[4]])/8 - (21*Log[W[14]])/8, (21*Log[W[4]])/8 - (21*Log[W[14]])/8, 
  (5*Log[W[4]])/8 - (5*Log[W[14]])/8, (-45*Log[W[4]])/8 + (45*Log[W[14]])/8, 
  (-5*Log[W[4]])/8 + (5*Log[W[14]])/8, -3*Log[W[4]] + 3*Log[W[14]], 
  -5*Log[W[4]] + 5*Log[W[14]], (-3*Log[W[4]])/2 + (3*Log[W[14]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[4]] - Log[W[14]], Log[W[4]]/4 - Log[W[14]]/4, 
  (-3*Log[W[4]])/4 + (3*Log[W[14]])/4, -Log[W[4]]/3 + Log[W[14]]/3, 0, 
  Log[W[4]] - Log[W[14]], 0, -Log[W[4]] - 2*Log[W[5]] + Log[W[19]], 0, 0, 0, 
  0, 0, Log[W[4]]/8 - Log[W[14]]/8, (3*Log[W[4]])/4 - (3*Log[W[14]])/4, 
  (-21*Log[W[4]])/8 + (21*Log[W[14]])/8, (-21*Log[W[4]])/8 + 
   (21*Log[W[14]])/8, 0, (7*Log[W[4]])/8 - (7*Log[W[14]])/8, 0, 0, 0, 0, 0, 
  0, (15*Log[W[4]])/8 - (15*Log[W[14]])/8, (15*Log[W[4]])/4 - 
   (15*Log[W[14]])/4, (5*Log[W[4]])/4 - (5*Log[W[14]])/4, 
  (-5*Log[W[4]])/8 + (5*Log[W[14]])/8, (5*Log[W[4]])/8 - (5*Log[W[14]])/8, 
  (-7*Log[W[4]])/2 + (7*Log[W[14]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[W[4]] + Log[W[14]], Log[W[4]]/4 - Log[W[14]]/4, 
  (7*Log[W[4]])/8 - (7*Log[W[14]])/8, -Log[W[4]] + Log[W[14]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*Log[W[1]])/2 - (3*Log[W[3]])/2 - Log[W[4]]/2 + Log[W[18]]/2, 
  3*Log[W[1]] - 3*Log[W[3]] - 3*Log[W[4]] + 3*Log[W[18]], 0, 
  -Log[W[1]] + Log[W[3]], -4*Log[W[1]] + 4*Log[W[3]] + 4*Log[W[4]] - 
   4*Log[W[18]], Log[W[1]] - Log[W[3]] - Log[W[4]] + Log[W[18]], 
  Log[W[4]] - Log[W[18]], 2*Log[W[4]] - 2*Log[W[18]], 0, 
  (-9*Log[W[1]])/2 + (9*Log[W[3]])/2 + (9*Log[W[4]])/2 - (9*Log[W[18]])/2, 
  (9*Log[W[1]])/2 - (9*Log[W[3]])/2 - (9*Log[W[4]])/2 + (9*Log[W[18]])/2, 0, 
  0, 0, (-11*Log[W[1]])/4 + (11*Log[W[3]])/4 + (11*Log[W[4]])/4 - 
   (11*Log[W[18]])/4, (11*Log[W[1]])/4 - (11*Log[W[3]])/4 - 
   (11*Log[W[4]])/4 + (11*Log[W[18]])/4, (11*Log[W[1]])/4 - 
   (11*Log[W[3]])/4 - (11*Log[W[4]])/4 + (11*Log[W[18]])/4, 
  (3*Log[W[1]])/4 - (3*Log[W[3]])/4 - (3*Log[W[4]])/4 + (3*Log[W[18]])/4, 
  (-15*Log[W[1]])/4 + (15*Log[W[3]])/4 + (15*Log[W[4]])/4 - 
   (15*Log[W[18]])/4, (-3*Log[W[1]])/4 + (3*Log[W[3]])/4 + (3*Log[W[4]])/4 - 
   (3*Log[W[18]])/4, -3*Log[W[1]] + 3*Log[W[3]] + 3*Log[W[4]] - 3*Log[W[18]], 
  -3*Log[W[1]] + 3*Log[W[3]] + 3*Log[W[4]] - 3*Log[W[18]], 
  -3*Log[W[1]] + 3*Log[W[3]] + 3*Log[W[4]] - 3*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[18]]/2, 
  -Log[W[1]]/2 + Log[W[3]]/2 + Log[W[4]]/2 - Log[W[18]]/2, 
  -Log[W[1]]/3 + Log[W[3]]/3 + Log[W[4]]/3 - Log[W[18]]/3, 0, 
  Log[W[1]] - Log[W[3]] - Log[W[4]] + Log[W[18]], 0, 
  -Log[W[4]]/3 + Log[W[18]]/3, -Log[W[1]] + Log[W[3]] - Log[W[4]] - 
   2*Log[W[13]] + Log[W[18]], -3*Log[W[1]] + 3*Log[W[3]] + Log[W[4]] - 
   Log[W[18]], 0, -Log[W[4]] + Log[W[18]], 0, 
  (-5*Log[W[1]])/4 + (5*Log[W[3]])/4 + (5*Log[W[4]])/4 - (5*Log[W[18]])/4, 
  (5*Log[W[1]])/2 - (5*Log[W[3]])/2 - (5*Log[W[4]])/2 + (5*Log[W[18]])/2, 
  (-11*Log[W[1]])/4 + (11*Log[W[3]])/4 + (11*Log[W[4]])/4 - 
   (11*Log[W[18]])/4, (-11*Log[W[1]])/4 + (11*Log[W[3]])/4 + 
   (11*Log[W[4]])/4 - (11*Log[W[18]])/4, 0, (11*Log[W[1]])/12 - 
   (11*Log[W[3]])/12 - (11*Log[W[4]])/12 + (11*Log[W[18]])/12, 0, 0, 0, 0, 0, 
  0, (9*Log[W[1]])/4 - (9*Log[W[3]])/4 - (9*Log[W[4]])/4 + (9*Log[W[18]])/4, 
  (9*Log[W[1]])/2 - (9*Log[W[3]])/2 - (9*Log[W[4]])/2 + (9*Log[W[18]])/2, 
  (3*Log[W[1]])/2 - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + (3*Log[W[18]])/2, 
  (-3*Log[W[1]])/4 + (3*Log[W[3]])/4 + (3*Log[W[4]])/4 - (3*Log[W[18]])/4, 
  (3*Log[W[1]])/4 - (3*Log[W[3]])/4 - (3*Log[W[4]])/4 + (3*Log[W[18]])/4, 
  -5*Log[W[1]] + 5*Log[W[3]] + 5*Log[W[4]] - 5*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] + Log[W[3]] + Log[W[4]] - 
   Log[W[18]], Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[18]]/2, 
  (5*Log[W[1]])/4 - (5*Log[W[3]])/4 - (5*Log[W[4]])/4 + (5*Log[W[18]])/4, 
  -2*Log[W[1]] + 2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*Log[W[1]])/4 + (3*Log[W[3]])/2 - (5*Log[W[4]])/6 + (7*Log[W[13]])/12 - 
   Log[W[18]]/2, -2*Log[W[1]] + 4*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[18]], 0, 
  Log[W[1]]/2 - Log[W[3]] + Log[W[4]]/3 + Log[W[13]]/6, 
  (3*Log[W[1]])/2 - 5*Log[W[3]] - (8*Log[W[4]])/3 + (19*Log[W[13]])/6 + 
   3*Log[W[18]], -Log[W[1]]/2 + Log[W[3]] + (2*Log[W[4]])/3 - Log[W[13]]/6 - 
   Log[W[18]], -Log[W[4]] + Log[W[18]], -2*Log[W[6]] + 2*Log[W[18]], 0, 
  (9*Log[W[1]])/4 - (9*Log[W[3]])/2 - (7*Log[W[4]])/6 - (13*Log[W[13]])/12 + 
   (9*Log[W[18]])/2, (-9*Log[W[1]])/4 + (9*Log[W[3]])/2 + (7*Log[W[4]])/6 + 
   (13*Log[W[13]])/12 - (9*Log[W[18]])/2, 0, 0, 0, 
  (11*Log[W[1]])/8 - (11*Log[W[3]])/4 - (7*Log[W[4]])/4 + (3*Log[W[13]])/8 + 
   (11*Log[W[18]])/4, (-11*Log[W[1]])/8 + (11*Log[W[3]])/4 + 
   (7*Log[W[4]])/4 - (3*Log[W[13]])/8 - (11*Log[W[18]])/4, 
  (-11*Log[W[1]])/8 + (11*Log[W[3]])/4 + (7*Log[W[4]])/4 - (3*Log[W[13]])/8 - 
   (11*Log[W[18]])/4, (-3*Log[W[1]])/8 + (3*Log[W[3]])/4 + (5*Log[W[4]])/12 - 
   Log[W[13]]/24 - (3*Log[W[18]])/4, (15*Log[W[1]])/8 - (15*Log[W[3]])/4 - 
   (7*Log[W[4]])/4 - Log[W[13]]/8 + (15*Log[W[18]])/4, 
  (3*Log[W[1]])/8 - (3*Log[W[3]])/4 - (5*Log[W[4]])/12 + Log[W[13]]/24 + 
   (3*Log[W[18]])/4, (3*Log[W[1]])/2 - 3*Log[W[3]] - 2*Log[W[4]] + 
   Log[W[13]]/2 + 3*Log[W[18]], (3*Log[W[1]])/2 - 3*Log[W[3]] - 
   (4*Log[W[4]])/3 - Log[W[13]]/6 + 3*Log[W[18]], 
  Log[W[1]]/2 - 3*Log[W[3]] - Log[W[4]] + Log[W[13]]/2 + 3*Log[W[18]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[13]], -Log[W[4]]/3 + Log[W[13]]/3, 
  -Log[W[1]]/4 + Log[W[3]]/2 + Log[W[4]]/6 + Log[W[13]]/12 - Log[W[18]]/2, 
  Log[W[1]]/4 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[13]]/4 + Log[W[18]]/2, 
  Log[W[1]]/6 - Log[W[3]]/3 - (2*Log[W[4]])/9 + Log[W[13]]/18 + Log[W[18]]/3, 
  0, -Log[W[1]]/2 + Log[W[3]] + (2*Log[W[4]])/3 - Log[W[13]]/6 - Log[W[18]], 
  0, Log[W[4]]/3 - Log[W[18]]/3, 0, -2*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[18]], 0, Log[W[4]] - Log[W[18]], 0, 
  (5*Log[W[1]])/8 - (5*Log[W[3]])/4 + Log[W[4]]/12 - (17*Log[W[13]])/24 + 
   (5*Log[W[18]])/4, (-5*Log[W[1]])/4 + (5*Log[W[3]])/2 + Log[W[4]]/2 + 
   (3*Log[W[13]])/4 - (5*Log[W[18]])/2, (11*Log[W[1]])/8 - (11*Log[W[3]])/4 - 
   (7*Log[W[4]])/4 + (3*Log[W[13]])/8 + (11*Log[W[18]])/4, 
  (11*Log[W[1]])/8 - (11*Log[W[3]])/4 - (7*Log[W[4]])/4 + (3*Log[W[13]])/8 + 
   (11*Log[W[18]])/4, 0, (-11*Log[W[1]])/24 + (11*Log[W[3]])/12 + 
   (7*Log[W[4]])/12 - Log[W[13]]/8 - (11*Log[W[18]])/12, 0, 0, 0, 0, 0, 0, 
  (-9*Log[W[1]])/8 + (9*Log[W[3]])/4 + (5*Log[W[4]])/4 - Log[W[13]]/8 - 
   (9*Log[W[18]])/4, (-9*Log[W[1]])/4 + (9*Log[W[3]])/2 + (5*Log[W[4]])/2 - 
   Log[W[13]]/4 - (9*Log[W[18]])/2, (-3*Log[W[1]])/4 + (3*Log[W[3]])/2 + 
   (5*Log[W[4]])/6 - Log[W[13]]/12 - (3*Log[W[18]])/2, 
  (3*Log[W[1]])/8 - (3*Log[W[3]])/4 - (5*Log[W[4]])/12 + Log[W[13]]/24 + 
   (3*Log[W[18]])/4, (-3*Log[W[1]])/8 + (3*Log[W[3]])/4 + (5*Log[W[4]])/12 - 
   Log[W[13]]/24 - (3*Log[W[18]])/4, (5*Log[W[1]])/2 - 5*Log[W[3]] - 
   (7*Log[W[4]])/3 - Log[W[13]]/6 + 5*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 - Log[W[3]] - (2*Log[W[4]])/3 + 
   Log[W[13]]/6 + Log[W[18]], -Log[W[1]]/4 + Log[W[3]]/2 + Log[W[4]]/6 + 
   Log[W[13]]/12 - Log[W[18]]/2, (-5*Log[W[1]])/8 + (5*Log[W[3]])/4 + 
   (7*Log[W[4]])/12 + Log[W[13]]/24 - (5*Log[W[18]])/4, 
  Log[W[1]] - 2*Log[W[3]] - (2*Log[W[4]])/3 - Log[W[13]]/3 + 2*Log[W[18]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[3]]/4 - Log[W[5]]/4, 3*Log[W[3]] - 3*Log[W[5]], 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/2 - Log[W[3]]/2 + Log[W[5]]/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[20]])/2, 3*Log[W[3]] - 3*Log[W[5]], 0, 
  (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[20]])/2, -3*Log[W[3]] + 3*Log[W[5]], 0, 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[20]])/2, (-7*Log[W[3]])/4 + (7*Log[W[5]])/4, 
  (7*Log[W[3]])/4 - (7*Log[W[5]])/4, 0, 0, 0, 
  (-21*Log[W[3]])/8 + (21*Log[W[5]])/8, (21*Log[W[3]])/8 - (21*Log[W[5]])/8, 
  (21*Log[W[3]])/8 - (21*Log[W[5]])/8, (5*Log[W[3]])/8 - (5*Log[W[5]])/8, 
  (-45*Log[W[3]])/8 + (45*Log[W[5]])/8, (-5*Log[W[3]])/8 + (5*Log[W[5]])/8, 
  -3*Log[W[3]] + 3*Log[W[5]], -5*Log[W[3]] + 5*Log[W[5]], 
  (-3*Log[W[3]])/2 + (3*Log[W[5]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[3]]/4 - Log[W[5]]/4, Log[W[3]]/4 - Log[W[5]]/4, 0, 0, 0, 0, 
  Log[W[3]] - Log[W[5]], 0, 0, -Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 - 
   Log[W[4]] - Log[W[5]]/2 - 2*Log[W[15]] + (3*Log[W[17]])/2 + 
   (3*Log[W[20]])/2, (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - 
   (3*Log[W[5]])/2 + (3*Log[W[17]])/2 + (3*Log[W[20]])/2, 
  (3*Log[W[26]])/2 - (3*Log[W[29]])/2, Log[W[3]]/8 - Log[W[5]]/8, 
  (3*Log[W[3]])/4 - (3*Log[W[5]])/4, (-21*Log[W[3]])/8 + (21*Log[W[5]])/8, 
  (-21*Log[W[3]])/8 + (21*Log[W[5]])/8, 0, (7*Log[W[3]])/8 - (7*Log[W[5]])/8, 
  0, 0, 0, 0, 0, 0, (15*Log[W[3]])/8 - (15*Log[W[5]])/8, 
  (15*Log[W[3]])/4 - (15*Log[W[5]])/4, (5*Log[W[3]])/4 - (5*Log[W[5]])/4, 
  (-5*Log[W[3]])/8 + (5*Log[W[5]])/8, (5*Log[W[3]])/8 - (5*Log[W[5]])/8, 
  (-7*Log[W[3]])/2 + (7*Log[W[5]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[W[3]] + Log[W[5]], Log[W[3]]/4 - Log[W[5]]/4, 
  (7*Log[W[3]])/8 - (7*Log[W[5]])/8, -Log[W[3]] + Log[W[5]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3*Log[W[3]] + Log[W[5]]/6 - (7*Log[W[13]])/6 - Log[W[18]] - Log[W[19]], 
  -2*Log[W[3]] + 2*Log[W[5]], 0, -Log[W[3]] + (4*Log[W[5]])/3 - 
   2*Log[W[12]] - Log[W[13]]/3 + Log[W[18]] + Log[W[19]], 
  Log[W[3]] - (2*Log[W[5]])/3 - Log[W[13]]/3, -Log[W[3]] + (2*Log[W[5]])/3 + 
   Log[W[13]]/3, 2*Log[W[3]] - 2*Log[W[5]] - Log[W[18]] + Log[W[19]], 0, 0, 
  -Log[W[3]] - (7*Log[W[5]])/6 + (13*Log[W[13]])/6, 
  Log[W[3]] + (7*Log[W[5]])/6 - (13*Log[W[13]])/6, 0, 0, 0, 
  (5*Log[W[3]])/2 - (7*Log[W[5]])/4 - (3*Log[W[13]])/4, 
  (-5*Log[W[3]])/2 + (7*Log[W[5]])/4 + (3*Log[W[13]])/4, 
  (-5*Log[W[3]])/2 + (7*Log[W[5]])/4 + (3*Log[W[13]])/4, 
  -Log[W[3]]/2 + (5*Log[W[5]])/12 + Log[W[13]]/12, 
  (7*Log[W[3]])/2 - (15*Log[W[5]])/4 + Log[W[13]]/4, 
  Log[W[3]]/2 - (5*Log[W[5]])/12 - Log[W[13]]/12, 
  3*Log[W[3]] - 2*Log[W[5]] - Log[W[13]], Log[W[3]] - (10*Log[W[5]])/3 + 
   2*Log[W[12]] + Log[W[13]]/3, -Log[W[5]] - Log[W[13]] + 2*Log[W[18]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*Log[W[13]] - 2*Log[W[18]], 
  (2*Log[W[5]])/3 - (2*Log[W[13]])/3, Log[W[5]]/6 - Log[W[13]]/6, 
  Log[W[3]] - Log[W[5]]/2 - Log[W[13]]/2, Log[W[3]]/3 - (2*Log[W[5]])/9 - 
   Log[W[13]]/9, 0, -Log[W[3]] + (2*Log[W[5]])/3 + Log[W[13]]/3, 0, 
  (-2*Log[W[3]])/3 + (2*Log[W[5]])/3 + Log[W[18]]/3 - Log[W[19]]/3, 0, 0, 0, 
  -2*Log[W[3]] - Log[W[4]] + Log[W[18]], 0, (-3*Log[W[3]])/2 + Log[W[5]]/12 + 
   (17*Log[W[13]])/12, Log[W[3]] + Log[W[5]]/2 - (3*Log[W[13]])/2, 
  (5*Log[W[3]])/2 - (7*Log[W[5]])/4 - (3*Log[W[13]])/4, 
  (5*Log[W[3]])/2 - (7*Log[W[5]])/4 - (3*Log[W[13]])/4, 0, 
  (-5*Log[W[3]])/6 + (7*Log[W[5]])/12 + Log[W[13]]/4, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[3]])/2 + (5*Log[W[5]])/4 + Log[W[13]]/4, 
  -3*Log[W[3]] + (5*Log[W[5]])/2 + Log[W[13]]/2, 
  -Log[W[3]] + (5*Log[W[5]])/6 + Log[W[13]]/6, 
  Log[W[3]]/2 - (5*Log[W[5]])/12 - Log[W[13]]/12, 
  -Log[W[3]]/2 + (5*Log[W[5]])/12 + Log[W[13]]/12, 
  2*Log[W[3]] - (7*Log[W[5]])/3 + Log[W[13]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[3]] - (2*Log[W[5]])/3 - Log[W[13]]/3, 
  Log[W[5]]/6 - Log[W[13]]/6, -Log[W[3]]/2 + (7*Log[W[5]])/12 - 
   Log[W[13]]/12, (-2*Log[W[5]])/3 + (2*Log[W[13]])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[27]] - Log[W[28]] - (9*Log[W[30]])/4, -Log[W[30]], 
  Log[W[26]]/2 + Log[W[29]]/2 + Log[W[30]], -Log[W[27]] + Log[W[28]] - 
   Log[W[30]], -Log[W[30]], -Log[W[26]]/2 + (3*Log[W[29]])/2 + Log[W[30]], 
  Log[W[27]] + Log[W[28]], 0, (-3*Log[W[26]])/2 + Log[W[29]]/2, 
  (11*Log[W[30]])/4, (-11*Log[W[30]])/4, 0, 0, 0, Log[W[30]]/8, 
  -Log[W[30]]/8, -Log[W[30]]/8, -Log[W[30]]/8, (17*Log[W[30]])/8, 
  Log[W[30]]/8, 0, 2*Log[W[30]], -2*Log[W[27]] + (3*Log[W[30]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Log[W[27]], 0, -Log[W[30]]/4, (-5*Log[W[30]])/4, 
  -Log[W[30]]/3, 0, Log[W[30]], 0, -Log[W[27]]/3 - Log[W[28]]/3, 0, 0, 
  Log[W[26]]/2 - Log[W[29]]/2, Log[W[26]]/2 - Log[W[27]] - Log[W[29]]/2, 
  (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - Log[W[4]] - 
   (3*Log[W[5]])/2 + Log[W[17]]/2 + Log[W[20]]/2 + 2*Log[W[31]], 
  (11*Log[W[30]])/8, (-7*Log[W[30]])/4, Log[W[30]]/8, Log[W[30]]/8, 0, 
  -Log[W[30]]/24, 0, 0, 0, 0, 0, 0, (-3*Log[W[30]])/8, (-3*Log[W[30]])/4, 
  -Log[W[30]]/4, Log[W[30]]/8, -Log[W[30]]/8, (3*Log[W[30]])/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[30]]/4, (-3*Log[W[30]])/8, 
  Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-5*Log[W[1]])/2 + (5*Log[W[2]])/2 + (5*Log[W[4]])/2 - 
   (5*Log[W[16]])/2, -3*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[4]] - 3*Log[W[16]], 
  0, 0, 0, 0, 0, 0, 0, (5*Log[W[1]])/2 - (5*Log[W[2]])/2 - (5*Log[W[4]])/2 + 
   (5*Log[W[16]])/2, (-5*Log[W[1]])/2 + (5*Log[W[2]])/2 + (5*Log[W[4]])/2 - 
   (5*Log[W[16]])/2, 0, 0, 0, (5*Log[W[1]])/4 - (5*Log[W[2]])/4 - 
   Log[W[4]]/4 + Log[W[16]]/4, (-5*Log[W[1]])/4 + (5*Log[W[2]])/4 + 
   Log[W[4]]/4 - Log[W[16]]/4, (-5*Log[W[1]])/4 + (5*Log[W[2]])/4 + 
   Log[W[4]]/4 - Log[W[16]]/4, -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[4]]/4 - 
   Log[W[16]]/4, (9*Log[W[1]])/4 - (9*Log[W[2]])/4 - (9*Log[W[4]])/4 + 
   (9*Log[W[16]])/4, Log[W[1]]/4 - Log[W[2]]/4 - Log[W[4]]/4 + Log[W[16]]/4, 
  0, 2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[4]] + 2*Log[W[16]], 
  3*Log[W[1]] - 3*Log[W[2]] - 3*Log[W[4]] + 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[1]]/2 + Log[W[2]]/2 + Log[W[4]]/2 - Log[W[16]]/2, 
  -Log[W[1]]/2 + Log[W[2]]/2 + Log[W[4]]/2 - Log[W[16]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 - (3*Log[W[4]])/4 - 
   2*Log[W[9]] + (3*Log[W[16]])/4, (-5*Log[W[1]])/2 + (5*Log[W[2]])/2 + 
   Log[W[4]]/2 - Log[W[16]]/2, (5*Log[W[1]])/4 - (5*Log[W[2]])/4 - 
   Log[W[4]]/4 + Log[W[16]]/4, (5*Log[W[1]])/4 - (5*Log[W[2]])/4 - 
   Log[W[4]]/4 + Log[W[16]]/4, 0, (-5*Log[W[1]])/12 + (5*Log[W[2]])/12 + 
   Log[W[4]]/12 - Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 + (3*Log[W[4]])/4 - (3*Log[W[16]])/4, 
  (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 + (3*Log[W[4]])/2 - (3*Log[W[16]])/2, 
  -Log[W[1]]/2 + Log[W[2]]/2 + Log[W[4]]/2 - Log[W[16]]/2, 
  Log[W[1]]/4 - Log[W[2]]/4 - Log[W[4]]/4 + Log[W[16]]/4, 
  -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[4]]/4 - Log[W[16]]/4, 
  3*Log[W[1]] - 3*Log[W[2]] - 3*Log[W[4]] + 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]]/2 + Log[W[2]]/2 + 
   Log[W[4]]/2 - Log[W[16]]/2, (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 + 
   (3*Log[W[4]])/4 - (3*Log[W[16]])/4, 2*Log[W[1]] - 2*Log[W[2]] - 
   2*Log[W[4]] + 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-4*Log[W[1]])/3 - (5*Log[W[2]])/4 + 
   (5*Log[W[4]])/2 + Log[W[9]]/12, -3*Log[W[1]] + 3*Log[W[4]] + Log[W[9]] - 
   Log[W[16]], 0, Log[W[1]]/3 - Log[W[9]]/3, Log[W[1]]/3 - Log[W[9]]/3, 
  -Log[W[1]]/3 + Log[W[9]]/3, 0, 0, 0, Log[W[1]]/3 - Log[W[2]]/4 - 
   (5*Log[W[4]])/2 - (7*Log[W[9]])/12 + 6*Log[W[14]] - 3*Log[W[16]], 
  -Log[W[1]]/3 - (11*Log[W[2]])/4 + (5*Log[W[4]])/2 + (43*Log[W[9]])/12 - 
   3*Log[W[16]], 0, 0, 0, Log[W[1]] + (9*Log[W[2]])/8 - (5*Log[W[4]])/4 - 
   (7*Log[W[9]])/8, -Log[W[1]] - (9*Log[W[2]])/8 + (5*Log[W[4]])/4 + 
   (7*Log[W[9]])/8, -Log[W[1]] - (9*Log[W[2]])/8 + (5*Log[W[4]])/4 + 
   (7*Log[W[9]])/8, -Log[W[1]]/3 - (9*Log[W[2]])/8 + Log[W[4]]/4 + 
   (29*Log[W[9]])/24, 2*Log[W[1]] + (17*Log[W[2]])/8 - (9*Log[W[4]])/4 - 
   (15*Log[W[9]])/8, Log[W[1]]/3 + Log[W[2]]/8 - Log[W[4]]/4 - 
   (5*Log[W[9]])/24, Log[W[1]] - Log[W[9]], (5*Log[W[1]])/3 + Log[W[2]] - 
   2*Log[W[4]] - (2*Log[W[9]])/3, 4*Log[W[1]] + (3*Log[W[2]])/2 - 
   3*Log[W[4]] - Log[W[9]]/2 - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/3 + Log[W[9]]/3, -Log[W[1]]/3 - Log[W[2]]/4 + Log[W[4]]/2 + 
   Log[W[9]]/12, -Log[W[2]]/4 + Log[W[4]]/2 - Log[W[9]]/4, 
  Log[W[1]]/9 - Log[W[9]]/9, 0, -Log[W[1]]/3 + Log[W[9]]/3, 0, 0, 0, 0, 0, 0, 
  0, (4*Log[W[1]])/3 + (3*Log[W[2]])/8 + Log[W[4]]/4 - (47*Log[W[9]])/24, 
  -3*Log[W[1]] + Log[W[2]]/4 - Log[W[4]]/2 + Log[W[9]]/4 + Log[W[16]], 
  Log[W[1]] + (9*Log[W[2]])/8 - (5*Log[W[4]])/4 - (7*Log[W[9]])/8, 
  Log[W[1]] + (9*Log[W[2]])/8 - (5*Log[W[4]])/4 - (7*Log[W[9]])/8, 0, 
  -Log[W[1]]/3 - (3*Log[W[2]])/8 + (5*Log[W[4]])/12 + (7*Log[W[9]])/24, 0, 0, 
  0, 0, 0, 0, -Log[W[1]] - (3*Log[W[2]])/8 + (3*Log[W[4]])/4 + 
   (5*Log[W[9]])/8, -2*Log[W[1]] - (3*Log[W[2]])/4 + (3*Log[W[4]])/2 + 
   (5*Log[W[9]])/4, (-2*Log[W[1]])/3 - Log[W[2]]/4 + Log[W[4]]/2 + 
   (5*Log[W[9]])/12, Log[W[1]]/3 + Log[W[2]]/8 - Log[W[4]]/4 - 
   (5*Log[W[9]])/24, -Log[W[1]]/3 - Log[W[2]]/8 + Log[W[4]]/4 + 
   (5*Log[W[9]])/24, (8*Log[W[1]])/3 + (3*Log[W[2]])/2 - 3*Log[W[4]] - 
   (7*Log[W[9]])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[1]]/3 - Log[W[9]]/3, -Log[W[1]]/3 - Log[W[2]]/4 + Log[W[4]]/2 + 
   Log[W[9]]/12, (-2*Log[W[1]])/3 - (3*Log[W[2]])/8 + (3*Log[W[4]])/4 + 
   (7*Log[W[9]])/24, (4*Log[W[1]])/3 + Log[W[2]] - 2*Log[W[4]] - Log[W[9]]/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[16]])/4 - (7*Log[W[17]])/4, 0, 0, Log[W[16]]/2 - Log[W[17]]/2, 
  Log[W[16]]/2 - Log[W[17]]/2, -Log[W[16]]/2 + Log[W[17]]/2, 0, 0, 0, 
  (-13*Log[W[16]])/4 + (13*Log[W[17]])/4, (17*Log[W[16]])/4 - 
   (17*Log[W[17]])/4, (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2 - (3*Log[W[20]])/2, 
  (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 + (3*Log[W[17]])/2 - 
   (3*Log[W[18]])/2 - (3*Log[W[20]])/2, (-3*Log[W[4]])/2 - (3*Log[W[5]])/2 + 
   Log[W[16]]/2 - Log[W[17]]/2 + (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 
  (-15*Log[W[16]])/8 + (15*Log[W[17]])/8, (-9*Log[W[16]])/8 + 
   (9*Log[W[17]])/8, (23*Log[W[16]])/8 - (23*Log[W[17]])/8, 
  -Log[W[16]]/8 + Log[W[17]]/8, (-3*Log[W[16]])/8 + (3*Log[W[17]])/8, 
  Log[W[16]]/8 - Log[W[17]]/8, (3*Log[W[16]])/2 - (3*Log[W[17]])/2, 
  -Log[W[16]]/2 + Log[W[17]]/2, (3*Log[W[16]])/2 - (3*Log[W[17]])/2, 0, 0, 0, 
  0, -3*Log[W[16]] + 3*Log[W[17]], 0, 0, 0, 0, 0, 0, 
  Log[W[16]]/4 - Log[W[17]]/4, (3*Log[W[16]])/4 - (3*Log[W[17]])/4, 
  Log[W[16]]/6 - Log[W[17]]/6, 0, -Log[W[16]]/2 + Log[W[17]]/2, 0, 0, 0, 0, 
  0, 0, 0, (-17*Log[W[16]])/8 + (17*Log[W[17]])/8, 
  (9*Log[W[16]])/4 - (9*Log[W[17]])/4, -Log[W[1]] + Log[W[4]] - 
   (7*Log[W[16]])/8 - Log[W[17]]/8 + Log[W[18]] - 2*Log[W[23]], 
  (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - (3*Log[W[16]])/8 + (3*Log[W[17]])/8 + 
   (3*Log[W[18]])/2 - (3*Log[W[20]])/2, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 - 
   (3*Log[W[29]])/2 - (3*Log[W[30]])/2, (5*Log[W[16]])/8 - (5*Log[W[17]])/8, 
  Log[W[16]] - Log[W[17]], -Log[W[16]] + Log[W[17]], 0, 
  Log[W[16]] - Log[W[17]], Log[W[16]] - Log[W[17]], 
  Log[W[16]]/3 - Log[W[17]]/3, (-3*Log[W[16]])/8 + (3*Log[W[17]])/8, 
  (-3*Log[W[16]])/4 + (3*Log[W[17]])/4, -Log[W[16]]/4 + Log[W[17]]/4, 
  Log[W[16]]/8 - Log[W[17]]/8, -Log[W[16]]/8 + Log[W[17]]/8, 
  -Log[W[16]]/2 + Log[W[17]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[W[16]]/2 - Log[W[17]]/2, Log[W[16]]/4 - Log[W[17]]/4, 
  Log[W[16]]/8 - Log[W[17]]/8, -Log[W[16]] + Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[9]]/6 - (3*Log[W[16]])/4 + (7*Log[W[17]])/12, 
  2*Log[W[9]] - 2*Log[W[16]], 0, (-2*Log[W[9]])/3 + Log[W[16]]/2 + 
   Log[W[17]]/6, (-2*Log[W[9]])/3 + Log[W[16]]/2 + Log[W[17]]/6, 
  (2*Log[W[9]])/3 - Log[W[16]]/2 - Log[W[17]]/6, 0, 0, 0, 
  (-7*Log[W[9]])/6 + (9*Log[W[16]])/4 - (13*Log[W[17]])/12, 
  (7*Log[W[9]])/6 - (13*Log[W[16]])/4 + (25*Log[W[17]])/12, 
  (-3*Log[W[4]])/2 - (3*Log[W[5]])/2 + (3*Log[W[16]])/2 - (3*Log[W[17]])/2 + 
   (3*Log[W[18]])/2 + (3*Log[W[20]])/2, (-3*Log[W[4]])/2 - (3*Log[W[5]])/2 + 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 + (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 
  (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - Log[W[16]]/2 + Log[W[17]]/2 - 
   (3*Log[W[18]])/2 - (3*Log[W[20]])/2, Log[W[2]] - (7*Log[W[9]])/4 + 
   (19*Log[W[16]])/8 - (5*Log[W[17]])/8 - Log[W[19]], 
  -Log[W[2]] + (7*Log[W[9]])/4 + (5*Log[W[16]])/8 - (3*Log[W[17]])/8 - 
   Log[W[19]], -Log[W[2]] + (7*Log[W[9]])/4 - (27*Log[W[16]])/8 + 
   (13*Log[W[17]])/8 - Log[W[19]] + 2*Log[W[24]], 
  -2*Log[W[2]] + (29*Log[W[9]])/12 - (3*Log[W[16]])/8 - Log[W[17]]/24, 
  2*Log[W[2]] - (15*Log[W[9]])/4 + (15*Log[W[16]])/8 - Log[W[17]]/8, 
  (-5*Log[W[9]])/12 + (3*Log[W[16]])/8 + Log[W[17]]/24, 
  -2*Log[W[9]] + (3*Log[W[16]])/2 + Log[W[17]]/2, 
  (-4*Log[W[9]])/3 + (3*Log[W[16]])/2 - Log[W[17]]/6, 
  -Log[W[9]] + Log[W[16]]/2 + Log[W[17]]/2, 0, 0, 0, 0, 
  3*Log[W[16]] - Log[W[17]] - 2*Log[W[24]], 0, 0, 0, 0, 0, 
  (2*Log[W[9]])/3 - (2*Log[W[17]])/3, Log[W[9]]/6 - Log[W[16]]/4 + 
   Log[W[17]]/12, -Log[W[9]]/2 + Log[W[16]]/4 + Log[W[17]]/4, 
  (-2*Log[W[9]])/9 + Log[W[16]]/6 + Log[W[17]]/18, 0, 
  (2*Log[W[9]])/3 - Log[W[16]]/2 - Log[W[17]]/6, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[9]]/12 + (5*Log[W[16]])/8 - (17*Log[W[17]])/24, 
  Log[W[9]]/2 - (5*Log[W[16]])/4 + (3*Log[W[17]])/4, 
  Log[W[2]] - Log[W[4]] - (7*Log[W[9]])/4 + (11*Log[W[16]])/8 - 
   (5*Log[W[17]])/8 - Log[W[18]] + 2*Log[W[23]], 
  -Log[W[1]] + Log[W[2]] - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - 
   (7*Log[W[9]])/4 + (7*Log[W[16]])/8 - (9*Log[W[17]])/8 - (3*Log[W[18]])/2 + 
   (3*Log[W[20]])/2, (-3*Log[W[26]])/2 - (3*Log[W[27]])/2 + 
   (3*Log[W[29]])/2 + (3*Log[W[30]])/2, -Log[W[2]]/3 + (7*Log[W[9]])/12 - 
   (19*Log[W[16]])/24 + (5*Log[W[17]])/24 + Log[W[19]]/3, 
  -Log[W[16]] + Log[W[17]], Log[W[16]] - Log[W[17]], 0, 
  -Log[W[16]] + Log[W[17]], -Log[W[16]] + Log[W[17]], 
  -Log[W[16]]/3 + Log[W[17]]/3, (5*Log[W[9]])/4 - (9*Log[W[16]])/8 - 
   Log[W[17]]/8, (5*Log[W[9]])/2 - (9*Log[W[16]])/4 - Log[W[17]]/4, 
  (5*Log[W[9]])/6 - (3*Log[W[16]])/4 - Log[W[17]]/12, 
  (-5*Log[W[9]])/12 + (3*Log[W[16]])/8 + Log[W[17]]/24, 
  (5*Log[W[9]])/12 - (3*Log[W[16]])/8 - Log[W[17]]/24, 
  (-7*Log[W[9]])/3 + (5*Log[W[16]])/2 - Log[W[17]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Log[W[9]])/3 + Log[W[16]]/2 + Log[W[17]]/6, 
  Log[W[9]]/6 - Log[W[16]]/4 + Log[W[17]]/12, 
  (7*Log[W[9]])/12 - (5*Log[W[16]])/8 + Log[W[17]]/24, 
  (-2*Log[W[9]])/3 + Log[W[16]] - Log[W[17]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*Log[W[26]])/4 + (3*Log[W[30]])/4, 2*Log[W[26]] + 2*Log[W[30]], 0, 
  -Log[W[26]]/2 - Log[W[30]]/2, -Log[W[26]]/2 - Log[W[30]]/2, 
  Log[W[26]]/2 + Log[W[30]]/2, 0, 0, 0, (-9*Log[W[26]])/4 - (9*Log[W[30]])/4, 
  (13*Log[W[26]])/4 + (13*Log[W[30]])/4, (-3*Log[W[26]])/2 - Log[W[27]]/2 + 
   Log[W[29]]/2 + Log[W[30]]/2, (-3*Log[W[26]])/2 - Log[W[27]]/2 + 
   Log[W[29]]/2 - (3*Log[W[30]])/2, (-3*Log[W[26]])/2 - (3*Log[W[27]])/2 + 
   (3*Log[W[29]])/2 + Log[W[30]]/2, (-19*Log[W[26]])/8 + Log[W[28]] - 
   (19*Log[W[30]])/8, (11*Log[W[26]])/8 + 2*Log[W[27]] + Log[W[28]] - 
   (5*Log[W[30]])/8, (27*Log[W[26]])/8 + 2*Log[W[27]] + Log[W[28]] + 
   (11*Log[W[30]])/8, (19*Log[W[26]])/8 + 2*Log[W[27]] + (3*Log[W[30]])/8, 
  (-31*Log[W[26]])/8 - 2*Log[W[27]] - (15*Log[W[30]])/8, 
  (-3*Log[W[26]])/8 - (3*Log[W[30]])/8, (-3*Log[W[26]])/2 - (3*Log[W[30]])/2, 
  (-3*Log[W[26]])/2 - (3*Log[W[30]])/2, -Log[W[26]]/2 - Log[W[30]]/2, 0, 0, 
  0, 0, -Log[W[26]] - Log[W[30]], 0, 0, 0, 0, 0, 0, 
  Log[W[26]]/4 + Log[W[30]]/4, -Log[W[26]]/4 - Log[W[30]]/4, 
  -Log[W[26]]/6 - Log[W[30]]/6, 0, Log[W[26]]/2 + Log[W[30]]/2, 0, 0, 0, 0, 
  0, 0, 0, (-5*Log[W[26]])/8 - (5*Log[W[30]])/8, 
  (5*Log[W[26]])/4 + (5*Log[W[30]])/4, (-19*Log[W[26]])/8 - Log[W[27]] - 
   (11*Log[W[30]])/8, (-23*Log[W[26]])/8 - (3*Log[W[27]])/2 + Log[W[29]]/2 - 
   (7*Log[W[30]])/8, -Log[W[1]] - (3*Log[W[4]])/2 + Log[W[5]]/2 - 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 - (3*Log[W[18]])/2 + Log[W[20]]/2 + 
   2*Log[W[31]], (19*Log[W[26]])/24 - Log[W[28]]/3 + (19*Log[W[30]])/24, 
  Log[W[26]] + Log[W[30]], -Log[W[26]] - Log[W[30]], 0, 
  Log[W[26]] + Log[W[30]], Log[W[26]] + Log[W[30]], 
  Log[W[26]]/3 + Log[W[30]]/3, (9*Log[W[26]])/8 + (9*Log[W[30]])/8, 
  (9*Log[W[26]])/4 + (9*Log[W[30]])/4, (3*Log[W[26]])/4 + (3*Log[W[30]])/4, 
  (-3*Log[W[26]])/8 - (3*Log[W[30]])/8, (3*Log[W[26]])/8 + (3*Log[W[30]])/8, 
  (-5*Log[W[26]])/2 - (5*Log[W[30]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[26]]/2 - Log[W[30]]/2, Log[W[26]]/4 + Log[W[30]]/4, 
  (5*Log[W[26]])/8 + (5*Log[W[30]])/8, -Log[W[26]] - Log[W[30]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[1]])/4 - (7*Log[W[6]])/4, 0, 0, Log[W[1]]/2 - Log[W[6]]/2, 
  Log[W[1]]/2 - Log[W[6]]/2, -Log[W[1]]/2 + Log[W[6]]/2, 0, 0, 0, 
  (-13*Log[W[1]])/4 + (13*Log[W[6]])/4, (13*Log[W[1]])/4 - (13*Log[W[6]])/4, 
  0, 0, 0, (-15*Log[W[1]])/8 - (9*Log[W[6]])/8 + 3*Log[W[19]], 
  (-9*Log[W[1]])/8 + (33*Log[W[6]])/8 - 3*Log[W[19]], 
  (15*Log[W[1]])/8 + (9*Log[W[6]])/8 - 3*Log[W[19]], 
  -Log[W[1]]/8 + Log[W[6]]/8, (-3*Log[W[1]])/8 + (3*Log[W[6]])/8, 
  Log[W[1]]/8 - Log[W[6]]/8, (3*Log[W[1]])/2 - (3*Log[W[6]])/2, 
  -Log[W[1]]/2 + Log[W[6]]/2, (3*Log[W[1]])/2 - (3*Log[W[6]])/2, 0, 0, 0, 0, 
  -3*Log[W[1]] + 3*Log[W[6]], 0, 0, 0, 0, 0, Log[W[1]] - Log[W[6]], 
  Log[W[1]]/4 - Log[W[6]]/4, (3*Log[W[1]])/4 - (3*Log[W[6]])/4, 
  Log[W[1]]/6 - Log[W[6]]/6, 0, -Log[W[1]]/2 + Log[W[6]]/2, 0, 0, 0, 0, 0, 0, 
  0, (-17*Log[W[1]])/8 + (17*Log[W[6]])/8, (9*Log[W[1]])/4 - (9*Log[W[6]])/4, 
  (9*Log[W[1]])/8 - (9*Log[W[6]])/8, (9*Log[W[1]])/8 - (9*Log[W[6]])/8, 0, 
  (-11*Log[W[1]])/8 + (3*Log[W[6]])/8 - 2*Log[W[17]] + Log[W[19]], 0, 0, 0, 
  0, 0, 0, (-3*Log[W[1]])/8 + (3*Log[W[6]])/8, 
  (-3*Log[W[1]])/4 + (3*Log[W[6]])/4, -Log[W[1]]/4 + Log[W[6]]/4, 
  Log[W[1]]/8 - Log[W[6]]/8, -Log[W[1]]/8 + Log[W[6]]/8, 
  -Log[W[1]]/2 + Log[W[6]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[W[1]]/2 - Log[W[6]]/2, Log[W[1]]/4 - Log[W[6]]/4, 
  Log[W[1]]/8 - Log[W[6]]/8, -Log[W[1]] + Log[W[6]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[17]]/4 - Log[W[18]]/4, 3*Log[W[17]] - 3*Log[W[18]], 0, 
  -Log[W[17]] + Log[W[18]], -Log[W[17]] + Log[W[18]], 
  Log[W[17]] - Log[W[18]], 0, 0, 0, (3*Log[W[1]])/2 + (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 - Log[W[17]]/4 + Log[W[18]]/4 - (3*Log[W[19]])/2, 
  (7*Log[W[17]])/4 - (7*Log[W[18]])/4, (-3*Log[W[1]])/2 - (3*Log[W[5]])/2 + 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2, 
  0, -3*Log[W[17]] + 3*Log[W[18]], (3*Log[W[1]])/2 + (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 - (17*Log[W[17]])/8 + (17*Log[W[18]])/8 - 
   (3*Log[W[19]])/2, (29*Log[W[17]])/8 - (29*Log[W[18]])/8, 
  (53*Log[W[17]])/8 - (53*Log[W[18]])/8, (29*Log[W[17]])/8 - 
   (29*Log[W[18]])/8, (-45*Log[W[17]])/8 + (45*Log[W[18]])/8, 
  (-5*Log[W[17]])/8 + (5*Log[W[18]])/8, -3*Log[W[17]] + 3*Log[W[18]], 
  -2*Log[W[17]] + 2*Log[W[18]], (-3*Log[W[17]])/2 + (3*Log[W[18]])/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[17]]/4 - Log[W[18]]/4, 
  (-3*Log[W[17]])/4 + (3*Log[W[18]])/4, -Log[W[17]]/3 + Log[W[18]]/3, 0, 
  Log[W[17]] - Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  (9*Log[W[17]])/8 - (9*Log[W[18]])/8, -Log[W[17]]/4 + Log[W[18]]/4, 
  (-29*Log[W[17]])/8 + (29*Log[W[18]])/8, (-29*Log[W[17]])/8 + 
   (29*Log[W[18]])/8, 0, (29*Log[W[17]])/24 - (29*Log[W[18]])/24, 
  Log[W[1]] - Log[W[4]] + Log[W[16]] + Log[W[17]] - 2*Log[W[18]] - 
   2*Log[W[24]], (-3*Log[W[1]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2, 
  (3*Log[W[26]])/2 - (3*Log[W[27]])/2 - (3*Log[W[28]])/2 + (3*Log[W[30]])/2, 
  0, 0, Log[W[17]] - Log[W[18]], (15*Log[W[17]])/8 - (15*Log[W[18]])/8, 
  (15*Log[W[17]])/4 - (15*Log[W[18]])/4, (5*Log[W[17]])/4 - (5*Log[W[18]])/4, 
  (-5*Log[W[17]])/8 + (5*Log[W[18]])/8, (5*Log[W[17]])/8 - (5*Log[W[18]])/8, 
  (-7*Log[W[17]])/2 + (7*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[17]] + Log[W[18]], Log[W[17]]/4 - Log[W[18]]/4, 
  (7*Log[W[17]])/8 - (7*Log[W[18]])/8, -Log[W[17]] + Log[W[18]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[6]])/6 + Log[W[17]]/12 - (5*Log[W[18]])/4, 
  Log[W[17]] - Log[W[18]], 0, Log[W[6]]/3 - Log[W[17]]/3, 
  Log[W[6]]/3 - Log[W[17]]/3, -Log[W[6]]/3 + Log[W[17]]/3, 0, 0, 0, 
  (3*Log[W[1]])/2 + (3*Log[W[5]])/2 - (13*Log[W[6]])/6 - (3*Log[W[16]])/2 + 
   (11*Log[W[17]])/12 + (5*Log[W[18]])/4 - (3*Log[W[19]])/2, 
  -Log[W[3]] + (13*Log[W[6]])/6 + (7*Log[W[17]])/12 - (3*Log[W[18]])/4 - 
   Log[W[20]], (-3*Log[W[1]])/2 - (3*Log[W[5]])/2 + (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2 + (3*Log[W[19]])/2, 0, 
  Log[W[3]] - Log[W[17]] + Log[W[18]] - Log[W[20]], 
  (3*Log[W[1]])/2 + (3*Log[W[5]])/2 + (3*Log[W[6]])/4 - (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/8 - (3*Log[W[18]])/8 - (3*Log[W[19]])/2, 
  (-3*Log[W[6]])/4 + (15*Log[W[17]])/8 - (9*Log[W[18]])/8, 
  -Log[W[3]] - (3*Log[W[6]])/4 + (23*Log[W[17]])/8 - (17*Log[W[18]])/8 - 
   Log[W[20]] + 2*Log[W[23]], -Log[W[6]]/12 + (29*Log[W[17]])/24 - 
   (25*Log[W[18]])/8 + 2*Log[W[23]], -Log[W[6]]/4 - (15*Log[W[17]])/8 + 
   (17*Log[W[18]])/8, Log[W[6]]/12 - (5*Log[W[17]])/24 + Log[W[18]]/8, 
  Log[W[6]] - Log[W[17]], -Log[W[6]]/3 - (2*Log[W[17]])/3 + Log[W[18]], 
  -2*Log[W[3]] + Log[W[6]] - Log[W[17]]/2 + (3*Log[W[18]])/2, 0, 0, 0, 0, 
  2*Log[W[3]] - 2*Log[W[6]], 0, 0, 0, 0, 0, 
  (2*Log[W[6]])/3 - (2*Log[W[17]])/3, Log[W[6]]/6 + Log[W[17]]/12 - 
   Log[W[18]]/4, Log[W[6]]/2 - Log[W[17]]/4 - Log[W[18]]/4, 
  Log[W[6]]/9 - Log[W[17]]/9, 0, -Log[W[6]]/3 + Log[W[17]]/3, 0, 0, 0, 0, 0, 
  0, 0, (-17*Log[W[6]])/12 + (25*Log[W[17]])/24 + (3*Log[W[18]])/8, 
  (3*Log[W[6]])/2 - (3*Log[W[17]])/4 - (3*Log[W[18]])/4, 
  (3*Log[W[6]])/4 - (15*Log[W[17]])/8 + (9*Log[W[18]])/8, 
  (3*Log[W[6]])/4 - (15*Log[W[17]])/8 + (9*Log[W[18]])/8, 0, 
  -Log[W[6]]/4 + (5*Log[W[17]])/8 - (3*Log[W[18]])/8, 
  Log[W[1]] - Log[W[3]] + Log[W[16]] + Log[W[17]] - 2*Log[W[24]], 
  (-3*Log[W[1]])/2 + Log[W[3]] - Log[W[4]] + (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 - Log[W[18]]/2 + (3*Log[W[19]])/2, 
  (3*Log[W[26]])/2 - (3*Log[W[27]])/2 - (3*Log[W[28]])/2 + (3*Log[W[30]])/2, 
  0, 0, -Log[W[3]]/3 + Log[W[17]]/3 - Log[W[18]]/3 + Log[W[20]]/3, 
  -Log[W[6]]/4 + (5*Log[W[17]])/8 - (3*Log[W[18]])/8, 
  -Log[W[6]]/2 + (5*Log[W[17]])/4 - (3*Log[W[18]])/4, 
  -Log[W[6]]/6 + (5*Log[W[17]])/12 - Log[W[18]]/4, 
  Log[W[6]]/12 - (5*Log[W[17]])/24 + Log[W[18]]/8, 
  -Log[W[6]]/12 + (5*Log[W[17]])/24 - Log[W[18]]/8, 
  -Log[W[6]]/3 - (7*Log[W[17]])/6 + (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[6]]/3 - Log[W[17]]/3, 
  Log[W[6]]/6 + Log[W[17]]/12 - Log[W[18]]/4, 
  Log[W[6]]/12 + (7*Log[W[17]])/24 - (3*Log[W[18]])/8, 
  (-2*Log[W[6]])/3 - Log[W[17]]/3 + Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*Log[W[26]])/4 - (5*Log[W[27]])/4, -Log[W[26]] - Log[W[27]], 0, 0, 0, 0, 
  0, 0, 0, (5*Log[W[26]])/4 + (5*Log[W[27]])/4 + Log[W[28]]/2 - Log[W[30]]/2, 
  (-11*Log[W[26]])/4 - (3*Log[W[27]])/4 - Log[W[29]] - 2*Log[W[30]], 
  (3*Log[W[26]])/2 - Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]]/2, 0, 
  Log[W[26]] + Log[W[27]] - Log[W[29]], (13*Log[W[26]])/8 - 
   (3*Log[W[27]])/8 - (3*Log[W[28]])/2 + (3*Log[W[30]])/2, 
  (-9*Log[W[26]])/8 - (9*Log[W[27]])/8, (-17*Log[W[26]])/8 - Log[W[27]]/8 - 
   Log[W[29]] - 2*Log[W[30]], (-9*Log[W[26]])/8 - (9*Log[W[27]])/8, 
  (17*Log[W[26]])/8 + (17*Log[W[27]])/8, Log[W[26]]/8 + Log[W[27]]/8, 0, 
  Log[W[26]] + Log[W[27]], -Log[W[26]]/2 + (3*Log[W[27]])/2 - 2*Log[W[30]], 
  0, 0, 0, 0, 2*Log[W[26]] + 2*Log[W[30]], 0, 0, 0, 0, 0, 0, 
  -Log[W[26]]/4 - Log[W[27]]/4, -Log[W[26]]/4 - Log[W[27]]/4, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*Log[W[26]])/8 + (3*Log[W[27]])/8, 
  (-3*Log[W[26]])/4 - (3*Log[W[27]])/4, (9*Log[W[26]])/8 + (9*Log[W[27]])/8, 
  (9*Log[W[26]])/8 + (9*Log[W[27]])/8, 0, (-3*Log[W[26]])/8 - 
   (3*Log[W[27]])/8, -Log[W[26]] - Log[W[30]], 
  (3*Log[W[26]])/2 - Log[W[27]]/2 - Log[W[28]]/2 + (3*Log[W[30]])/2, 
  (-3*Log[W[1]])/2 - Log[W[4]] + Log[W[5]]/2 - (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2 + Log[W[19]]/2 + 2*Log[W[31]], 0, 0, 
  -Log[W[26]]/3 - Log[W[27]]/3 + Log[W[29]]/3, 
  (-3*Log[W[26]])/8 - (3*Log[W[27]])/8, (-3*Log[W[26]])/4 - (3*Log[W[27]])/4, 
  -Log[W[26]]/4 - Log[W[27]]/4, Log[W[26]]/8 + Log[W[27]]/8, 
  -Log[W[26]]/8 - Log[W[27]]/8, (3*Log[W[26]])/2 + (3*Log[W[27]])/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[26]]/4 - Log[W[27]]/4, 
  (-3*Log[W[26]])/8 - (3*Log[W[27]])/8, Log[W[26]] + Log[W[27]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*Log[W[1]])/2 + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 - (3*Log[W[18]])/2, 
  3*Log[W[1]] + 3*Log[W[3]] - 3*Log[W[4]] - 3*Log[W[18]], 0, 
  -Log[W[1]] - Log[W[3]] + Log[W[4]] + Log[W[18]], 
  -Log[W[1]] - Log[W[3]] + Log[W[4]] + Log[W[18]], 
  Log[W[1]] + Log[W[3]] - Log[W[4]] - Log[W[18]], 0, 0, 0, 
  (-9*Log[W[1]])/2 - (9*Log[W[3]])/2 + (9*Log[W[4]])/2 + (9*Log[W[18]])/2, 
  (9*Log[W[1]])/2 + (11*Log[W[3]])/2 - (11*Log[W[4]])/2 - (9*Log[W[18]])/2, 
  0, -3*Log[W[1]] - 3*Log[W[3]] + 3*Log[W[4]] + 3*Log[W[18]], 
  -Log[W[3]] + Log[W[4]], (-11*Log[W[1]])/4 - (11*Log[W[3]])/4 + 
   (11*Log[W[4]])/4 + (11*Log[W[18]])/4, -Log[W[1]]/4 - Log[W[3]]/4 + 
   Log[W[4]]/4 + Log[W[18]]/4, (11*Log[W[1]])/4 + (15*Log[W[3]])/4 - 
   (15*Log[W[4]])/4 - (11*Log[W[18]])/4, (3*Log[W[1]])/4 + (3*Log[W[3]])/4 - 
   (3*Log[W[4]])/4 - (3*Log[W[18]])/4, (-15*Log[W[1]])/4 - (15*Log[W[3]])/4 + 
   (15*Log[W[4]])/4 + (15*Log[W[18]])/4, (-3*Log[W[1]])/4 - (3*Log[W[3]])/4 + 
   (3*Log[W[4]])/4 + (3*Log[W[18]])/4, -3*Log[W[1]] - 3*Log[W[3]] + 
   3*Log[W[4]] + 3*Log[W[18]], -3*Log[W[1]] - 3*Log[W[3]] + 3*Log[W[4]] + 
   3*Log[W[18]], -3*Log[W[1]] - 3*Log[W[3]] + 3*Log[W[4]] + 3*Log[W[18]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/2 + Log[W[3]]/2 - Log[W[4]]/2 - 
   Log[W[18]]/2, -Log[W[1]]/2 - Log[W[3]]/2 + Log[W[4]]/2 + Log[W[18]]/2, 
  -Log[W[1]]/3 - Log[W[3]]/3 + Log[W[4]]/3 + Log[W[18]]/3, 0, 
  Log[W[1]] + Log[W[3]] - Log[W[4]] - Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  (-5*Log[W[1]])/4 - (5*Log[W[3]])/4 + (5*Log[W[4]])/4 + (5*Log[W[18]])/4, 
  (5*Log[W[1]])/2 + (5*Log[W[3]])/2 - (5*Log[W[4]])/2 - (5*Log[W[18]])/2, 
  (-11*Log[W[1]])/4 - (11*Log[W[3]])/4 + (11*Log[W[4]])/4 + 
   (11*Log[W[18]])/4, (-11*Log[W[1]])/4 - (11*Log[W[3]])/4 + 
   (11*Log[W[4]])/4 + (11*Log[W[18]])/4, 0, (11*Log[W[1]])/12 + 
   (11*Log[W[3]])/12 - (11*Log[W[4]])/12 - (11*Log[W[18]])/12, 
  Log[W[3]] - Log[W[4]], -Log[W[3]] + Log[W[4]], 0, 
  2*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[18]], 
  3*Log[W[1]] + Log[W[3]] - Log[W[4]] - 3*Log[W[18]], 
  Log[W[3]]/3 - Log[W[4]]/3, (9*Log[W[1]])/4 + (9*Log[W[3]])/4 - 
   (9*Log[W[4]])/4 - (9*Log[W[18]])/4, (9*Log[W[1]])/2 + (9*Log[W[3]])/2 - 
   (9*Log[W[4]])/2 - (9*Log[W[18]])/2, (3*Log[W[1]])/2 + (3*Log[W[3]])/2 - 
   (3*Log[W[4]])/2 - (3*Log[W[18]])/2, (-3*Log[W[1]])/4 - (3*Log[W[3]])/4 + 
   (3*Log[W[4]])/4 + (3*Log[W[18]])/4, (3*Log[W[1]])/4 + (3*Log[W[3]])/4 - 
   (3*Log[W[4]])/4 - (3*Log[W[18]])/4, -5*Log[W[1]] - 5*Log[W[3]] + 
   5*Log[W[4]] + 5*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[W[1]] - Log[W[3]] + Log[W[4]] + Log[W[18]], 
  Log[W[1]]/2 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[18]]/2, 
  (5*Log[W[1]])/4 + (5*Log[W[3]])/4 - (5*Log[W[4]])/4 - (5*Log[W[18]])/4, 
  -2*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*Log[W[1]])/2 + (3*Log[W[3]])/4 + (4*Log[W[4]])/3 - (7*Log[W[6]])/12, 
  -3*Log[W[1]] + 3*Log[W[3]] + Log[W[4]] - Log[W[18]], 0, 
  Log[W[1]] - Log[W[3]]/2 - Log[W[4]]/3 - Log[W[6]]/6, 
  Log[W[1]] - Log[W[3]]/2 - Log[W[4]]/3 - Log[W[6]]/6, 
  -Log[W[1]] + Log[W[3]]/2 + Log[W[4]]/3 + Log[W[6]]/6, 0, 0, 0, 
  (9*Log[W[1]])/2 - (9*Log[W[3]])/4 - (10*Log[W[4]])/3 + (13*Log[W[6]])/12, 
  (-11*Log[W[1]])/2 + (13*Log[W[3]])/4 + (10*Log[W[4]])/3 - 
   (13*Log[W[6]])/12, 0, 3*Log[W[1]] - 3*Log[W[3]] - 3*Log[W[4]] + 
   6*Log[W[13]] - 3*Log[W[18]], Log[W[1]] - Log[W[3]], 
  (11*Log[W[1]])/4 - (11*Log[W[3]])/8 - Log[W[4]] - (3*Log[W[6]])/8, 
  Log[W[1]]/4 + (11*Log[W[3]])/8 - 2*Log[W[4]] - (21*Log[W[6]])/8 + 
   3*Log[W[18]], (-15*Log[W[1]])/4 + (19*Log[W[3]])/8 + Log[W[4]] + 
   (3*Log[W[6]])/8, (-3*Log[W[1]])/4 + (3*Log[W[3]])/8 + Log[W[4]]/3 + 
   Log[W[6]]/24, (15*Log[W[1]])/4 - (15*Log[W[3]])/8 + Log[W[6]]/8 - 
   2*Log[W[18]], (3*Log[W[1]])/4 - (3*Log[W[3]])/8 - Log[W[4]]/3 - 
   Log[W[6]]/24, 3*Log[W[1]] - (3*Log[W[3]])/2 - Log[W[4]] - Log[W[6]]/2, 
  3*Log[W[1]] - (3*Log[W[3]])/2 - (5*Log[W[4]])/3 + Log[W[6]]/6, 
  3*Log[W[1]] - Log[W[3]]/2 - 2*Log[W[4]] - Log[W[6]]/2, 0, 0, 0, 0, 
  -Log[W[3]] + Log[W[6]], 0, 0, 0, 0, 0, Log[W[4]]/3 - Log[W[6]]/3, 
  -Log[W[1]]/2 + Log[W[3]]/4 + Log[W[4]]/3 - Log[W[6]]/12, 
  Log[W[1]]/2 - Log[W[3]]/4 - Log[W[6]]/4, Log[W[1]]/3 - Log[W[3]]/6 - 
   Log[W[4]]/9 - Log[W[6]]/18, 0, -Log[W[1]] + Log[W[3]]/2 + Log[W[4]]/3 + 
   Log[W[6]]/6, 0, 0, 0, 0, 0, 0, 0, (5*Log[W[1]])/4 - (5*Log[W[3]])/8 - 
   (4*Log[W[4]])/3 + (17*Log[W[6]])/24, (-5*Log[W[1]])/2 + (5*Log[W[3]])/4 + 
   2*Log[W[4]] - (3*Log[W[6]])/4, (11*Log[W[1]])/4 - (11*Log[W[3]])/8 - 
   Log[W[4]] - (3*Log[W[6]])/8, (11*Log[W[1]])/4 - (11*Log[W[3]])/8 - 
   Log[W[4]] - (3*Log[W[6]])/8, 0, (-11*Log[W[1]])/12 + (11*Log[W[3]])/24 + 
   Log[W[4]]/3 + Log[W[6]]/8, -Log[W[1]] + Log[W[3]], Log[W[1]] - Log[W[3]], 
  0, -3*Log[W[1]] + Log[W[3]] + 2*Log[W[6]], -4*Log[W[1]] + 2*Log[W[3]] - 
   Log[W[4]] + Log[W[18]], -Log[W[1]]/3 + Log[W[3]]/3, 
  (-9*Log[W[1]])/4 + (9*Log[W[3]])/8 + Log[W[4]] + Log[W[6]]/8, 
  (-9*Log[W[1]])/2 + (9*Log[W[3]])/4 + 2*Log[W[4]] + Log[W[6]]/4, 
  (-3*Log[W[1]])/2 + (3*Log[W[3]])/4 + (2*Log[W[4]])/3 + Log[W[6]]/12, 
  (3*Log[W[1]])/4 - (3*Log[W[3]])/8 - Log[W[4]]/3 - Log[W[6]]/24, 
  (-3*Log[W[1]])/4 + (3*Log[W[3]])/8 + Log[W[4]]/3 + Log[W[6]]/24, 
  5*Log[W[1]] - (5*Log[W[3]])/2 - (8*Log[W[4]])/3 + Log[W[6]]/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[3]]/2 - 
   Log[W[4]]/3 - Log[W[6]]/6, -Log[W[1]]/2 + Log[W[3]]/4 + Log[W[4]]/3 - 
   Log[W[6]]/12, (-5*Log[W[1]])/4 + (5*Log[W[3]])/8 + (2*Log[W[4]])/3 - 
   Log[W[6]]/24, 2*Log[W[1]] - Log[W[3]] - (4*Log[W[4]])/3 + Log[W[6]]/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[4]]/4 - Log[W[9]]/4, 3*Log[W[4]] - 3*Log[W[9]], 0, 
  -Log[W[4]] + Log[W[9]], -Log[W[4]] + Log[W[9]], Log[W[4]] - Log[W[9]], 0, 
  0, 0, (-7*Log[W[4]])/4 + (7*Log[W[9]])/4, 
  (7*Log[W[4]])/4 + (5*Log[W[9]])/4 - 3*Log[W[20]], 0, 0, 
  -3*Log[W[4]] + 3*Log[W[20]], (-21*Log[W[4]])/8 + (21*Log[W[9]])/8, 
  (21*Log[W[4]])/8 - (21*Log[W[9]])/8, (45*Log[W[4]])/8 - (21*Log[W[9]])/8 - 
   3*Log[W[20]], (29*Log[W[4]])/8 - (29*Log[W[9]])/8, 
  (-45*Log[W[4]])/8 + (45*Log[W[9]])/8, (-5*Log[W[4]])/8 + (5*Log[W[9]])/8, 
  -3*Log[W[4]] + 3*Log[W[9]], -2*Log[W[4]] + 2*Log[W[9]], 
  (-3*Log[W[4]])/2 + (3*Log[W[9]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[4]] - Log[W[9]], Log[W[4]]/4 - Log[W[9]]/4, 
  (-3*Log[W[4]])/4 + (3*Log[W[9]])/4, -Log[W[4]]/3 + Log[W[9]]/3, 0, 
  Log[W[4]] - Log[W[9]], 0, 0, 0, 0, 0, 0, 0, Log[W[4]]/8 - Log[W[9]]/8, 
  (3*Log[W[4]])/4 - (3*Log[W[9]])/4, (-21*Log[W[4]])/8 + (21*Log[W[9]])/8, 
  (-21*Log[W[4]])/8 + (21*Log[W[9]])/8, 0, (7*Log[W[4]])/8 - (7*Log[W[9]])/8, 
  0, 0, 0, 0, 0, -Log[W[4]] - 2*Log[W[17]] + Log[W[20]], 
  (15*Log[W[4]])/8 - (15*Log[W[9]])/8, (15*Log[W[4]])/4 - (15*Log[W[9]])/4, 
  (5*Log[W[4]])/4 - (5*Log[W[9]])/4, (-5*Log[W[4]])/8 + (5*Log[W[9]])/8, 
  (5*Log[W[4]])/8 - (5*Log[W[9]])/8, (-7*Log[W[4]])/2 + (7*Log[W[9]])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[4]] + Log[W[9]], 
  Log[W[4]]/4 - Log[W[9]]/4, (7*Log[W[4]])/8 - (7*Log[W[9]])/8, 
  -Log[W[4]] + Log[W[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-2*Log[W[2]] + 2*Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[2]] - 2*Log[W[14]], 0, 0, 0, 0, 0, 0, 0, 
  4*Log[W[2]] - 4*Log[W[14]], 0, 0, -4*Log[W[1]] + 4*Log[W[11]], 0, 
  -2*Log[W[1]] + 2*Log[W[11]], 2*Log[W[1]] - 2*Log[W[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2*Log[W[1]] - 2*Log[W[2]] - 4*Log[W[4]] + 4*Log[W[14]] - 
   2*Log[W[16]], 4*Log[W[1]] - 4*Log[W[11]], -4*Log[W[2]] + 4*Log[W[14]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[1]])/2 - (5*Log[W[2]])/2 - (8*Log[W[4]])/3 - 2*Log[W[11]] + 
   Log[W[14]]/6 + (7*Log[W[16]])/2, -2*Log[W[2]] - 4*Log[W[4]] + 
   4*Log[W[11]] + 2*Log[W[14]], 0, Log[W[1]] + (2*Log[W[4]])/3 - 
   2*Log[W[11]] - (2*Log[W[14]])/3 + Log[W[16]], 
  Log[W[1]] + (2*Log[W[4]])/3 - 2*Log[W[11]] - (2*Log[W[14]])/3 + Log[W[16]], 
  -Log[W[1]] - (2*Log[W[4]])/3 + 2*Log[W[11]] + (2*Log[W[14]])/3 - 
   Log[W[16]], 0, 0, 0, (-9*Log[W[1]])/2 + (3*Log[W[2]])/2 + 
   (14*Log[W[4]])/3 + 2*Log[W[11]] - (7*Log[W[14]])/6 - (5*Log[W[16]])/2, 
  (9*Log[W[1]])/2 - (7*Log[W[2]])/2 - (14*Log[W[4]])/3 - 2*Log[W[11]] + 
   (7*Log[W[14]])/6 + (9*Log[W[16]])/2, 0, 0, 0, 
  Log[W[1]]/4 + (9*Log[W[2]])/4 + 4*Log[W[4]] - 5*Log[W[11]] - 
   (7*Log[W[14]])/4 + Log[W[16]]/4, -Log[W[1]]/4 - (9*Log[W[2]])/4 - 
   4*Log[W[4]] + 5*Log[W[11]] + (7*Log[W[14]])/4 - Log[W[16]]/4, 
  -Log[W[1]]/4 - (9*Log[W[2]])/4 - 4*Log[W[4]] + 5*Log[W[11]] + 
   (7*Log[W[14]])/4 - Log[W[16]]/4, -Log[W[1]]/4 - (9*Log[W[2]])/4 - 
   (2*Log[W[4]])/3 + Log[W[11]] + (5*Log[W[14]])/12 + (7*Log[W[16]])/4, 
  (-3*Log[W[1]])/4 + (17*Log[W[2]])/4 + 8*Log[W[4]] - 7*Log[W[11]] - 
   (15*Log[W[14]])/4 - (3*Log[W[16]])/4, Log[W[1]]/4 + Log[W[2]]/4 + 
   (2*Log[W[4]])/3 - Log[W[11]] - (5*Log[W[14]])/12 + Log[W[16]]/4, 
  3*Log[W[1]] + 2*Log[W[4]] - 6*Log[W[11]] - 2*Log[W[14]] + 3*Log[W[16]], 
  -Log[W[1]] + 2*Log[W[2]] + (16*Log[W[4]])/3 - 2*Log[W[11]] - 
   (10*Log[W[14]])/3 - Log[W[16]], Log[W[1]] + 3*Log[W[2]] + 4*Log[W[4]] - 
   6*Log[W[11]] - Log[W[14]] - Log[W[16]], -2*Log[W[11]] + 2*Log[W[16]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*Log[W[4]])/3 + (2*Log[W[14]])/3, 
  Log[W[1]]/2 - Log[W[2]]/2 - (2*Log[W[4]])/3 + Log[W[14]]/6 + Log[W[16]]/2, 
  (3*Log[W[1]])/2 - Log[W[2]]/2 - 2*Log[W[11]] - Log[W[14]]/2 + 
   (3*Log[W[16]])/2, Log[W[1]]/3 + (2*Log[W[4]])/9 - (2*Log[W[11]])/3 - 
   (2*Log[W[14]])/9 + Log[W[16]]/3, 0, -Log[W[1]] - (2*Log[W[4]])/3 + 
   2*Log[W[11]] + (2*Log[W[14]])/3 - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  (-9*Log[W[1]])/4 + (3*Log[W[2]])/4 + (2*Log[W[4]])/3 + 3*Log[W[11]] + 
   Log[W[14]]/12 - (9*Log[W[16]])/4, (5*Log[W[1]])/2 - (3*Log[W[2]])/2 - 
   2*Log[W[4]] - 2*Log[W[11]] + Log[W[14]]/2 + (5*Log[W[16]])/2, 
  Log[W[1]]/4 + (9*Log[W[2]])/4 + 4*Log[W[4]] - 5*Log[W[11]] - 
   (7*Log[W[14]])/4 + Log[W[16]]/4, Log[W[1]]/4 + (9*Log[W[2]])/4 + 
   4*Log[W[4]] - 5*Log[W[11]] - (7*Log[W[14]])/4 + Log[W[16]]/4, 0, 
  -Log[W[1]]/12 - (3*Log[W[2]])/4 - (4*Log[W[4]])/3 + (5*Log[W[11]])/3 + 
   (7*Log[W[14]])/12 - Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 - 2*Log[W[4]] + 3*Log[W[11]] + 
   (5*Log[W[14]])/4 - (3*Log[W[16]])/4, -2*Log[W[1]] - 2*Log[W[2]] - 
   (11*Log[W[4]])/2 + 6*Log[W[11]] + (5*Log[W[14]])/2 - Log[W[16]], 
  (-11*Log[W[4]])/6 + 2*Log[W[11]] + (5*Log[W[14]])/6 - Log[W[16]], 
  Log[W[1]]/4 + Log[W[2]]/4 + (2*Log[W[4]])/3 - Log[W[11]] - 
   (5*Log[W[14]])/12 + Log[W[16]]/4, -Log[W[1]]/4 - Log[W[2]]/4 - 
   (2*Log[W[4]])/3 + Log[W[11]] + (5*Log[W[14]])/12 - Log[W[16]]/4, 
  -Log[W[1]] + 3*Log[W[2]] + (16*Log[W[4]])/3 - 4*Log[W[11]] - 
   (7*Log[W[14]])/3 - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[W[1]] + (2*Log[W[4]])/3 - 2*Log[W[11]] - (2*Log[W[14]])/3 + 
   Log[W[16]], Log[W[1]]/2 - Log[W[2]]/2 - (2*Log[W[4]])/3 + Log[W[14]]/6 + 
   Log[W[16]]/2, Log[W[1]]/4 - (3*Log[W[2]])/4 - (4*Log[W[4]])/3 + 
   Log[W[11]] + (7*Log[W[14]])/12 + Log[W[16]]/4, 
  -2*Log[W[1]] + 2*Log[W[2]] + (8*Log[W[4]])/3 - (2*Log[W[14]])/3 - 
   2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(7*Log[W[1]])/2 - (5*Log[W[2]])/2 + (8*Log[W[4]])/3 - 
   Log[W[14]]/6 - (7*Log[W[16]])/2, -2*Log[W[2]] + 4*Log[W[4]] - 
   2*Log[W[14]], 0, Log[W[1]] - (2*Log[W[4]])/3 + (2*Log[W[14]])/3 - 
   Log[W[16]], Log[W[1]] - (2*Log[W[4]])/3 + (2*Log[W[14]])/3 - Log[W[16]], 
  -Log[W[1]] + (2*Log[W[4]])/3 - (2*Log[W[14]])/3 + Log[W[16]], 0, 0, 0, 
  (-9*Log[W[1]])/2 + (3*Log[W[2]])/2 - (14*Log[W[4]])/3 + (31*Log[W[14]])/6 + 
   (5*Log[W[16]])/2, (9*Log[W[1]])/2 - (7*Log[W[2]])/2 + (14*Log[W[4]])/3 - 
   (7*Log[W[14]])/6 - (9*Log[W[16]])/2, 0, 0, 0, 
  Log[W[1]]/4 + (9*Log[W[2]])/4 - 4*Log[W[4]] + (7*Log[W[14]])/4 - 
   Log[W[16]]/4, -Log[W[1]]/4 - (9*Log[W[2]])/4 + 4*Log[W[4]] - 
   (7*Log[W[14]])/4 + Log[W[16]]/4, -Log[W[1]]/4 - (9*Log[W[2]])/4 + 
   4*Log[W[4]] - (7*Log[W[14]])/4 + Log[W[16]]/4, 
  -Log[W[1]]/4 - (9*Log[W[2]])/4 + (2*Log[W[4]])/3 + (43*Log[W[14]])/12 - 
   (7*Log[W[16]])/4, (-3*Log[W[1]])/4 + (17*Log[W[2]])/4 - 8*Log[W[4]] + 
   (15*Log[W[14]])/4 + (3*Log[W[16]])/4, Log[W[1]]/4 + Log[W[2]]/4 - 
   (2*Log[W[4]])/3 + (5*Log[W[14]])/12 - Log[W[16]]/4, 
  3*Log[W[1]] - 2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[14]] + Log[W[16]], 
  -Log[W[1]] + 2*Log[W[2]] - (16*Log[W[4]])/3 + (10*Log[W[14]])/3 + 
   Log[W[16]], Log[W[1]] + 3*Log[W[2]] - 4*Log[W[4]] - 2*Log[W[11]] + 
   Log[W[14]] + Log[W[16]], 2*Log[W[11]] - 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*Log[W[4]])/3 - (2*Log[W[14]])/3, Log[W[1]]/2 - Log[W[2]]/2 + 
   (2*Log[W[4]])/3 - Log[W[14]]/6 - Log[W[16]]/2, 
  (3*Log[W[1]])/2 - Log[W[2]]/2 + Log[W[14]]/2 - (3*Log[W[16]])/2, 
  Log[W[1]]/3 - (2*Log[W[4]])/9 + (2*Log[W[14]])/9 - Log[W[16]]/3, 0, 
  -Log[W[1]] + (2*Log[W[4]])/3 - (2*Log[W[14]])/3 + Log[W[16]], 0, 0, 0, 0, 
  0, 0, 0, (-9*Log[W[1]])/4 + (3*Log[W[2]])/4 - (2*Log[W[4]])/3 - 
   Log[W[14]]/12 + (9*Log[W[16]])/4, (5*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
   2*Log[W[4]] - Log[W[14]]/2 - (5*Log[W[16]])/2, 
  Log[W[1]]/4 + (9*Log[W[2]])/4 - 4*Log[W[4]] + (7*Log[W[14]])/4 - 
   Log[W[16]]/4, Log[W[1]]/4 + (9*Log[W[2]])/4 - 4*Log[W[4]] + 
   (7*Log[W[14]])/4 - Log[W[16]]/4, 0, -Log[W[1]]/12 - (3*Log[W[2]])/4 + 
   (4*Log[W[4]])/3 - (7*Log[W[14]])/12 + Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + 6*Log[W[4]] - (21*Log[W[14]])/4 + 
   (3*Log[W[16]])/4, -3*Log[W[1]] - 3*Log[W[2]] + (11*Log[W[4]])/2 + 
   4*Log[W[11]] - (5*Log[W[14]])/2 - Log[W[16]], 
  Log[W[1]] + Log[W[2]] + (11*Log[W[4]])/6 - (29*Log[W[14]])/6 - Log[W[16]], 
  Log[W[1]]/4 + Log[W[2]]/4 - (2*Log[W[4]])/3 + (5*Log[W[14]])/12 - 
   Log[W[16]]/4, -Log[W[1]]/4 - Log[W[2]]/4 + (2*Log[W[4]])/3 - 
   (5*Log[W[14]])/12 + Log[W[16]]/4, -Log[W[1]] + 3*Log[W[2]] - 
   (16*Log[W[4]])/3 + (7*Log[W[14]])/3 + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]] - (2*Log[W[4]])/3 + (2*Log[W[14]])/3 - 
   Log[W[16]], Log[W[1]]/2 - Log[W[2]]/2 + (2*Log[W[4]])/3 - Log[W[14]]/6 - 
   Log[W[16]]/2, Log[W[1]]/4 - (3*Log[W[2]])/4 + (4*Log[W[4]])/3 - 
   (7*Log[W[14]])/12 - Log[W[16]]/4, -2*Log[W[1]] + 2*Log[W[2]] - 
   (8*Log[W[4]])/3 + (2*Log[W[14]])/3 + 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[1]] + 2*Log[W[4]], 0, 0, -2*Log[W[1]] + 2*Log[W[4]], 
  -2*Log[W[1]] + 2*Log[W[4]], 2*Log[W[1]] - 2*Log[W[4]], 0, 0, 0, 
  2*Log[W[1]] - 2*Log[W[4]], -2*Log[W[1]] + 2*Log[W[4]], 0, 0, 0, 
  -5*Log[W[1]] + 5*Log[W[4]], 5*Log[W[1]] - 5*Log[W[4]], 
  5*Log[W[1]] - 5*Log[W[4]], Log[W[1]] - Log[W[4]], 
  -3*Log[W[1]] + 3*Log[W[4]], -Log[W[1]] + Log[W[4]], 
  -6*Log[W[1]] + 6*Log[W[4]], -2*Log[W[1]] + 2*Log[W[4]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[4]], 
  (-2*Log[W[1]])/3 + (2*Log[W[4]])/3, 0, 2*Log[W[1]] - 2*Log[W[4]], 0, 0, 0, 
  0, 0, 0, 0, 3*Log[W[1]] - 3*Log[W[4]], -2*Log[W[1]] + 2*Log[W[4]], 
  -5*Log[W[1]] + 5*Log[W[4]], -5*Log[W[1]] + 5*Log[W[4]], 0, 
  (5*Log[W[1]])/3 - (5*Log[W[4]])/3, 0, 0, 0, 0, 0, 0, 
  3*Log[W[1]] - 3*Log[W[4]], 6*Log[W[1]] - 6*Log[W[4]], 
  2*Log[W[1]] - 2*Log[W[4]], -Log[W[1]] + Log[W[4]] - 2*Log[W[11]], 
  Log[W[1]] - Log[W[4]], -4*Log[W[1]] + 4*Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[4]], 0, 
  Log[W[1]] - Log[W[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 
   2*Log[W[16]], 0, -2*Log[W[9]] + 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 0, 0, 0, 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  2*Log[W[1]] + 4*Log[W[9]] - 2*Log[W[11]] - 4*Log[W[16]], 0, 0, 0, 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 0, 
  -2*Log[W[1]] + 2*Log[W[9]] + 2*Log[W[11]] - 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  2*Log[W[1]] - 2*Log[W[9]] - 2*Log[W[11]] + 2*Log[W[16]], 
  -2*Log[W[1]] + 4*Log[W[9]] + 2*Log[W[11]] - 4*Log[W[16]], 
  2*Log[W[1]] - 4*Log[W[9]] - 2*Log[W[11]] + 4*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  (2*Log[W[1]])/3 + (2*Log[W[9]])/3 - (2*Log[W[11]])/3 - (2*Log[W[16]])/3, 0, 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 
  2*Log[W[1]] + 2*Log[W[9]] - 2*Log[W[11]] - 2*Log[W[16]], 0, 
  (-2*Log[W[1]])/3 - (2*Log[W[9]])/3 + (2*Log[W[11]])/3 + (2*Log[W[16]])/3, 
  0, 0, 0, 0, 0, 0, -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 
  -2*Log[W[1]] - 2*Log[W[9]] + 2*Log[W[11]] + 2*Log[W[16]], 0, 
  -2*Log[W[2]] - 4*Log[W[4]] + 2*Log[W[9]] + 2*Log[W[11]], 
  4*Log[W[1]] - 4*Log[W[9]] - 4*Log[W[11]] + 4*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(11*Log[W[1]])/6 - (13*Log[W[2]])/2 + (7*Log[W[4]])/3 + (5*Log[W[9]])/6 - 
   Log[W[11]]/2 + 2*Log[W[16]], Log[W[1]] + 2*Log[W[4]] - 2*Log[W[9]] - 
   Log[W[11]], 2*Log[W[2]] - 2*Log[W[9]], Log[W[1]]/6 - 2*Log[W[2]] + 
   (2*Log[W[4]])/3 + (5*Log[W[9]])/3 - Log[W[11]]/2, 
  Log[W[1]]/6 - 2*Log[W[2]] + (2*Log[W[4]])/3 + (5*Log[W[9]])/3 - 
   Log[W[11]]/2, -Log[W[1]]/6 + 2*Log[W[2]] - (2*Log[W[4]])/3 - 
   (5*Log[W[9]])/3 + Log[W[11]]/2, 0, 0, 0, (-17*Log[W[1]])/6 + 
   (11*Log[W[2]])/2 - (10*Log[W[4]])/3 + Log[W[9]]/6 + Log[W[11]]/2, 
  (17*Log[W[1]])/6 - (15*Log[W[2]])/2 + (10*Log[W[4]])/3 - Log[W[9]]/6 - 
   Log[W[11]]/2 + 2*Log[W[16]], 0, 0, 0, (-3*Log[W[1]])/4 - (5*Log[W[2]])/4 - 
   Log[W[4]] + (11*Log[W[9]])/4 + Log[W[11]]/4, 
  (3*Log[W[1]])/4 + (5*Log[W[2]])/4 + Log[W[4]] - (11*Log[W[9]])/4 - 
   Log[W[11]]/4, (3*Log[W[1]])/4 + (5*Log[W[2]])/4 + Log[W[4]] - 
   (11*Log[W[9]])/4 - Log[W[11]]/4, Log[W[1]]/12 + (5*Log[W[2]])/4 + 
   (4*Log[W[4]])/3 - (17*Log[W[9]])/12 - (5*Log[W[11]])/4, 
  (-9*Log[W[1]])/4 + (3*Log[W[2]])/4 - 4*Log[W[4]] + (15*Log[W[9]])/4 + 
   (7*Log[W[11]])/4, -Log[W[1]]/12 - (5*Log[W[2]])/4 - (4*Log[W[4]])/3 + 
   (17*Log[W[9]])/12 + (5*Log[W[11]])/4, -Log[W[1]]/2 - 2*Log[W[2]] - 
   Log[W[4]] + 3*Log[W[9]] + Log[W[11]]/2, (-13*Log[W[1]])/6 + 4*Log[W[2]] - 
   (5*Log[W[4]])/3 + Log[W[9]]/3 - Log[W[11]]/2, 
  -2*Log[W[1]] - 2*Log[W[4]] + 3*Log[W[9]] + 2*Log[W[11]] - Log[W[16]], 
  2*Log[W[1]] + Log[W[2]] - 2*Log[W[9]] - 4*Log[W[11]] + 3*Log[W[16]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[1]]/3 + Log[W[4]]/3 - (2*Log[W[9]])/3, 
  Log[W[1]]/3 - Log[W[2]]/2 + Log[W[4]]/3 - Log[W[9]]/6, 
  Log[W[1]]/2 - (5*Log[W[2]])/2 + Log[W[4]] + (3*Log[W[9]])/2 - Log[W[11]]/2, 
  Log[W[1]]/18 - (2*Log[W[2]])/3 + (2*Log[W[4]])/9 + (5*Log[W[9]])/9 - 
   Log[W[11]]/6, 0, -Log[W[1]]/6 + 2*Log[W[2]] - (2*Log[W[4]])/3 - 
   (5*Log[W[9]])/3 + Log[W[11]]/2, 0, 0, 0, 0, 0, 0, 0, 
  (-13*Log[W[1]])/12 + (13*Log[W[2]])/4 - (4*Log[W[4]])/3 - 
   (13*Log[W[9]])/12 + Log[W[11]]/4, (3*Log[W[1]])/2 - (7*Log[W[2]])/2 + 
   2*Log[W[4]] + Log[W[9]]/2 - Log[W[11]]/2, 
  (-3*Log[W[1]])/4 - (5*Log[W[2]])/4 - Log[W[4]] + (11*Log[W[9]])/4 + 
   Log[W[11]]/4, (-3*Log[W[1]])/4 - (5*Log[W[2]])/4 - Log[W[4]] + 
   (11*Log[W[9]])/4 + Log[W[11]]/4, 0, Log[W[1]]/4 + (5*Log[W[2]])/12 + 
   Log[W[4]]/3 - (11*Log[W[9]])/12 - Log[W[11]]/12, 0, 0, 0, 0, 0, 0, 
  (5*Log[W[1]])/4 - Log[W[2]]/4 + Log[W[4]] - (9*Log[W[9]])/4 + Log[W[11]]/4, 
  (3*Log[W[1]])/2 + Log[W[2]]/2 + 2*Log[W[4]] - (7*Log[W[9]])/2 - 
   Log[W[11]]/2, (7*Log[W[1]])/6 - Log[W[2]]/2 + (2*Log[W[4]])/3 - 
   (11*Log[W[9]])/6 + Log[W[11]]/2, -Log[W[1]]/12 - Log[W[2]]/4 - 
   Log[W[4]]/3 + (5*Log[W[9]])/12 + Log[W[11]]/4, 
  Log[W[1]]/12 - (3*Log[W[2]])/4 - (2*Log[W[4]])/3 + (7*Log[W[9]])/12 + 
   (3*Log[W[11]])/4, (-2*Log[W[1]])/3 + 2*Log[W[2]] - (11*Log[W[4]])/3 + 
   Log[W[9]]/3 - Log[W[11]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[W[1]]/6 - Log[W[2]] - Log[W[4]]/3 + (2*Log[W[9]])/3 + 
   Log[W[11]]/2, Log[W[1]]/3 - Log[W[2]]/2 + Log[W[4]]/3 - Log[W[9]]/6, 
  (5*Log[W[1]])/12 - Log[W[2]]/4 + (2*Log[W[4]])/3 - (7*Log[W[9]])/12 - 
   Log[W[11]]/4, (-4*Log[W[1]])/3 + 2*Log[W[2]] - (4*Log[W[4]])/3 + 
   (2*Log[W[9]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-2*Log[W[5]] + 2*Log[W[17]], -3*Log[W[5]] + 3*Log[W[17]], 0, 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 - Log[W[5]] - (3*Log[W[16]])/2 + 
   Log[W[17]] + (3*Log[W[18]])/2, (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 - 
   (3*Log[W[16]])/2 + (3*Log[W[18]])/2, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + 
   Log[W[5]] + (3*Log[W[16]])/2 - Log[W[17]] - (3*Log[W[18]])/2, 0, 0, 0, 
  5*Log[W[5]] - 5*Log[W[17]], -6*Log[W[5]] + 6*Log[W[17]], 0, 
  2*Log[W[5]] - 2*Log[W[17]], Log[W[5]] - Log[W[17]], 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 + 3*Log[W[5]] - (3*Log[W[16]])/2 - 
   3*Log[W[17]] + (3*Log[W[18]])/2, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + 
   (3*Log[W[16]])/2 - (3*Log[W[18]])/2, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - 
   4*Log[W[5]] + (3*Log[W[16]])/2 + 4*Log[W[17]] - (3*Log[W[18]])/2, 
  -Log[W[5]]/2 + Log[W[17]]/2, 4*Log[W[5]] - 4*Log[W[17]], 
  Log[W[5]]/2 - Log[W[17]]/2, (3*Log[W[5]])/2 - (3*Log[W[17]])/2, 
  (5*Log[W[5]])/2 - (5*Log[W[17]])/2, 0, 0, (-3*Log[W[2]])/2 + 
   (3*Log[W[3]])/2 - (3*Log[W[5]])/2 + (3*Log[W[16]])/2 + (3*Log[W[17]])/2 - 
   (3*Log[W[18]])/2, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + Log[W[5]]/2 - 
   (3*Log[W[16]])/2 - Log[W[17]]/2 + (3*Log[W[18]])/2, 
  (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2, 3*Log[W[5]] - 3*Log[W[17]], 0, 
  -Log[W[5]] + Log[W[17]], 0, 0, 3*Log[W[5]] - 3*Log[W[17]], 
  -Log[W[5]] + Log[W[17]], -Log[W[5]]/2 + Log[W[17]]/2, 0, 
  -Log[W[2]]/2 + Log[W[3]]/2 - Log[W[5]]/3 - Log[W[16]]/2 + Log[W[17]]/3 + 
   Log[W[18]]/2, 0, -Log[W[5]]/2 + Log[W[17]]/2, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[5]] - 2*Log[W[17]], -3*Log[W[5]] + 3*Log[W[17]], 
  (3*Log[W[5]])/2 - (3*Log[W[17]])/2, (3*Log[W[5]])/2 - (3*Log[W[17]])/2, 0, 
  Log[W[2]]/2 - Log[W[3]]/2 - Log[W[5]] + Log[W[16]]/2 + Log[W[17]] - 
   Log[W[18]]/2, -Log[W[5]] + Log[W[17]], Log[W[5]] - Log[W[17]], 0, 
  -Log[W[5]] + Log[W[17]], -Log[W[5]] + Log[W[17]], 
  -Log[W[5]]/3 + Log[W[17]]/3, (-3*Log[W[5]])/2 + (3*Log[W[17]])/2, 
  -3*Log[W[5]] + 3*Log[W[17]], -Log[W[5]] + Log[W[17]], 
  Log[W[5]]/2 - Log[W[17]]/2, -Log[W[5]]/2 + Log[W[17]]/2, 
  4*Log[W[5]] - 4*Log[W[17]], -Log[W[1]] + (3*Log[W[2]])/2 - Log[W[3]]/2 - 
   Log[W[5]]/2 - 2*Log[W[10]] + (3*Log[W[16]])/2 - Log[W[17]]/2 - 
   Log[W[18]]/2, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + (3*Log[W[30]])/2, 
  Log[W[5]] - Log[W[17]], Log[W[5]] - Log[W[17]], -Log[W[5]] + Log[W[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[5]]/2 - Log[W[17]]/2, 
  -Log[W[5]]/2 + Log[W[17]]/2, -Log[W[5]] + Log[W[17]], 
  2*Log[W[5]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-5*Log[W[26]])/6, -3*Log[W[26]], 0, 
  (4*Log[W[26]])/3 + Log[W[27]]/2 - Log[W[29]] - Log[W[30]]/2, 
  Log[W[26]]/3 + Log[W[27]]/2 - Log[W[29]] - Log[W[30]]/2, 
  (2*Log[W[26]])/3 + (3*Log[W[27]])/2 - Log[W[29]] + Log[W[30]]/2, 0, 0, 0, 
  (17*Log[W[26]])/6, (-23*Log[W[26]])/6, 0, 2*Log[W[26]], Log[W[26]], 
  (7*Log[W[26]])/4 - (3*Log[W[27]])/2 - Log[W[28]] - Log[W[30]]/2, 
  (-3*Log[W[26]])/4 - Log[W[27]]/2 - Log[W[28]] + Log[W[30]]/2, 
  (-11*Log[W[26]])/4 - Log[W[27]]/2 - Log[W[28]] + Log[W[30]]/2, 
  (-7*Log[W[26]])/12, (15*Log[W[26]])/4, (7*Log[W[26]])/12, (5*Log[W[26]])/2, 
  (13*Log[W[26]])/6, Log[W[26]], 0, (-3*Log[W[26]])/2 - Log[W[27]]/2 - 
   (3*Log[W[30]])/2, Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 
  -Log[W[26]]/2 - (3*Log[W[27]])/2 - Log[W[30]]/2, Log[W[26]], 0, 
  -Log[W[26]], 0, 0, Log[W[26]], -Log[W[26]]/3, -Log[W[26]]/3, Log[W[26]]/2, 
  (-2*Log[W[26]])/9 - Log[W[27]]/2 + Log[W[29]]/3 - Log[W[30]]/6, 0, 
  (-5*Log[W[26]])/6, 0, 0, 0, 0, 0, 0, 0, (7*Log[W[26]])/12, 
  (-3*Log[W[26]])/2, (9*Log[W[26]])/4, (9*Log[W[26]])/4, 0, 
  (-7*Log[W[26]])/12 + Log[W[27]]/2 + Log[W[28]]/3 + Log[W[30]]/6, 
  -Log[W[26]], Log[W[26]], 0, -Log[W[26]], -Log[W[26]], -Log[W[26]]/3, 
  (-7*Log[W[26]])/4, (-7*Log[W[26]])/2, (-7*Log[W[26]])/6, (7*Log[W[26]])/12, 
  (-7*Log[W[26]])/12, (11*Log[W[26]])/3, Log[W[26]]/2 + Log[W[27]]/2 + 
   Log[W[30]]/2, -Log[W[1]] + Log[W[2]]/2 - (3*Log[W[3]])/2 - 
   (3*Log[W[5]])/2 + Log[W[16]]/2 - (3*Log[W[17]])/2 - (3*Log[W[18]])/2 + 
   2*Log[W[31]], Log[W[26]], Log[W[26]], -Log[W[26]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (5*Log[W[26]])/6, -Log[W[26]]/3, (-11*Log[W[26]])/12, 
  (4*Log[W[26]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 2*Log[W[3]] - 2*Log[W[13]], 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[3]] + 2*Log[W[13]], 0, 0, 0, 0, 0, -2*Log[W[4]] + 2*Log[W[11]], 0, 
  0, 0, 0, 0, 0, 2*Log[W[4]] - 2*Log[W[11]], 0, 0, 0, 
  -4*Log[W[4]] + 4*Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 4*Log[W[13]] - 2*Log[W[18]], 
  4*Log[W[4]] - 4*Log[W[11]], 4*Log[W[3]] - 4*Log[W[13]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(8*Log[W[1]])/3 + (3*Log[W[3]])/2 - Log[W[4]]/2 - 
   2*Log[W[11]] - (7*Log[W[13]])/6 - Log[W[18]]/2, 
  4*Log[W[1]] + 4*Log[W[3]] - 6*Log[W[4]] + 4*Log[W[11]] - 6*Log[W[18]], 0, 
  (-2*Log[W[1]])/3 - Log[W[3]] + 2*Log[W[4]] - 2*Log[W[11]] - Log[W[13]]/3 + 
   2*Log[W[18]], -Log[W[1]]/6 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
   2*Log[W[11]] - Log[W[13]]/3 + (5*Log[W[18]])/2, 
  (2*Log[W[1]])/3 + Log[W[3]] - 2*Log[W[4]] + 2*Log[W[11]] + Log[W[13]]/3 - 
   2*Log[W[18]], 0, 0, 0, (-20*Log[W[1]])/3 - (9*Log[W[3]])/2 + 
   (7*Log[W[4]])/2 + 2*Log[W[11]] + (13*Log[W[13]])/6 + (7*Log[W[18]])/2, 
  (26*Log[W[1]])/3 + (13*Log[W[3]])/2 - (11*Log[W[4]])/2 - 2*Log[W[11]] - 
   (13*Log[W[13]])/6 - (11*Log[W[18]])/2, 0, 
  (-5*Log[W[1]])/2 - (7*Log[W[3]])/2 + (5*Log[W[4]])/2 + (7*Log[W[18]])/2, 
  -2*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[18]], 
  -2*Log[W[1]] - (11*Log[W[3]])/4 + (21*Log[W[4]])/4 - 5*Log[W[11]] - 
   (3*Log[W[13]])/4 + (21*Log[W[18]])/4, (3*Log[W[3]])/4 - (13*Log[W[4]])/4 + 
   5*Log[W[11]] + (3*Log[W[13]])/4 - (13*Log[W[18]])/4, 
  4*Log[W[1]] + (19*Log[W[3]])/4 - (29*Log[W[4]])/4 + 5*Log[W[11]] + 
   (3*Log[W[13]])/4 - (29*Log[W[18]])/4, (2*Log[W[1]])/3 + (3*Log[W[3]])/4 - 
   (5*Log[W[4]])/4 + Log[W[11]] + Log[W[13]]/12 - (5*Log[W[18]])/4, 
  -4*Log[W[1]] - (15*Log[W[3]])/4 + (37*Log[W[4]])/4 - 9*Log[W[11]] + 
   Log[W[13]]/4 + (29*Log[W[18]])/4, (-2*Log[W[1]])/3 - (3*Log[W[3]])/4 + 
   (5*Log[W[4]])/4 - Log[W[11]] - Log[W[13]]/12 + (5*Log[W[18]])/4, 
  -2*Log[W[1]] - 3*Log[W[3]] + 6*Log[W[4]] - 6*Log[W[11]] - Log[W[13]] + 
   6*Log[W[18]], (-10*Log[W[1]])/3 - 3*Log[W[3]] + 4*Log[W[4]] - 
   2*Log[W[11]] + Log[W[13]]/3 + 4*Log[W[18]], -Log[W[3]] + 3*Log[W[4]] - 
   4*Log[W[11]] - Log[W[13]] + 3*Log[W[18]], 0, 0, 
  -2*Log[W[11]] + 2*Log[W[18]], 0, -Log[W[1]]/2 - (3*Log[W[3]])/2 + 
   Log[W[4]]/2 + (3*Log[W[18]])/2, 0, 0, 0, 0, -2*Log[W[1]] + 2*Log[W[13]], 
  (2*Log[W[1]])/3 - (2*Log[W[13]])/3, (2*Log[W[1]])/3 + Log[W[3]]/2 - 
   Log[W[4]]/2 - Log[W[13]]/6 - Log[W[18]]/2, 
  -Log[W[3]]/2 + (3*Log[W[4]])/2 - 2*Log[W[11]] - Log[W[13]]/2 + 
   (3*Log[W[18]])/2, (-2*Log[W[1]])/9 - Log[W[3]]/3 + (2*Log[W[4]])/3 - 
   (2*Log[W[11]])/3 - Log[W[13]]/9 + (2*Log[W[18]])/3, 0, 
  (2*Log[W[1]])/3 + Log[W[3]] - 2*Log[W[4]] + 2*Log[W[11]] + Log[W[13]]/3 - 
   2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, (-8*Log[W[1]])/3 - (5*Log[W[3]])/4 - 
   Log[W[4]]/4 + 3*Log[W[11]] + (17*Log[W[13]])/12 - Log[W[18]]/4, 
  4*Log[W[1]] + (5*Log[W[3]])/2 - (3*Log[W[4]])/2 - 2*Log[W[11]] - 
   (3*Log[W[13]])/2 - (3*Log[W[18]])/2, -2*Log[W[1]] - (11*Log[W[3]])/4 + 
   (21*Log[W[4]])/4 - 5*Log[W[11]] - (3*Log[W[13]])/4 + (21*Log[W[18]])/4, 
  -2*Log[W[1]] - (11*Log[W[3]])/4 + (21*Log[W[4]])/4 - 5*Log[W[11]] - 
   (3*Log[W[13]])/4 + (21*Log[W[18]])/4, 0, 
  (2*Log[W[1]])/3 + (11*Log[W[3]])/12 - (7*Log[W[4]])/4 + (5*Log[W[11]])/3 + 
   Log[W[13]]/4 - (7*Log[W[18]])/4, 2*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[4]] - 
   2*Log[W[18]], -2*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[18]], 0, 
  2*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[4]] - 2*Log[W[18]], 
  2*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[4]] - 2*Log[W[18]], 
  (2*Log[W[1]])/3 + (2*Log[W[3]])/3 - (2*Log[W[4]])/3 - (2*Log[W[18]])/3, 
  2*Log[W[1]] + (9*Log[W[3]])/4 - (15*Log[W[4]])/4 + 3*Log[W[11]] + 
   Log[W[13]]/4 - (15*Log[W[18]])/4, 4*Log[W[1]] + (9*Log[W[3]])/2 - 
   (15*Log[W[4]])/2 + 6*Log[W[11]] + Log[W[13]]/2 - (15*Log[W[18]])/2, 
  (4*Log[W[1]])/3 + (3*Log[W[3]])/2 - (5*Log[W[4]])/2 + 2*Log[W[11]] + 
   Log[W[13]]/6 - (5*Log[W[18]])/2, (-2*Log[W[1]])/3 - (3*Log[W[3]])/4 + 
   (5*Log[W[4]])/4 - Log[W[11]] - Log[W[13]]/12 + (5*Log[W[18]])/4, 
  (2*Log[W[1]])/3 + (3*Log[W[3]])/4 - (5*Log[W[4]])/4 + Log[W[11]] + 
   Log[W[13]]/12 - (5*Log[W[18]])/4, (-16*Log[W[1]])/3 - 5*Log[W[3]] + 
   7*Log[W[4]] - 4*Log[W[11]] + Log[W[13]]/3 + 7*Log[W[18]], 0, 0, 0, 
  (-3*Log[W[1]])/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[18]]/2, 
  Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[18]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*Log[W[1]])/3 - Log[W[3]] + 2*Log[W[4]] - 
   2*Log[W[11]] - Log[W[13]]/3 + 2*Log[W[18]], 
  (2*Log[W[1]])/3 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[13]]/6 - Log[W[18]]/2, 
  (4*Log[W[1]])/3 + (5*Log[W[3]])/4 - (7*Log[W[4]])/4 + Log[W[11]] - 
   Log[W[13]]/12 - (7*Log[W[18]])/4, (-8*Log[W[1]])/3 - 2*Log[W[3]] + 
   2*Log[W[4]] + (2*Log[W[13]])/3 + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*Log[W[1]])/3 - (3*Log[W[3]])/4 + Log[W[4]]/2 - (7*Log[W[13]])/12 - 
   Log[W[18]]/2, 2*Log[W[1]] - 2*Log[W[3]] + 6*Log[W[4]] - 6*Log[W[18]], 0, 
  -Log[W[1]]/3 + Log[W[3]]/2 - 2*Log[W[4]] - Log[W[13]]/6 + 2*Log[W[18]], 
  (7*Log[W[1]])/6 + 2*Log[W[3]] - Log[W[4]]/2 - (19*Log[W[13]])/6 + 
   Log[W[18]]/2, Log[W[1]]/3 - Log[W[3]]/2 + 2*Log[W[4]] + Log[W[13]]/6 - 
   2*Log[W[18]], 0, 0, 0, (-10*Log[W[1]])/3 + (9*Log[W[3]])/4 - 
   (7*Log[W[4]])/2 + (13*Log[W[13]])/12 + (7*Log[W[18]])/2, 
  (13*Log[W[1]])/3 - (13*Log[W[3]])/4 + (11*Log[W[4]])/2 - 
   (13*Log[W[13]])/12 - (11*Log[W[18]])/2, 0, 
  (-5*Log[W[1]])/2 + Log[W[3]]/2 - (11*Log[W[4]])/2 + 4*Log[W[13]] + 
   (7*Log[W[18]])/2, -Log[W[1]] + Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 
  -Log[W[1]] + (11*Log[W[3]])/8 - (21*Log[W[4]])/4 - (3*Log[W[13]])/8 + 
   (21*Log[W[18]])/4, (-3*Log[W[3]])/8 + (5*Log[W[4]])/4 + (3*Log[W[13]])/8 - 
   (5*Log[W[18]])/4, 2*Log[W[1]] - (19*Log[W[3]])/8 + (29*Log[W[4]])/4 + 
   (3*Log[W[13]])/8 - (29*Log[W[18]])/4, Log[W[1]]/3 - (3*Log[W[3]])/8 + 
   (5*Log[W[4]])/4 + Log[W[13]]/24 - (5*Log[W[18]])/4, 
  -2*Log[W[1]] + (15*Log[W[3]])/8 - (29*Log[W[4]])/4 + 2*Log[W[11]] + 
   Log[W[13]]/8 + (21*Log[W[18]])/4, -Log[W[1]]/3 + (3*Log[W[3]])/8 - 
   (5*Log[W[4]])/4 - Log[W[13]]/24 + (5*Log[W[18]])/4, 
  -Log[W[1]] + (3*Log[W[3]])/2 - 6*Log[W[4]] - Log[W[13]]/2 + 6*Log[W[18]], 
  (-5*Log[W[1]])/3 + (3*Log[W[3]])/2 - 4*Log[W[4]] + Log[W[13]]/6 + 
   4*Log[W[18]], Log[W[3]]/2 - 3*Log[W[4]] - Log[W[13]]/2 + 3*Log[W[18]], 0, 
  0, -2*Log[W[11]] + 2*Log[W[18]], 0, Log[W[1]]/2 - Log[W[3]]/2 - 
   (3*Log[W[4]])/2 + (3*Log[W[18]])/2, 0, 4*Log[W[11]] - 4*Log[W[18]], 0, 0, 
  -Log[W[1]] + Log[W[13]], Log[W[1]]/3 - Log[W[13]]/3, 
  Log[W[1]]/3 - Log[W[3]]/4 + Log[W[4]]/2 - Log[W[13]]/12 - Log[W[18]]/2, 
  Log[W[3]]/4 - (3*Log[W[4]])/2 - Log[W[13]]/4 + (3*Log[W[18]])/2, 
  -Log[W[1]]/9 + Log[W[3]]/6 - (2*Log[W[4]])/3 - Log[W[13]]/18 + 
   (2*Log[W[18]])/3, 0, Log[W[1]]/3 - Log[W[3]]/2 + 2*Log[W[4]] + 
   Log[W[13]]/6 - 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[W[1]])/3 + (5*Log[W[3]])/8 + Log[W[4]]/4 + (17*Log[W[13]])/24 - 
   Log[W[18]]/4, 2*Log[W[1]] - (5*Log[W[3]])/4 + (3*Log[W[4]])/2 - 
   (3*Log[W[13]])/4 - (3*Log[W[18]])/2, -Log[W[1]] + (11*Log[W[3]])/8 - 
   (21*Log[W[4]])/4 - (3*Log[W[13]])/8 + (21*Log[W[18]])/4, 
  -Log[W[1]] + (11*Log[W[3]])/8 - (21*Log[W[4]])/4 - (3*Log[W[13]])/8 + 
   (21*Log[W[18]])/4, 0, Log[W[1]]/3 - (11*Log[W[3]])/24 + (7*Log[W[4]])/4 + 
   Log[W[13]]/8 - (7*Log[W[18]])/4, Log[W[1]] - Log[W[3]] + 2*Log[W[4]] - 
   2*Log[W[18]], -Log[W[1]] + Log[W[3]] - 2*Log[W[4]] + 2*Log[W[18]], 0, 
  Log[W[1]] - Log[W[3]] + 2*Log[W[4]] - 2*Log[W[18]], 
  Log[W[1]] - Log[W[3]] + 2*Log[W[4]] - 2*Log[W[18]], 
  Log[W[1]]/3 - Log[W[3]]/3 + (2*Log[W[4]])/3 - (2*Log[W[18]])/3, 
  Log[W[1]] - (9*Log[W[3]])/8 + (15*Log[W[4]])/4 + Log[W[13]]/8 - 
   (15*Log[W[18]])/4, 2*Log[W[1]] - (9*Log[W[3]])/4 + (15*Log[W[4]])/2 + 
   Log[W[13]]/4 - (15*Log[W[18]])/2, (2*Log[W[1]])/3 - (3*Log[W[3]])/4 + 
   (5*Log[W[4]])/2 + Log[W[13]]/12 - (5*Log[W[18]])/2, 
  -Log[W[1]]/3 + (3*Log[W[3]])/8 - (5*Log[W[4]])/4 - Log[W[13]]/24 + 
   (5*Log[W[18]])/4, Log[W[1]]/3 - (3*Log[W[3]])/8 + (5*Log[W[4]])/4 + 
   Log[W[13]]/24 - (5*Log[W[18]])/4, (-8*Log[W[1]])/3 + (5*Log[W[3]])/2 - 
   7*Log[W[4]] + Log[W[13]]/6 + 7*Log[W[18]], 0, 0, 
  -4*Log[W[1]] + 4*Log[W[13]], (-3*Log[W[1]])/2 + (3*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 - 4*Log[W[11]] + (5*Log[W[18]])/2, 
  Log[W[1]]/2 + (3*Log[W[3]])/2 + (3*Log[W[4]])/2 - 4*Log[W[13]] - 
   (3*Log[W[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/3 + Log[W[3]]/2 - 2*Log[W[4]] - Log[W[13]]/6 + 2*Log[W[18]], 
  Log[W[1]]/3 - Log[W[3]]/4 + Log[W[4]]/2 - Log[W[13]]/12 - Log[W[18]]/2, 
  (2*Log[W[1]])/3 - (5*Log[W[3]])/8 + (7*Log[W[4]])/4 - Log[W[13]]/24 - 
   (7*Log[W[18]])/4, (-4*Log[W[1]])/3 + Log[W[3]] - 2*Log[W[4]] + 
   Log[W[13]]/3 + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-Log[W[26]]/2 + 3*Log[W[30]], 
  -6*Log[W[26]] - 6*Log[W[30]], 0, -4*Log[W[26]] - 3*Log[W[30]], 
  2*Log[W[26]] + 3*Log[W[30]], -2*Log[W[26]] - 6*Log[W[27]] - 3*Log[W[30]], 
  0, 0, 0, (7*Log[W[26]])/2 - 3*Log[W[30]], (-7*Log[W[26]])/2 + 3*Log[W[30]], 
  0, 0, 6*Log[W[26]] + 6*Log[W[27]], (21*Log[W[26]])/4 + (15*Log[W[30]])/2, 
  (-21*Log[W[26]])/4 - (15*Log[W[30]])/2, (-21*Log[W[26]])/4 - 
   (3*Log[W[30]])/2, (-29*Log[W[26]])/4 - (3*Log[W[30]])/2, 
  (45*Log[W[26]])/4 + (21*Log[W[30]])/2, (5*Log[W[26]])/4 - 6*Log[W[27]] + 
   6*Log[W[29]] + (15*Log[W[30]])/2, 6*Log[W[26]] + 9*Log[W[30]], 
  4*Log[W[26]] + 3*Log[W[30]], 3*Log[W[26]] + 6*Log[W[30]], 0, 0, 0, 
  6*Log[W[26]] + 6*Log[W[27]] - 6*Log[W[29]], 0, 
  -6*Log[W[29]] - 6*Log[W[30]], 6*Log[W[29]], 0, 0, 6*Log[W[26]], 
  -2*Log[W[26]], -Log[W[26]]/2, (3*Log[W[26]])/2 + 3*Log[W[30]], 
  (2*Log[W[26]])/3 + Log[W[30]], 0, -2*Log[W[26]] - 3*Log[W[30]], 0, 0, 0, 0, 
  0, 0, 0, -Log[W[26]]/4 - (9*Log[W[30]])/2, (-3*Log[W[26]])/2 + 
   3*Log[W[30]], (21*Log[W[26]])/4 + (15*Log[W[30]])/2, 
  (21*Log[W[26]])/4 + (15*Log[W[30]])/2, 0, (-7*Log[W[26]])/4 - 
   (5*Log[W[30]])/2, 0, 0, 0, 0, 0, 0, (-15*Log[W[26]])/4 - (9*Log[W[30]])/2, 
  (-15*Log[W[26]])/2 - 9*Log[W[30]], (-5*Log[W[26]])/2 - 3*Log[W[30]], 
  (5*Log[W[26]])/4 + (3*Log[W[30]])/2, (-5*Log[W[26]])/4 - (3*Log[W[30]])/2, 
  7*Log[W[26]] + 6*Log[W[30]], 0, 0, 0, 0, 0, 2*Log[W[2]] + 2*Log[W[18]] + 
   2*Log[W[20]] - 4*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[26]] + 3*Log[W[30]], -Log[W[26]]/2, 
  (-7*Log[W[26]])/4 - (3*Log[W[30]])/2, 2*Log[W[26]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-7*Log[W[26]])/2 - 3*Log[W[27]], 6*Log[W[27]], 0, 
  -7*Log[W[26]] - 9*Log[W[27]], -Log[W[26]] - 3*Log[W[27]], 
  Log[W[26]] + 3*Log[W[27]], -6*Log[W[30]], 0, 0, 
  (13*Log[W[26]])/2 + 3*Log[W[27]], (-13*Log[W[26]])/2 - 3*Log[W[27]], 0, 0, 
  0, (15*Log[W[26]])/4 - (15*Log[W[27]])/2 + 6*Log[W[30]], 
  (9*Log[W[26]])/4 + (15*Log[W[27]])/2, (9*Log[W[26]])/4 + (27*Log[W[27]])/2, 
  Log[W[26]]/4 + (3*Log[W[27]])/2, (3*Log[W[26]])/4 - (21*Log[W[27]])/2, 
  -Log[W[26]]/4 - (3*Log[W[27]])/2, -3*Log[W[26]] - 9*Log[W[27]] - 
   6*Log[W[28]], 7*Log[W[26]] - 3*Log[W[27]], -3*Log[W[26]] - 6*Log[W[27]], 
  0, 6*Log[W[27]] + 6*Log[W[28]], 0, 0, 6*Log[W[26]], 0, 0, 
  6*Log[W[27]] + 6*Log[W[28]] - 6*Log[W[30]], 6*Log[W[26]] - 6*Log[W[28]] + 
   6*Log[W[30]], 0, -2*Log[W[26]], -Log[W[26]]/2, 
  (-3*Log[W[26]])/2 - 3*Log[W[27]], -Log[W[26]]/3 - Log[W[27]], 0, 
  Log[W[26]] + 3*Log[W[27]], 0, 0, 0, 0, 0, 0, 0, 
  (17*Log[W[26]])/4 + (9*Log[W[27]])/2, (-9*Log[W[26]])/2 - 3*Log[W[27]], 
  (-9*Log[W[26]])/4 - (15*Log[W[27]])/2, (-9*Log[W[26]])/4 - 
   (15*Log[W[27]])/2, 0, (3*Log[W[26]])/4 + (5*Log[W[27]])/2, 0, 0, 0, 0, 0, 
  0, (3*Log[W[26]])/4 + (9*Log[W[27]])/2, (3*Log[W[26]])/2 + 9*Log[W[27]], 
  Log[W[26]]/2 + 3*Log[W[27]], -Log[W[26]]/4 - (3*Log[W[27]])/2, 
  Log[W[26]]/4 + (3*Log[W[27]])/2, Log[W[26]] - 6*Log[W[27]], 0, 0, 0, 0, 0, 
  0, 2*Log[W[3]] + 2*Log[W[16]] + 2*Log[W[19]] - 4*Log[W[31]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[26]] - 3*Log[W[27]], -Log[W[26]]/2, 
  -Log[W[26]]/4 + (3*Log[W[27]])/2, 2*Log[W[26]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 
  2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 2*Log[W[18]], 
  -4*Log[W[4]] - 4*Log[W[6]] + 4*Log[W[11]] + 4*Log[W[18]], 0, 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  -2*Log[W[6]] + 2*Log[W[18]], 0, 0, -2*Log[W[4]] - 2*Log[W[6]] + 
   2*Log[W[11]] + 2*Log[W[18]], 0, 4*Log[W[4]] + 4*Log[W[6]] - 4*Log[W[11]] - 
   4*Log[W[18]], 2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 2*Log[W[18]], 0, 
  2*Log[W[4]] + 4*Log[W[6]] - 2*Log[W[11]] - 4*Log[W[18]], 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 0, 
  2*Log[W[4]] - 4*Log[W[6]] - 2*Log[W[11]] + 4*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  -2*Log[W[4]] + 4*Log[W[6]] + 2*Log[W[11]] - 4*Log[W[18]], 0, 0, 0, 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  -2*Log[W[4]] + 2*Log[W[6]] + 2*Log[W[11]] - 2*Log[W[18]], 0, 
  2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, (2*Log[W[4]])/3 + (2*Log[W[6]])/3 - (2*Log[W[11]])/3 - (2*Log[W[18]])/3, 
  0, -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 0, 
  2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 2*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 2*Log[W[18]], 0, 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  (-2*Log[W[4]])/3 - (2*Log[W[6]])/3 + (2*Log[W[11]])/3 + (2*Log[W[18]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 
   2*Log[W[18]], 2*Log[W[4]] + 2*Log[W[6]] - 2*Log[W[11]] - 2*Log[W[18]], 
  -2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 0, 0, 
  -4*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[6]] + 2*Log[W[11]], 
  -4*Log[W[4]] + 4*Log[W[6]] + 4*Log[W[11]] - 4*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-Log[W[1]]/3 - Log[W[3]]/2 - (5*Log[W[4]])/6 + 
   (13*Log[W[6]])/6 - Log[W[11]]/2, -2*Log[W[1]] + 6*Log[W[3]] - 
   3*Log[W[4]] - Log[W[11]], 0, (-2*Log[W[1]])/3 - Log[W[3]] + 
   (5*Log[W[4]])/6 - (2*Log[W[6]])/3 + (3*Log[W[11]])/2, 
  (4*Log[W[1]])/3 - 4*Log[W[3]] - Log[W[4]]/6 + (7*Log[W[6]])/3 - 
   (3*Log[W[11]])/2 + 2*Log[W[18]], -Log[W[1]]/3 + 2*Log[W[3]] - 
   (5*Log[W[4]])/6 - Log[W[6]]/3 - Log[W[11]]/2, 
  Log[W[1]] - Log[W[3]] + Log[W[6]] - Log[W[11]], -2*Log[W[3]] + 2*Log[W[6]], 
  0, (10*Log[W[1]])/3 - (7*Log[W[3]])/2 + (17*Log[W[4]])/6 - 
   (13*Log[W[6]])/6 - Log[W[11]]/2, (-10*Log[W[1]])/3 + (9*Log[W[3]])/2 - 
   (23*Log[W[4]])/6 + (19*Log[W[6]])/6 - Log[W[11]]/2, 0, 
  -2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[6]] + 2*Log[W[11]], 
  -Log[W[3]] + Log[W[4]] - Log[W[6]] + Log[W[11]], 
  Log[W[1]] - (21*Log[W[3]])/4 + (9*Log[W[4]])/4 + (3*Log[W[6]])/4 + 
   (5*Log[W[11]])/4, -Log[W[1]] + (25*Log[W[3]])/4 - (5*Log[W[4]])/4 - 
   (7*Log[W[6]])/4 - Log[W[11]]/4 - 2*Log[W[18]], 
  -Log[W[1]] + (25*Log[W[3]])/4 - (13*Log[W[4]])/4 + Log[W[6]]/4 - 
   (9*Log[W[11]])/4, -Log[W[1]]/3 + (5*Log[W[3]])/4 - (7*Log[W[4]])/12 - 
   Log[W[6]]/12 - Log[W[11]]/4, 2*Log[W[1]] - (33*Log[W[3]])/4 + 
   (11*Log[W[4]])/4 + (7*Log[W[6]])/4 + (11*Log[W[11]])/4 - Log[W[18]], 
  Log[W[1]]/3 - (5*Log[W[3]])/4 + (7*Log[W[4]])/12 + Log[W[6]]/12 + 
   Log[W[11]]/4, Log[W[1]] - 6*Log[W[3]] + (5*Log[W[4]])/2 + Log[W[6]] + 
   (3*Log[W[11]])/2, (5*Log[W[1]])/3 - 4*Log[W[3]] + (13*Log[W[4]])/6 - 
   Log[W[6]]/3 + Log[W[11]]/2, -3*Log[W[3]] + Log[W[4]] + Log[W[6]] + 
   Log[W[11]], 0, 0, Log[W[3]] + 2*Log[W[4]] - 2*Log[W[6]] - 4*Log[W[11]] + 
   3*Log[W[18]], 0, Log[W[1]] + Log[W[4]] - 2*Log[W[6]], 0, 
  Log[W[3]] - Log[W[4]] + Log[W[6]] - Log[W[11]], 
  Log[W[1]] + Log[W[3]] - Log[W[6]] - Log[W[11]], 0, 
  -3*Log[W[3]] + Log[W[4]] + Log[W[6]] + Log[W[11]], 
  -Log[W[1]]/3 - Log[W[4]]/3 + (2*Log[W[6]])/3, 
  -Log[W[1]]/3 + Log[W[3]]/2 - Log[W[4]]/3 + Log[W[6]]/6, 
  (-3*Log[W[3]])/2 + Log[W[4]]/2 + Log[W[6]]/2 + Log[W[11]]/2, 
  Log[W[1]]/9 - (2*Log[W[3]])/3 + (5*Log[W[4]])/18 + Log[W[6]]/9 + 
   Log[W[11]]/6, 0, -Log[W[1]]/3 + 2*Log[W[3]] - (5*Log[W[4]])/6 - 
   Log[W[6]]/3 - Log[W[11]]/2, 0, -Log[W[1]]/3 + Log[W[3]]/3 - Log[W[6]]/3 + 
   Log[W[11]]/3, 0, Log[W[1]] - Log[W[3]] + Log[W[6]] - Log[W[11]], 0, 
  -Log[W[1]] + Log[W[3]] - Log[W[6]] + Log[W[11]], 0, 
  (4*Log[W[1]])/3 + Log[W[3]]/4 + (7*Log[W[4]])/12 - (17*Log[W[6]])/12 - 
   (3*Log[W[11]])/4, -2*Log[W[1]] + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
   (3*Log[W[6]])/2 + Log[W[11]]/2, Log[W[1]] - (21*Log[W[3]])/4 + 
   (9*Log[W[4]])/4 + (3*Log[W[6]])/4 + (5*Log[W[11]])/4, 
  Log[W[1]] - (21*Log[W[3]])/4 + (9*Log[W[4]])/4 + (3*Log[W[6]])/4 + 
   (5*Log[W[11]])/4, 0, -Log[W[1]]/3 + (7*Log[W[3]])/4 - (3*Log[W[4]])/4 - 
   Log[W[6]]/4 - (5*Log[W[11]])/12, Log[W[3]] - Log[W[4]] + Log[W[6]] - 
   Log[W[11]], -Log[W[3]] + Log[W[4]] - Log[W[6]] + Log[W[11]], 0, 
  Log[W[3]] - Log[W[4]] + Log[W[6]] - Log[W[11]], 
  Log[W[3]] - Log[W[4]] + Log[W[6]] - Log[W[11]], 
  Log[W[3]]/3 - Log[W[4]]/3 + Log[W[6]]/3 - Log[W[11]]/3, 
  -Log[W[1]] + (15*Log[W[3]])/4 - (7*Log[W[4]])/4 - Log[W[6]]/4 - 
   (3*Log[W[11]])/4, -2*Log[W[1]] + (15*Log[W[3]])/2 - (7*Log[W[4]])/2 - 
   Log[W[6]]/2 - (3*Log[W[11]])/2, (-2*Log[W[1]])/3 + (5*Log[W[3]])/2 - 
   (7*Log[W[4]])/6 - Log[W[6]]/6 - Log[W[11]]/2, 
  Log[W[1]]/3 - (5*Log[W[3]])/4 + (7*Log[W[4]])/12 + Log[W[6]]/12 + 
   Log[W[11]]/4, -Log[W[1]]/3 + (5*Log[W[3]])/4 - (7*Log[W[4]])/12 - 
   Log[W[6]]/12 - Log[W[11]]/4, (8*Log[W[1]])/3 - 7*Log[W[3]] + 
   (11*Log[W[4]])/3 - Log[W[6]]/3 + Log[W[11]], 0, 0, 
  -Log[W[3]] + Log[W[4]] - Log[W[6]] + Log[W[11]], 
  -Log[W[3]] + Log[W[4]] - Log[W[6]] + Log[W[11]], 
  Log[W[3]] - Log[W[4]] + Log[W[6]] - Log[W[11]], 0, 0, 
  Log[W[1]] + Log[W[3]] - Log[W[6]] - Log[W[11]], 
  -Log[W[1]] + Log[W[3]] + Log[W[4]] - 2*Log[W[6]] - 2*Log[W[11]] + 
   Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, Log[W[1]]/3 - 2*Log[W[3]] + 
   (5*Log[W[4]])/6 + Log[W[6]]/3 + Log[W[11]]/2, 
  -Log[W[1]]/3 + Log[W[3]]/2 - Log[W[4]]/3 + Log[W[6]]/6, 
  (-2*Log[W[1]])/3 + (7*Log[W[3]])/4 - (11*Log[W[4]])/12 + Log[W[6]]/12 - 
   Log[W[11]]/4, (4*Log[W[1]])/3 - 2*Log[W[3]] + (4*Log[W[4]])/3 - 
   (2*Log[W[6]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (5*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 + (5*Log[W[17]])/2 + (3*Log[W[18]])/2, 
  -3*Log[W[5]] + 3*Log[W[17]], 0, (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - 
   Log[W[5]] + (3*Log[W[16]])/2 + Log[W[17]] - (3*Log[W[18]])/2, 
  Log[W[5]]/2 - Log[W[17]]/2, -Log[W[5]]/2 + Log[W[17]]/2, 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (3*Log[W[5]])/2 - (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2, 0, 0, 4*Log[W[5]] - 4*Log[W[17]], 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (7*Log[W[5]])/2 - (3*Log[W[16]])/2 + 
   (7*Log[W[17]])/2 + (3*Log[W[18]])/2, 0, 0, 
  (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2, (5*Log[W[5]])/2 - (5*Log[W[17]])/2, 
  (-5*Log[W[5]])/2 + (5*Log[W[17]])/2, (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 - 
   4*Log[W[5]] - (3*Log[W[16]])/2 + 4*Log[W[17]] + (3*Log[W[18]])/2, 
  (-5*Log[W[5]])/2 + (5*Log[W[17]])/2, 6*Log[W[5]] - 6*Log[W[17]], 
  Log[W[5]]/2 - Log[W[17]]/2, (5*Log[W[5]])/2 - (5*Log[W[17]])/2, 
  (11*Log[W[5]])/2 - (11*Log[W[17]])/2, 2*Log[W[5]] - 2*Log[W[17]], 
  (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - Log[W[5]]/2 - (3*Log[W[16]])/2 + 
   Log[W[17]]/2 + (3*Log[W[18]])/2, 0, 0, 0, 0, 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2, 0, 0, 
  (-3*Log[W[2]])/2 + (3*Log[W[3]])/2 + (3*Log[W[5]])/2 + (3*Log[W[16]])/2 - 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2, 0, -Log[W[5]] + Log[W[17]], 
  -Log[W[5]]/2 + Log[W[17]]/2, 0, Log[W[5]]/6 - Log[W[17]]/6, 0, 
  -Log[W[5]]/2 + Log[W[17]]/2, 0, Log[W[2]]/2 - Log[W[3]]/2 - Log[W[5]]/2 + 
   Log[W[16]]/2 + Log[W[17]]/2 - Log[W[18]]/2, 0, 0, 0, 0, 0, 
  Log[W[5]] - Log[W[17]], -2*Log[W[5]] + 2*Log[W[17]], 
  (5*Log[W[5]])/2 - (5*Log[W[17]])/2, (5*Log[W[5]])/2 - (5*Log[W[17]])/2, 0, 
  (-5*Log[W[5]])/6 + (5*Log[W[17]])/6, 0, 0, 0, 0, 0, 
  -Log[W[2]]/2 + Log[W[3]]/2 - Log[W[5]]/2 - Log[W[16]]/2 + Log[W[17]]/2 + 
   Log[W[18]]/2, (-5*Log[W[5]])/2 + (5*Log[W[17]])/2, 
  -4*Log[W[5]] + 4*Log[W[17]], -2*Log[W[5]] + 2*Log[W[17]], 
  Log[W[5]]/2 - Log[W[17]]/2, -Log[W[5]]/2 + Log[W[17]]/2, 
  4*Log[W[5]] - 4*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[2]]/2 + (3*Log[W[3]])/2 - Log[W[4]] - Log[W[5]]/2 - 2*Log[W[10]] - 
   Log[W[16]]/2 - Log[W[17]]/2 + (3*Log[W[18]])/2, 
  (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + (3*Log[W[30]])/2, 0, 0, 0, 0, 0, 0, 
  Log[W[5]]/2 - Log[W[17]]/2, -Log[W[5]]/2 + Log[W[17]]/2, 
  -Log[W[5]] + Log[W[17]], 2*Log[W[5]] - 2*Log[W[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-7*Log[W[26]])/3 + Log[W[27]]/2 + Log[W[28]] - Log[W[30]]/2, -Log[W[26]], 
  0, Log[W[26]]/3 - Log[W[27]]/2 - Log[W[28]] + Log[W[30]]/2, -Log[W[26]]/6, 
  Log[W[26]]/6, (3*Log[W[26]])/2 + Log[W[27]]/2 - Log[W[28]] + 
   (3*Log[W[30]])/2, 0, 0, (17*Log[W[26]])/6, 
  (-7*Log[W[26]])/3 + Log[W[27]]/2 - Log[W[29]] - Log[W[30]]/2, 0, 0, 
  -Log[W[26]]/2 - Log[W[27]]/2 - Log[W[29]] - (3*Log[W[30]])/2, 
  (3*Log[W[26]])/4, (-3*Log[W[26]])/4, -Log[W[26]]/4 + Log[W[27]]/2 - 
   Log[W[29]] - Log[W[30]]/2, -Log[W[26]]/12, (9*Log[W[26]])/4, 
  Log[W[26]]/12, Log[W[26]]/2, (13*Log[W[26]])/6, Log[W[26]], 
  -Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 0, 0, 0, 0, 
  (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + Log[W[30]]/2, 0, 0, 
  -Log[W[26]]/2 - Log[W[27]]/2 - (3*Log[W[30]])/2, 0, -Log[W[26]]/3, 
  -Log[W[26]]/3, -Log[W[26]]/2, -Log[W[26]]/18, 0, Log[W[26]]/6, 0, 
  -Log[W[26]]/2 - Log[W[27]]/6 + Log[W[28]]/3 - Log[W[30]]/2, 0, 0, 0, 0, 0, 
  (13*Log[W[26]])/12, (-3*Log[W[26]])/2, (3*Log[W[26]])/4, (3*Log[W[26]])/4, 
  0, -Log[W[26]]/4, 0, 0, 0, 0, 0, Log[W[26]]/6 + Log[W[27]]/6 + 
   Log[W[29]]/3 + Log[W[30]]/2, (-5*Log[W[26]])/4, (-3*Log[W[26]])/2, 
  (-7*Log[W[26]])/6, Log[W[26]]/12, -Log[W[26]]/12, (5*Log[W[26]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[W[26]]/2 + Log[W[27]]/2 + Log[W[30]]/2, 
  (-3*Log[W[2]])/2 + Log[W[3]]/2 - Log[W[4]] - (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 + Log[W[18]]/2 + 2*Log[W[31]], 0, 0, 
  0, 0, 0, 0, -Log[W[26]]/6, -Log[W[26]]/3, (-5*Log[W[26]])/12, 
  (4*Log[W[26]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[19]], 0, 
  Log[W[1]] + Log[W[2]] - Log[W[3]] - Log[W[19]], 0, 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[19]], 
  -Log[W[1]] - Log[W[2]] + Log[W[3]] + Log[W[19]], 
  Log[W[1]] + Log[W[2]] - Log[W[3]] - Log[W[19]], 
  -Log[W[1]] - Log[W[2]] + Log[W[3]] + Log[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[14]] + 2*Log[W[19]], -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 
   2*Log[W[19]], (-2*Log[W[1]])/3 + (4*Log[W[2]])/3 + (2*Log[W[3]])/3 - 
   (4*Log[W[19]])/3, Log[W[1]] - Log[W[2]] - Log[W[3]] + 2*Log[W[12]] - 
   Log[W[19]], -Log[W[1]] - Log[W[2]] + Log[W[3]] + Log[W[19]], 
  -3*Log[W[29]], -Log[W[1]]/3 + (2*Log[W[2]])/3 + (4*Log[W[3]])/3 - 
   Log[W[4]] + Log[W[19]]/3 - Log[W[20]], -Log[W[1]] - Log[W[4]] + 
   2*Log[W[13]] + Log[W[19]] - Log[W[20]], -2*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[3]] + 2*Log[W[19]], -Log[W[2]] - Log[W[3]] + Log[W[4]] + 
   2*Log[W[15]] - Log[W[20]], -Log[W[1]] - Log[W[2]] + Log[W[3]] + 
   Log[W[19]], -3*Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]] - Log[W[4]] - 
   2*Log[W[5]] + Log[W[19]] + Log[W[20]], Log[W[1]] + Log[W[4]] - 
   Log[W[19]] - Log[W[20]], Log[W[28]] + Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-9*Log[W[2]])/2 + (13*Log[W[14]])/4 + (5*Log[W[16]])/4 - Log[W[17]] + 
   Log[W[19]], -3*Log[W[2]] + 3*Log[W[14]], -Log[W[1]] + 2*Log[W[2]] - 
   Log[W[5]]/2 - Log[W[16]] - Log[W[17]]/2 - Log[W[19]]/2 + (3*Log[W[20]])/2, 
  -Log[W[1]] + 3*Log[W[2]] + Log[W[5]] - Log[W[14]] - Log[W[16]] - 
   Log[W[17]], -Log[W[1]] + 3*Log[W[2]] + Log[W[5]] - Log[W[14]] - 
   Log[W[16]] - 2*Log[W[17]] + Log[W[19]], Log[W[1]] - 3*Log[W[2]] + 
   Log[W[5]]/2 + Log[W[14]] + Log[W[16]] + Log[W[17]]/2 + Log[W[19]]/2 - 
   (3*Log[W[20]])/2, 2*Log[W[17]] - 2*Log[W[19]], 
  -2*Log[W[17]] + 2*Log[W[19]], (-3*Log[W[5]])/2 - (3*Log[W[17]])/2 + 
   (3*Log[W[19]])/2 + (3*Log[W[20]])/2, (9*Log[W[2]])/2 - (7*Log[W[14]])/4 - 
   (11*Log[W[16]])/4, (-9*Log[W[2]])/2 + (7*Log[W[14]])/4 + 
   (11*Log[W[16]])/4, 0, 0, 0, (11*Log[W[2]])/4 - (21*Log[W[14]])/8 - 
   Log[W[16]]/8, (-11*Log[W[2]])/4 + (21*Log[W[14]])/8 + Log[W[16]]/8, 
  (-11*Log[W[2]])/4 + (21*Log[W[14]])/8 + Log[W[16]]/8, 
  (-3*Log[W[2]])/4 + (5*Log[W[14]])/8 + Log[W[16]]/8, 
  (15*Log[W[2]])/4 - (45*Log[W[14]])/8 + (15*Log[W[16]])/8, 
  (3*Log[W[2]])/4 - (5*Log[W[14]])/8 - Log[W[16]]/8, 
  3*Log[W[2]] - 3*Log[W[14]], 3*Log[W[2]] - 5*Log[W[14]] + 2*Log[W[16]], 
  3*Log[W[2]] - (3*Log[W[14]])/2 - (3*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[W[1]] - Log[W[5]] + Log[W[14]] - Log[W[17]], 
  Log[W[2]]/2 - (7*Log[W[14]])/4 + (5*Log[W[16]])/4 - Log[W[17]] + 
   Log[W[19]], -Log[W[1]] - Log[W[2]]/2 + Log[W[5]] - (3*Log[W[14]])/4 + 
   (9*Log[W[16]])/4 - 2*Log[W[17]] + Log[W[19]], 
  -Log[W[1]]/3 + Log[W[2]] + Log[W[5]]/3 - Log[W[14]]/3 - Log[W[16]]/3 + 
   Log[W[17]]/3 - (2*Log[W[19]])/3, 2*Log[W[12]] - 2*Log[W[19]], 
  Log[W[1]] - 3*Log[W[2]] - Log[W[5]] + Log[W[14]] + Log[W[16]] - 
   Log[W[17]] + 2*Log[W[19]], (3*Log[W[26]])/2 - (3*Log[W[28]])/2 - 
   (3*Log[W[29]])/2, Log[W[5]]/2 - Log[W[17]]/6 + Log[W[19]]/6 - 
   Log[W[20]]/2, Log[W[5]]/2 - Log[W[17]]/2 + Log[W[19]]/2 - Log[W[20]]/2, 
  -Log[W[17]] + Log[W[19]], 2*Log[W[15]] - 2*Log[W[20]], 
  (3*Log[W[5]])/2 - Log[W[17]]/2 + Log[W[19]]/2 - (3*Log[W[20]])/2, 0, 
  (5*Log[W[2]])/4 + Log[W[14]]/8 - (11*Log[W[16]])/8, 
  (-5*Log[W[2]])/2 + (3*Log[W[14]])/4 + (7*Log[W[16]])/4, 
  (11*Log[W[2]])/4 - (21*Log[W[14]])/8 - Log[W[16]]/8, 
  (11*Log[W[2]])/4 - (21*Log[W[14]])/8 - Log[W[16]]/8, 0, 
  (-11*Log[W[2]])/12 + (7*Log[W[14]])/8 + Log[W[16]]/24, 0, 0, 0, 0, 0, 0, 
  (-9*Log[W[2]])/4 + (15*Log[W[14]])/8 + (3*Log[W[16]])/8, 
  (-9*Log[W[2]])/2 + (15*Log[W[14]])/4 + (3*Log[W[16]])/4, 
  (-3*Log[W[2]])/2 + (5*Log[W[14]])/4 + Log[W[16]]/4, 
  (3*Log[W[2]])/4 - (5*Log[W[14]])/8 - Log[W[16]]/8, 
  (-3*Log[W[2]])/4 + (5*Log[W[14]])/8 + Log[W[16]]/8, 
  5*Log[W[2]] - (7*Log[W[14]])/2 - (3*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -Log[W[5]]/2 - Log[W[17]]/2 + Log[W[19]]/2 + Log[W[20]]/2, 
  -Log[W[1]] - Log[W[4]] - Log[W[5]]/2 + (3*Log[W[17]])/2 - Log[W[19]]/2 - 
   Log[W[20]]/2, -Log[W[26]]/2 + Log[W[28]]/2 + Log[W[29]]/2, 0, 0, 0, 
  Log[W[2]] - Log[W[14]], -Log[W[2]]/2 + Log[W[14]]/4 + Log[W[16]]/4, 
  (-5*Log[W[2]])/4 + (7*Log[W[14]])/8 + (3*Log[W[16]])/8, 
  2*Log[W[2]] - Log[W[14]] - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[26]] + (7*Log[W[27]])/4 - Log[W[28]] - (11*Log[W[30]])/2, 
  3*Log[W[27]] - 3*Log[W[30]], Log[W[26]]/2 + Log[W[28]]/2 + 
   (3*Log[W[29]])/2 + 2*Log[W[30]], Log[W[26]] - (3*Log[W[27]])/2 - 
   3*Log[W[29]] - Log[W[30]], 2*Log[W[26]] - Log[W[27]]/2 - Log[W[28]] - 
   3*Log[W[29]] - Log[W[30]], -Log[W[26]]/2 + Log[W[27]]/2 - Log[W[28]]/2 + 
   (3*Log[W[29]])/2 + Log[W[30]], -Log[W[26]]/2 + Log[W[27]] + Log[W[28]]/2, 
  Log[W[26]]/2 - Log[W[27]] - Log[W[28]]/2, (3*Log[W[29]])/2, 
  (-9*Log[W[27]])/4 + (11*Log[W[30]])/2, (9*Log[W[27]])/4 - 
   (11*Log[W[30]])/2, 0, 0, 0, (-11*Log[W[27]])/8 + Log[W[30]]/4, 
  (11*Log[W[27]])/8 - Log[W[30]]/4, (11*Log[W[27]])/8 - Log[W[30]]/4, 
  (3*Log[W[27]])/8 - Log[W[30]]/4, (-15*Log[W[27]])/8 + (9*Log[W[30]])/4, 
  (-3*Log[W[27]])/8 + Log[W[30]]/4, (-3*Log[W[27]])/2, 
  (-3*Log[W[27]])/2 + 2*Log[W[30]], (-9*Log[W[27]])/2 + 3*Log[W[30]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[W[27]], Log[W[26]], 
  Log[W[26]] + Log[W[27]]/4 - Log[W[28]] + Log[W[30]]/2, 
  2*Log[W[26]] - Log[W[27]]/4 - Log[W[28]] - (3*Log[W[30]])/2, 
  -Log[W[26]]/3 - Log[W[27]]/6 + (2*Log[W[28]])/3 + Log[W[29]] - 
   Log[W[30]]/3, (-3*Log[W[26]])/2 + Log[W[28]]/2, 
  (5*Log[W[26]])/2 + Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]], 
  (-3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + (3*Log[W[20]])/2, 
  Log[W[26]]/6 - Log[W[27]]/3 - Log[W[28]]/6 + Log[W[29]]/2, 
  Log[W[26]]/2 - Log[W[27]] - Log[W[28]]/2 + Log[W[29]]/2, 
  Log[W[26]] - 2*Log[W[27]] - Log[W[28]], -Log[W[29]], 
  Log[W[26]]/2 - Log[W[27]] - Log[W[28]]/2 - (3*Log[W[29]])/2, 
  -3*Log[W[2]] - 3*Log[W[3]] + 3*Log[W[4]] + 3*Log[W[20]], 
  (-5*Log[W[27]])/8 + (11*Log[W[30]])/4, (5*Log[W[27]])/4 - (7*Log[W[30]])/2, 
  (-11*Log[W[27]])/8 + Log[W[30]]/4, (-11*Log[W[27]])/8 + Log[W[30]]/4, 0, 
  (11*Log[W[27]])/24 - Log[W[30]]/12, 0, 0, 0, 0, 0, 0, 
  (9*Log[W[27]])/8 - (3*Log[W[30]])/4, (9*Log[W[27]])/4 - (3*Log[W[30]])/2, 
  (3*Log[W[27]])/4 - Log[W[30]]/2, (-3*Log[W[27]])/8 + Log[W[30]]/4, 
  (3*Log[W[27]])/8 - Log[W[30]]/4, (-5*Log[W[27]])/2 + 3*Log[W[30]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[W[26]]/2 - Log[W[28]]/2 - Log[W[29]]/2, 
  (-3*Log[W[26]])/2 + Log[W[28]]/2 + Log[W[29]]/2, 
  -2*Log[W[1]] - 2*Log[W[4]] - (3*Log[W[5]])/2 + Log[W[17]]/2 - 
   Log[W[19]]/2 - Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0, -Log[W[27]]/2, 
  Log[W[27]]/4 - Log[W[30]]/2, (5*Log[W[27]])/8 - (3*Log[W[30]])/4, 
  -Log[W[27]] + 2*Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/2 + (3*Log[W[4]])/2 - 3*Log[W[16]] + 3*Log[W[18]] - 
   (3*Log[W[19]])/2 + (3*Log[W[20]])/2, Log[W[1]] - Log[W[4]] + 
   2*Log[W[16]] - 2*Log[W[18]] + Log[W[19]] - Log[W[20]], 0, 
  (-3*Log[W[1]])/2 + (3*Log[W[4]])/2 - 3*Log[W[16]] + 3*Log[W[18]] - 
   (3*Log[W[19]])/2 + (3*Log[W[20]])/2, Log[W[1]]/2 - Log[W[4]]/2 + 
   Log[W[16]] - Log[W[18]] + Log[W[19]]/2 - Log[W[20]]/2, 
  -Log[W[1]]/2 + Log[W[4]]/2 - Log[W[16]] + Log[W[18]] - Log[W[19]]/2 + 
   Log[W[20]]/2, -Log[W[1]] + Log[W[4]] - 2*Log[W[16]] + 2*Log[W[18]] - 
   Log[W[19]] + Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[W[1]]/2 + Log[W[4]]/2 - Log[W[19]]/2 - Log[W[20]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*Log[W[1]])/2 + Log[W[4]]/2 + 2*Log[W[9]] - 
   2*Log[W[16]] + 2*Log[W[18]] - Log[W[19]]/2 - Log[W[20]]/2, 
  Log[W[1]] - Log[W[4]] + 2*Log[W[16]] - 2*Log[W[18]] + Log[W[19]] - 
   Log[W[20]], Log[W[1]]/2 + Log[W[4]]/2 - 2*Log[W[16]] - Log[W[19]]/2 - 
   Log[W[20]]/2 + 2*Log[W[23]], -Log[W[1]]/2 + Log[W[4]]/2 - Log[W[16]] + 
   Log[W[18]] - Log[W[19]]/2 + Log[W[20]]/2, 3*Log[W[27]] - 3*Log[W[29]] - 
   3*Log[W[30]], (-5*Log[W[1]])/6 - Log[W[4]]/6 + (4*Log[W[16]])/3 + 
   (2*Log[W[18]])/3 + Log[W[19]]/6 - (7*Log[W[20]])/6, 
  -Log[W[1]]/2 - Log[W[4]]/2 + 2*Log[W[18]] + Log[W[19]]/2 + Log[W[20]]/2 - 
   2*Log[W[24]], Log[W[1]]/2 - Log[W[4]]/2 + Log[W[16]] - Log[W[18]] + 
   Log[W[19]]/2 - Log[W[20]]/2, 3*Log[W[27]] - 3*Log[W[29]] - 3*Log[W[30]], 
  Log[W[1]]/2 - (3*Log[W[4]])/2 + 2*Log[W[6]] + 2*Log[W[16]] - 2*Log[W[18]] - 
   Log[W[19]]/2 - Log[W[20]]/2, Log[W[1]] - Log[W[4]] + 2*Log[W[16]] - 
   2*Log[W[18]] + Log[W[19]] - Log[W[20]], -Log[W[1]]/6 - (5*Log[W[4]])/6 + 
   (2*Log[W[16]])/3 + (4*Log[W[18]])/3 - (7*Log[W[19]])/6 + Log[W[20]]/6, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/2 - Log[W[4]]/2 - 2*Log[W[17]] + Log[W[19]]/2 + Log[W[20]]/2, 
  Log[W[1]]/2 + Log[W[4]]/2 - Log[W[19]]/2 - Log[W[20]]/2, 
  Log[W[28]] + Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(5*Log[W[2]])/4 + (3*Log[W[3]])/4 + 
   (7*Log[W[6]])/4 + Log[W[9]]/4 - (3*Log[W[16]])/2 - (5*Log[W[18]])/2, 
  3*Log[W[3]] + 3*Log[W[9]] - 3*Log[W[16]] - 3*Log[W[18]], 0, 
  -Log[W[3]]/2 + Log[W[6]]/2 - Log[W[9]] + Log[W[16]], 
  -Log[W[3]]/2 + Log[W[6]]/2 - Log[W[9]] + Log[W[16]], 
  Log[W[3]]/2 - Log[W[6]]/2 + Log[W[9]] - Log[W[16]], 0, 0, 0, 
  (3*Log[W[1]])/2 + Log[W[2]]/4 - (9*Log[W[3]])/4 - (3*Log[W[4]])/2 + 
   (3*Log[W[5]])/2 - (13*Log[W[6]])/4 - (7*Log[W[9]])/4 + (9*Log[W[16]])/2 + 
   (3*Log[W[17]])/2 + (5*Log[W[18]])/2 - 3*Log[W[19]], 
  -Log[W[1]] + (11*Log[W[2]])/4 + (5*Log[W[3]])/4 - Log[W[5]] + 
   (13*Log[W[6]])/4 - (5*Log[W[9]])/4 - (7*Log[W[16]])/2 + Log[W[17]] - 
   (3*Log[W[18]])/2, -3*Log[W[5]] - 3*Log[W[17]] + 3*Log[W[19]] + 
   3*Log[W[20]], (3*Log[W[1]])/2 - 3*Log[W[3]] - (3*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 + 3*Log[W[16]] - (3*Log[W[17]])/2 + 3*Log[W[20]], 
  -Log[W[1]]/2 + Log[W[3]] + (3*Log[W[4]])/2 + (5*Log[W[5]])/2 - Log[W[16]] + 
   Log[W[17]]/2 - Log[W[18]] - 3*Log[W[20]], 
  (3*Log[W[1]])/2 + (7*Log[W[2]])/8 - (11*Log[W[3]])/8 - Log[W[4]]/2 + 
   (5*Log[W[5]])/2 + (9*Log[W[6]])/8 - (21*Log[W[9]])/8 + (7*Log[W[16]])/4 + 
   Log[W[17]]/2 - (3*Log[W[18]])/4 - 3*Log[W[19]], 
  (-7*Log[W[2]])/8 + (11*Log[W[3]])/8 - Log[W[4]] - Log[W[5]] - 
   (33*Log[W[6]])/8 + (21*Log[W[9]])/8 + (5*Log[W[16]])/4 + Log[W[17]] + 
   (3*Log[W[18]])/4, -Log[W[1]] - (7*Log[W[2]])/8 + (3*Log[W[3]])/8 - 
   Log[W[4]] - 2*Log[W[5]] - (9*Log[W[6]])/8 + (21*Log[W[9]])/8 - 
   (3*Log[W[16]])/4 + 2*Log[W[17]] + (7*Log[W[18]])/4, 
  (-23*Log[W[2]])/8 + (3*Log[W[3]])/8 - Log[W[6]]/8 + (29*Log[W[9]])/8 - 
   (3*Log[W[16]])/4 - Log[W[18]]/4, (15*Log[W[2]])/8 - (15*Log[W[3]])/8 - 
   (3*Log[W[6]])/8 - (45*Log[W[9]])/8 + (15*Log[W[16]])/4 + (9*Log[W[18]])/4, 
  -Log[W[2]]/8 - (3*Log[W[3]])/8 + Log[W[6]]/8 - (5*Log[W[9]])/8 + 
   (3*Log[W[16]])/4 + Log[W[18]]/4, (-3*Log[W[3]])/2 + (3*Log[W[6]])/2 - 
   3*Log[W[9]] + 3*Log[W[16]], -Log[W[2]] - (3*Log[W[3]])/2 - Log[W[6]]/2 - 
   2*Log[W[9]] + 3*Log[W[16]] + 2*Log[W[18]], 
  (-3*Log[W[2]])/2 - (9*Log[W[3]])/2 + (3*Log[W[6]])/2 - (3*Log[W[9]])/2 + 
   3*Log[W[16]] + 3*Log[W[18]], 0, 0, 0, 0, 3*Log[W[3]] - 3*Log[W[6]], 0, 0, 
  0, 0, 0, Log[W[1]]/2 + Log[W[4]]/2 - Log[W[5]]/2 + Log[W[6]] + Log[W[9]] - 
   (5*Log[W[17]])/2, Log[W[2]]/4 + Log[W[3]]/4 + Log[W[6]]/4 + Log[W[9]]/4 - 
   Log[W[16]]/2 - Log[W[18]]/2, Log[W[2]]/4 - Log[W[3]]/4 + (3*Log[W[6]])/4 - 
   (3*Log[W[9]])/4 + Log[W[16]]/2 - Log[W[18]]/2, 
  -Log[W[3]]/6 + Log[W[6]]/6 - Log[W[9]]/3 + Log[W[16]]/3, 0, 
  Log[W[3]]/2 - Log[W[6]]/2 + Log[W[9]] - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  Log[W[1]]/2 - (3*Log[W[2]])/8 - (5*Log[W[3]])/8 - Log[W[4]]/2 - 
   Log[W[5]]/2 - (17*Log[W[6]])/8 + Log[W[9]]/8 + (5*Log[W[16]])/4 + 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/4, -Log[W[2]]/4 + (5*Log[W[3]])/4 + 
   Log[W[4]] + Log[W[5]] + (9*Log[W[6]])/4 + (3*Log[W[9]])/4 - 
   (7*Log[W[16]])/2 - Log[W[17]] - (3*Log[W[18]])/2, 
  Log[W[1]]/2 + (7*Log[W[2]])/8 - (11*Log[W[3]])/8 - Log[W[4]]/2 - 
   Log[W[5]]/2 + (9*Log[W[6]])/8 - (21*Log[W[9]])/8 + (11*Log[W[16]])/4 - 
   (5*Log[W[17]])/2 + Log[W[18]]/4 + 2*Log[W[23]], 
  (3*Log[W[1]])/2 + (7*Log[W[2]])/8 - (11*Log[W[3]])/8 - Log[W[4]]/2 - 
   Log[W[5]]/2 + (9*Log[W[6]])/8 - (21*Log[W[9]])/8 + (7*Log[W[16]])/4 - 
   (5*Log[W[17]])/2 - (3*Log[W[18]])/4 + 3*Log[W[20]], 
  -3*Log[W[27]] + 3*Log[W[29]] + 3*Log[W[30]], 
  Log[W[1]]/2 - (7*Log[W[2]])/24 + (11*Log[W[3]])/24 + Log[W[4]]/6 + 
   Log[W[5]]/6 - (3*Log[W[6]])/8 + (7*Log[W[9]])/8 - (19*Log[W[16]])/12 + 
   (5*Log[W[17]])/6 - (3*Log[W[18]])/4, Log[W[1]]/2 - Log[W[3]] - 
   Log[W[4]]/2 + Log[W[5]]/2 + (5*Log[W[17]])/2 - 2*Log[W[24]], 
  -Log[W[1]]/2 + Log[W[3]] + (3*Log[W[4]])/2 - Log[W[5]]/2 - Log[W[16]] - 
   (5*Log[W[17]])/2 - Log[W[18]] + 3*Log[W[19]], 
  3*Log[W[26]] - 3*Log[W[27]] - 3*Log[W[28]] + 3*Log[W[30]], 
  -Log[W[1]]/2 + Log[W[3]] + Log[W[4]]/2 - Log[W[5]]/2 - 2*Log[W[16]] + 
   (3*Log[W[17]])/2, -Log[W[1]] + 2*Log[W[3]] - Log[W[5]] - 2*Log[W[16]] + 
   Log[W[17]] + Log[W[18]], Log[W[1]]/6 - Log[W[3]]/3 + Log[W[4]]/2 + 
   Log[W[5]]/6 - (2*Log[W[16]])/3 + (5*Log[W[17]])/6 - (2*Log[W[18]])/3, 
  (3*Log[W[2]])/8 + (9*Log[W[3]])/8 - (3*Log[W[6]])/8 + (15*Log[W[9]])/8 - 
   (9*Log[W[16]])/4 - (3*Log[W[18]])/4, (3*Log[W[2]])/4 + (9*Log[W[3]])/4 - 
   (3*Log[W[6]])/4 + (15*Log[W[9]])/4 - (9*Log[W[16]])/2 - (3*Log[W[18]])/2, 
  Log[W[2]]/4 + (3*Log[W[3]])/4 - Log[W[6]]/4 + (5*Log[W[9]])/4 - 
   (3*Log[W[16]])/2 - Log[W[18]]/2, -Log[W[2]]/8 - (3*Log[W[3]])/8 + 
   Log[W[6]]/8 - (5*Log[W[9]])/8 + (3*Log[W[16]])/4 + Log[W[18]]/4, 
  Log[W[2]]/8 + (3*Log[W[3]])/8 - Log[W[6]]/8 + (5*Log[W[9]])/8 - 
   (3*Log[W[16]])/4 - Log[W[18]]/4, (-3*Log[W[2]])/2 - (5*Log[W[3]])/2 - 
   Log[W[6]]/2 - (7*Log[W[9]])/2 + 5*Log[W[16]] + 3*Log[W[18]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[1]]/2 - Log[W[4]]/2 + Log[W[5]]/2 + 
   Log[W[17]]/2, (-3*Log[W[1]])/2 - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - 
   Log[W[17]]/2, -Log[W[26]], -Log[W[3]]/2 + Log[W[6]]/2 - Log[W[9]] + 
   Log[W[16]], Log[W[2]]/4 + Log[W[3]]/4 + Log[W[6]]/4 + Log[W[9]]/4 - 
   Log[W[16]]/2 - Log[W[18]]/2, (3*Log[W[2]])/8 + (5*Log[W[3]])/8 + 
   Log[W[6]]/8 + (7*Log[W[9]])/8 - (5*Log[W[16]])/4 - (3*Log[W[18]])/4, 
  -Log[W[2]] - Log[W[3]] - Log[W[6]] - Log[W[9]] + 2*Log[W[16]] + 
   2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {Log[W[26]]/4 - (5*Log[W[27]])/4 + (3*Log[W[30]])/2, 
  3*Log[W[26]] + 3*Log[W[30]], 0, -Log[W[26]] - Log[W[30]], 
  -Log[W[26]] - Log[W[30]], Log[W[26]] + Log[W[30]], 0, 0, 0, 
  -4*Log[W[26]] + (5*Log[W[27]])/4 + (3*Log[W[28]])/4 - (3*Log[W[29]])/4 - 
   6*Log[W[30]], (13*Log[W[26]])/4 - (3*Log[W[27]])/4 - Log[W[28]]/2 - 
   (5*Log[W[29]])/2 + (7*Log[W[30]])/2, (-3*Log[W[27]])/2 + 
   (3*Log[W[29]])/2 + (3*Log[W[30]])/2, (-9*Log[W[26]])/4 + 
   (3*Log[W[28]])/4 + (3*Log[W[29]])/4 - 3*Log[W[30]], 
  (-9*Log[W[26]])/4 - 2*Log[W[27]] - Log[W[28]]/4 + (7*Log[W[29]])/4 + 
   Log[W[30]], (-27*Log[W[26]])/8 - (3*Log[W[27]])/8 + Log[W[28]]/4 - 
   Log[W[29]]/4 - (13*Log[W[30]])/4, (9*Log[W[26]])/8 + (15*Log[W[27]])/8 + 
   Log[W[28]]/2 - Log[W[29]]/2 - (5*Log[W[30]])/4, 
  (45*Log[W[26]])/8 + (31*Log[W[27]])/8 - 3*Log[W[29]] + (3*Log[W[30]])/4, 
  (29*Log[W[26]])/8 + (23*Log[W[27]])/8 + (3*Log[W[30]])/4, 
  (-45*Log[W[26]])/8 - (15*Log[W[27]])/8 - (15*Log[W[30]])/4, 
  (-5*Log[W[26]])/8 + Log[W[27]]/8 - (3*Log[W[30]])/4, 
  -3*Log[W[26]] - 3*Log[W[30]], -2*Log[W[26]] + Log[W[27]] - 3*Log[W[30]], 
  (-3*Log[W[26]])/2 + (3*Log[W[27]])/2 - 3*Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[W[26]]/4 + Log[W[28]]/4 + Log[W[29]]/4, 
  Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/2, 
  (-3*Log[W[26]])/4 - Log[W[27]]/4 - Log[W[30]]/2, 
  -Log[W[26]]/3 - Log[W[30]]/3, 0, Log[W[26]] + Log[W[30]], 0, 0, 0, 0, 0, 0, 
  0, (-5*Log[W[26]])/8 + (3*Log[W[27]])/8 + Log[W[28]]/4 + Log[W[29]]/4 - 
   (5*Log[W[30]])/4, (9*Log[W[26]])/4 - (3*Log[W[27]])/4 - Log[W[28]]/2 + 
   Log[W[29]]/2 + (7*Log[W[30]])/2, (-27*Log[W[26]])/8 - (7*Log[W[27]])/8 + 
   Log[W[28]]/4 + Log[W[29]]/4 - (11*Log[W[30]])/4, 
  (-27*Log[W[26]])/8 - (15*Log[W[27]])/8 + Log[W[28]]/4 + (5*Log[W[29]])/4 - 
   (7*Log[W[30]])/4, 3*Log[W[1]] - 3*Log[W[16]] - 3*Log[W[18]] + 
   3*Log[W[20]], (9*Log[W[26]])/8 - (3*Log[W[27]])/8 - Log[W[28]]/12 + 
   (7*Log[W[29]])/12 + (19*Log[W[30]])/12, (3*Log[W[26]])/4 - Log[W[28]]/4 - 
   Log[W[29]]/4 + Log[W[30]], (3*Log[W[26]])/4 - Log[W[27]]/2 - 
   Log[W[28]]/4 + Log[W[29]]/4 - Log[W[30]]/2, 
  (3*Log[W[1]])/2 - (3*Log[W[16]])/2 - (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 
  (9*Log[W[26]])/4 + Log[W[28]]/4 + Log[W[29]]/4 + 2*Log[W[30]], 
  (3*Log[W[26]])/2 - Log[W[27]] - Log[W[28]]/2 + Log[W[29]]/2 + 2*Log[W[30]], 
  Log[W[26]]/4 - Log[W[27]]/3 + (7*Log[W[28]])/12 + (11*Log[W[29]])/12 + 
   (2*Log[W[30]])/3, (15*Log[W[26]])/8 - (3*Log[W[27]])/8 + (9*Log[W[30]])/4, 
  (15*Log[W[26]])/4 - (3*Log[W[27]])/4 + (9*Log[W[30]])/2, 
  (5*Log[W[26]])/4 - Log[W[27]]/4 + (3*Log[W[30]])/2, 
  (-5*Log[W[26]])/8 + Log[W[27]]/8 - (3*Log[W[30]])/4, 
  (5*Log[W[26]])/8 - Log[W[27]]/8 + (3*Log[W[30]])/4, 
  (-7*Log[W[26]])/2 + (3*Log[W[27]])/2 - 5*Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[W[26]]/4 - Log[W[28]]/4 - Log[W[29]]/4, 
  (-3*Log[W[26]])/4 + Log[W[28]]/4 + Log[W[29]]/4, 
  -2*Log[W[1]] - 2*Log[W[4]] + Log[W[5]]/2 - (3*Log[W[17]])/2 - 
   Log[W[19]]/2 - Log[W[20]]/2 + 2*Log[W[31]], -Log[W[26]] - Log[W[30]], 
  Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/2, 
  (7*Log[W[26]])/8 - (3*Log[W[27]])/8 + (5*Log[W[30]])/4, 
  -Log[W[26]] + Log[W[27]] - 2*Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]]/2 + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 2*Log[W[9]] + 
   Log[W[11]] + Log[W[16]]/2, -3*Log[W[1]] + 3*Log[W[2]] - 3*Log[W[4]] + 
   6*Log[W[11]] - 3*Log[W[16]], 2*Log[W[1]] - 4*Log[W[2]] - 2*Log[W[4]] + 
   2*Log[W[9]] + 2*Log[W[16]], 3*Log[W[1]] + 2*Log[W[2]] - 4*Log[W[4]] - 
   2*Log[W[9]] + Log[W[11]], 3*Log[W[1]] + 2*Log[W[2]] - 4*Log[W[4]] - 
   2*Log[W[9]] + Log[W[11]], -3*Log[W[1]] - 2*Log[W[2]] + 4*Log[W[4]] + 
   2*Log[W[9]] - Log[W[11]], 0, 0, 0, -Log[W[1]]/2 - (3*Log[W[2]])/2 + 
   (3*Log[W[4]])/2 + 2*Log[W[9]] - Log[W[11]] - Log[W[16]]/2, 
  Log[W[1]]/2 + (7*Log[W[2]])/2 - (3*Log[W[4]])/2 - 4*Log[W[9]] + 
   Log[W[11]] + Log[W[16]]/2, 0, 0, 0, (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 - 
   (3*Log[W[4]])/4 - 2*Log[W[9]] + (5*Log[W[11]])/2 + Log[W[16]]/4, 
  (3*Log[W[1]])/4 - (3*Log[W[2]])/4 + (3*Log[W[4]])/4 + 2*Log[W[9]] - 
   (5*Log[W[11]])/2 - Log[W[16]]/4, (3*Log[W[1]])/4 - (3*Log[W[2]])/4 + 
   (3*Log[W[4]])/4 + 2*Log[W[9]] - (5*Log[W[11]])/2 - Log[W[16]]/4, 
  -Log[W[1]]/4 + (9*Log[W[2]])/4 + (3*Log[W[4]])/4 - 2*Log[W[9]] - 
   Log[W[11]]/2 - Log[W[16]]/4, (-27*Log[W[1]])/4 - (9*Log[W[2]])/4 + 
   (21*Log[W[4]])/4 + (3*Log[W[11]])/2 + (9*Log[W[16]])/4, 
  Log[W[1]]/4 + (7*Log[W[2]])/4 - (3*Log[W[4]])/4 - 2*Log[W[9]] + 
   Log[W[11]]/2 + Log[W[16]]/4, 9*Log[W[1]] + 2*Log[W[2]] - 8*Log[W[4]] - 
   2*Log[W[9]] - Log[W[11]], -7*Log[W[1]] - 4*Log[W[2]] + 6*Log[W[4]] + 
   2*Log[W[9]] + Log[W[11]] + 2*Log[W[16]], 3*Log[W[1]] + Log[W[2]] + 
   5*Log[W[4]] - 4*Log[W[9]] - 8*Log[W[11]] + 3*Log[W[16]], 
  -4*Log[W[2]] - 2*Log[W[4]] + 4*Log[W[9]] + 2*Log[W[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[W[1]]/2 - Log[W[2]]/2 + Log[W[4]]/2 + Log[W[16]]/2, 
  Log[W[1]]/2 + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 2*Log[W[9]] + 
   Log[W[11]] + Log[W[16]]/2, Log[W[1]] + (2*Log[W[2]])/3 - (4*Log[W[4]])/3 - 
   (2*Log[W[9]])/3 + Log[W[11]]/3, 0, -3*Log[W[1]] - 2*Log[W[2]] + 
   4*Log[W[4]] + 2*Log[W[9]] - Log[W[11]], 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]]/4 - (3*Log[W[2]])/4 + (7*Log[W[4]])/4 + Log[W[11]]/2 - 
   (5*Log[W[16]])/4, (-3*Log[W[1]])/2 + (3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 
   2*Log[W[9]] + Log[W[11]] + (5*Log[W[16]])/2, 
  (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 - (3*Log[W[4]])/4 - 2*Log[W[9]] + 
   (5*Log[W[11]])/2 + Log[W[16]]/4, (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 - 
   (3*Log[W[4]])/4 - 2*Log[W[9]] + (5*Log[W[11]])/2 + Log[W[16]]/4, 0, 
  Log[W[1]]/4 - Log[W[2]]/4 + Log[W[4]]/4 + (2*Log[W[9]])/3 - 
   (5*Log[W[11]])/6 - Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 - (5*Log[W[2]])/4 + (9*Log[W[4]])/4 + 2*Log[W[9]] - 
   (3*Log[W[11]])/2 - (3*Log[W[16]])/4, (-3*Log[W[1]])/2 - Log[W[2]]/2 + 
   Log[W[4]]/2 + 2*Log[W[9]] + Log[W[11]] - (3*Log[W[16]])/2, 
  -Log[W[1]]/2 - (3*Log[W[2]])/2 + (3*Log[W[4]])/2 + 2*Log[W[9]] - 
   Log[W[11]] - Log[W[16]]/2, Log[W[1]]/4 - Log[W[2]]/4 - (3*Log[W[4]])/4 + 
   Log[W[11]]/2 + Log[W[16]]/4, -Log[W[1]]/4 + (9*Log[W[2]])/4 + 
   (11*Log[W[4]])/4 - 2*Log[W[9]] - (5*Log[W[11]])/2 - Log[W[16]]/4, 
  -Log[W[1]] - 3*Log[W[2]] - Log[W[4]] + 4*Log[W[9]] + 2*Log[W[11]] - 
   Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[W[1]] - 2*Log[W[2]] - 2*Log[W[4]] - Log[W[11]] + 2*Log[W[16]], 
  Log[W[1]]/2 + Log[W[2]]/2 - Log[W[4]]/2 - Log[W[16]]/2, 
  Log[W[1]]/4 + (3*Log[W[2]])/4 + Log[W[4]]/4 - Log[W[11]]/2 - 
   (3*Log[W[16]])/4, -2*Log[W[1]] + 2*Log[W[2]] + 2*Log[W[4]] - 2*Log[W[16]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {26*Log[W[1]] - 6*Log[W[4]] - 2*Log[W[11]] + 2*Log[W[14]] - 20*Log[W[16]], 
  0, -4*Log[W[1]] + 2*Log[W[4]] + 2*Log[W[16]], 
  6*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[11]] - 6*Log[W[16]], 
  6*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[11]] - 6*Log[W[16]], 
  -6*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[11]] + 6*Log[W[16]], 0, 0, 0, 
  -26*Log[W[1]] + 6*Log[W[4]] + 2*Log[W[11]] - 2*Log[W[14]] + 20*Log[W[16]], 
  26*Log[W[1]] - 6*Log[W[4]] - 2*Log[W[11]] - 18*Log[W[16]], 0, 0, 0, 
  9*Log[W[1]] - 4*Log[W[4]] - 5*Log[W[11]], -9*Log[W[1]] + 4*Log[W[4]] + 
   5*Log[W[11]], -9*Log[W[1]] + 4*Log[W[4]] + 5*Log[W[11]], 
  -Log[W[1]] + Log[W[11]] - 4*Log[W[14]] + 4*Log[W[16]], 
  3*Log[W[1]] - 6*Log[W[4]] - 3*Log[W[11]] + 6*Log[W[16]], 
  Log[W[1]] - Log[W[11]], 6*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[11]] - 
   6*Log[W[16]], 2*Log[W[1]] - 6*Log[W[4]] - 2*Log[W[11]] + 6*Log[W[16]], 
  -2*Log[W[4]] + 2*Log[W[11]], 2*Log[W[4]] - 2*Log[W[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[14]] - 2*Log[W[16]], 
  14*Log[W[1]] - 4*Log[W[4]] - 2*Log[W[11]] - 8*Log[W[16]], 
  2*Log[W[1]] + (2*Log[W[4]])/3 - (2*Log[W[11]])/3 - 2*Log[W[16]], 0, 
  -6*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[11]] + 6*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, -15*Log[W[1]] + 4*Log[W[4]] - 2*Log[W[9]] + Log[W[11]] + 12*Log[W[16]], 
  18*Log[W[1]] - 4*Log[W[4]] - 2*Log[W[11]] - 12*Log[W[16]], 
  9*Log[W[1]] - 4*Log[W[4]] - 5*Log[W[11]], 9*Log[W[1]] - 4*Log[W[4]] - 
   5*Log[W[11]], 0, -3*Log[W[1]] + (4*Log[W[4]])/3 + (5*Log[W[11]])/3, 0, 0, 
  0, 0, 0, 0, -3*Log[W[1]] + 3*Log[W[11]] + 4*Log[W[14]] - 4*Log[W[16]], 
  -6*Log[W[1]] + 4*Log[W[4]] + 2*Log[W[11]], -2*Log[W[1]] + 2*Log[W[11]] + 
   4*Log[W[14]] - 4*Log[W[16]], Log[W[1]] - Log[W[11]], 
  -Log[W[1]] - 2*Log[W[4]] + 3*Log[W[11]], -4*Log[W[1]] - 4*Log[W[11]] + 
   8*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[W[1]] - 4*Log[W[16]], 2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[16]], 
  Log[W[1]] + Log[W[11]] - 2*Log[W[16]], -8*Log[W[1]] + 8*Log[W[16]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-16*Log[W[1]] - (27*Log[W[2]])/2 + (25*Log[W[4]])/2 - 2*Log[W[9]] + 
   (7*Log[W[11]])/2 - 2*Log[W[14]] + (35*Log[W[16]])/2, 
  3*Log[W[2]] + 3*Log[W[4]] - 3*Log[W[11]] - 3*Log[W[16]], 
  4*Log[W[1]] - 4*Log[W[4]] + 2*Log[W[9]] - 2*Log[W[16]], 
  (-7*Log[W[1]])/2 - 4*Log[W[2]] - 2*Log[W[9]] + (7*Log[W[11]])/2 + 
   6*Log[W[16]], (-7*Log[W[1]])/2 - 4*Log[W[2]] - 2*Log[W[9]] + 
   (7*Log[W[11]])/2 + 6*Log[W[16]], (7*Log[W[1]])/2 + 4*Log[W[2]] + 
   2*Log[W[9]] - (7*Log[W[11]])/2 - 6*Log[W[16]], 0, 0, 0, 
  16*Log[W[1]] + (27*Log[W[2]])/2 - (25*Log[W[4]])/2 + 2*Log[W[9]] - 
   (7*Log[W[11]])/2 + 2*Log[W[14]] - (35*Log[W[16]])/2, 
  -16*Log[W[1]] - (23*Log[W[2]])/2 + (25*Log[W[4]])/2 - 4*Log[W[9]] + 
   (7*Log[W[11]])/2 + (31*Log[W[16]])/2, 0, 0, 0, 
  (-15*Log[W[1]])/2 - (9*Log[W[2]])/4 - Log[W[4]]/4 - 2*Log[W[9]] + 
   (47*Log[W[11]])/4 + Log[W[16]]/4, (15*Log[W[1]])/2 + (9*Log[W[2]])/4 + 
   Log[W[4]]/4 + 2*Log[W[9]] - (47*Log[W[11]])/4 - Log[W[16]]/4, 
  (15*Log[W[1]])/2 + (9*Log[W[2]])/4 + Log[W[4]]/4 + 2*Log[W[9]] - 
   (47*Log[W[11]])/4 - Log[W[16]]/4, Log[W[1]]/2 + (9*Log[W[2]])/4 + 
   (17*Log[W[4]])/4 - 2*Log[W[9]] - (19*Log[W[11]])/4 + 4*Log[W[14]] - 
   (17*Log[W[16]])/4, -6*Log[W[1]] + (15*Log[W[2]])/4 - (9*Log[W[4]])/4 + 
   (33*Log[W[11]])/4 - (15*Log[W[16]])/4, -Log[W[1]]/2 + (7*Log[W[2]])/4 - 
   (17*Log[W[4]])/4 - 2*Log[W[9]] + (19*Log[W[11]])/4 + Log[W[16]]/4, 
  (3*Log[W[1]])/2 - 4*Log[W[2]] - 4*Log[W[4]] - 2*Log[W[9]] + 
   (5*Log[W[11]])/2 + 6*Log[W[16]], (-11*Log[W[1]])/2 + 2*Log[W[2]] + 
   2*Log[W[4]] + 2*Log[W[9]] + (7*Log[W[11]])/2 - 4*Log[W[16]], 
  Log[W[2]] + Log[W[4]] - 4*Log[W[9]] - Log[W[11]] + 3*Log[W[16]], 
  -4*Log[W[2]] - 4*Log[W[4]] + 4*Log[W[9]] + 4*Log[W[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-5*Log[W[1]])/2 - (3*Log[W[2]])/2 + (5*Log[W[4]])/2 + 
   (3*Log[W[16]])/2, -10*Log[W[1]] - (11*Log[W[2]])/2 + (13*Log[W[4]])/2 - 
   2*Log[W[9]] + (7*Log[W[11]])/2 + (15*Log[W[16]])/2, 
  (-7*Log[W[1]])/6 - (4*Log[W[2]])/3 - (2*Log[W[9]])/3 + (7*Log[W[11]])/6 + 
   2*Log[W[16]], 0, (7*Log[W[1]])/2 + 4*Log[W[2]] + 2*Log[W[9]] - 
   (7*Log[W[11]])/2 - 6*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  9*Log[W[1]] + (29*Log[W[2]])/4 - (19*Log[W[4]])/4 - (9*Log[W[11]])/4 - 
   (37*Log[W[16]])/4, -12*Log[W[1]] - (15*Log[W[2]])/2 + (13*Log[W[4]])/2 - 
   2*Log[W[9]] + (7*Log[W[11]])/2 + (23*Log[W[16]])/2, 
  (-15*Log[W[1]])/2 - (9*Log[W[2]])/4 - Log[W[4]]/4 - 2*Log[W[9]] + 
   (47*Log[W[11]])/4 + Log[W[16]]/4, (-15*Log[W[1]])/2 - (9*Log[W[2]])/4 - 
   Log[W[4]]/4 - 2*Log[W[9]] + (47*Log[W[11]])/4 + Log[W[16]]/4, 0, 
  (5*Log[W[1]])/2 + (3*Log[W[2]])/4 + Log[W[4]]/12 + (2*Log[W[9]])/3 - 
   (47*Log[W[11]])/12 - Log[W[16]]/12, 0, 0, 0, 0, 0, 0, 
  (3*Log[W[1]])/2 - (5*Log[W[2]])/4 + (19*Log[W[4]])/4 + 2*Log[W[9]] - 
   (25*Log[W[11]])/4 - 4*Log[W[14]] + (13*Log[W[16]])/4, 
  3*Log[W[1]] - Log[W[2]]/2 - Log[W[4]]/2 + 2*Log[W[9]] - (5*Log[W[11]])/2 - 
   (3*Log[W[16]])/2, Log[W[1]] - (3*Log[W[2]])/2 + (5*Log[W[4]])/2 + 
   2*Log[W[9]] - (7*Log[W[11]])/2 - 4*Log[W[14]] + (7*Log[W[16]])/2, 
  -Log[W[1]]/2 - Log[W[2]]/4 - Log[W[4]]/4 + (3*Log[W[11]])/4 + Log[W[16]]/4, 
  Log[W[1]]/2 + (9*Log[W[2]])/4 + (17*Log[W[4]])/4 - 2*Log[W[9]] - 
   (19*Log[W[11]])/4 - Log[W[16]]/4, Log[W[2]] - 7*Log[W[4]] + 4*Log[W[9]] + 
   7*Log[W[11]] - 5*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-3*Log[W[1]])/2 - 4*Log[W[2]] + (3*Log[W[11]])/2 + 4*Log[W[16]], 
  -Log[W[1]]/2 + Log[W[2]]/2 + Log[W[4]]/2 - Log[W[16]]/2, 
  (3*Log[W[2]])/4 + (3*Log[W[4]])/4 - (11*Log[W[11]])/4 - (3*Log[W[16]])/4, 
  2*Log[W[1]] + 6*Log[W[2]] - 2*Log[W[4]] - 6*Log[W[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*Log[W[1]])/2 - Log[W[2]] - (55*Log[W[4]])/12 - (11*Log[W[9]])/6 + 
   Log[W[11]]/2 + Log[W[14]]/6 + (13*Log[W[16]])/4, 
  -4*Log[W[1]] - 2*Log[W[2]] - 3*Log[W[4]] + 2*Log[W[9]] + 4*Log[W[11]] + 
   2*Log[W[14]] + Log[W[16]], -3*Log[W[2]] - Log[W[4]] + 4*Log[W[9]], 
  2*Log[W[1]] + (3*Log[W[2]])/2 - (5*Log[W[4]])/3 - (8*Log[W[9]])/3 + 
   Log[W[11]]/2 - (2*Log[W[14]])/3 + Log[W[16]], 
  2*Log[W[1]] + (3*Log[W[2]])/2 - (5*Log[W[4]])/3 - (8*Log[W[9]])/3 + 
   Log[W[11]]/2 - (2*Log[W[14]])/3 + Log[W[16]], 
  -2*Log[W[1]] - (3*Log[W[2]])/2 + (5*Log[W[4]])/3 + (8*Log[W[9]])/3 - 
   Log[W[11]]/2 + (2*Log[W[14]])/3 - Log[W[16]], 0, 0, 0, 
  Log[W[1]]/2 + (73*Log[W[4]])/12 + (5*Log[W[9]])/6 - Log[W[11]]/2 - 
   (7*Log[W[14]])/6 - (23*Log[W[16]])/4, -Log[W[1]]/2 - (73*Log[W[4]])/12 + 
   (7*Log[W[9]])/6 + Log[W[11]]/2 + (7*Log[W[14]])/6 + (15*Log[W[16]])/4, 0, 
  0, 0, (7*Log[W[1]])/4 + (15*Log[W[2]])/4 - (3*Log[W[4]])/8 - 
   (15*Log[W[9]])/4 + Log[W[11]]/2 - (7*Log[W[14]])/4 - Log[W[16]]/8, 
  (-7*Log[W[1]])/4 - (15*Log[W[2]])/4 + (3*Log[W[4]])/8 + (15*Log[W[9]])/4 - 
   Log[W[11]]/2 + (7*Log[W[14]])/4 + Log[W[16]]/8, 
  (-7*Log[W[1]])/4 - (15*Log[W[2]])/4 + (3*Log[W[4]])/8 + (15*Log[W[9]])/4 - 
   Log[W[11]]/2 + (7*Log[W[14]])/4 + Log[W[16]]/8, 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + Log[W[4]]/24 + (5*Log[W[9]])/12 + 
   Log[W[11]]/2 + (5*Log[W[14]])/12 + Log[W[16]]/8, 
  (7*Log[W[1]])/4 + (21*Log[W[2]])/4 + (37*Log[W[4]])/8 - (15*Log[W[9]])/4 - 
   Log[W[11]] - (15*Log[W[14]])/4 - (25*Log[W[16]])/8, 
  (3*Log[W[1]])/4 + (11*Log[W[2]])/4 - Log[W[4]]/24 - (29*Log[W[9]])/12 - 
   Log[W[11]]/2 - (5*Log[W[14]])/12 - Log[W[16]]/8, 
  7*Log[W[1]] + (3*Log[W[2]])/2 - 3*Log[W[4]] - 4*Log[W[9]] - 
   (5*Log[W[11]])/2 - 2*Log[W[14]] + 3*Log[W[16]], 
  Log[W[1]] + Log[W[2]]/2 + (11*Log[W[4]])/3 + (2*Log[W[9]])/3 + 
   Log[W[11]]/2 - (10*Log[W[14]])/3 - 3*Log[W[16]], 
  2*Log[W[1]] + 6*Log[W[2]] + (9*Log[W[4]])/2 - 5*Log[W[9]] - 6*Log[W[11]] - 
   Log[W[14]] - Log[W[16]]/2, -2*Log[W[1]] - 3*Log[W[2]] - Log[W[4]] + 
   4*Log[W[9]] + 5*Log[W[11]] - 3*Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[1]] - Log[W[4]]/3 + (2*Log[W[9]])/3 + (2*Log[W[14]])/3, 
  -Log[W[1]]/2 - Log[W[2]]/2 - (7*Log[W[4]])/12 + Log[W[9]]/6 + 
   Log[W[14]]/6 + (5*Log[W[16]])/4, (3*Log[W[1]])/2 + Log[W[2]] - 
   (9*Log[W[4]])/4 - (5*Log[W[9]])/2 + Log[W[11]]/2 - Log[W[14]]/2 + 
   (9*Log[W[16]])/4, (2*Log[W[1]])/3 + Log[W[2]]/2 - (5*Log[W[4]])/9 - 
   (8*Log[W[9]])/9 + Log[W[11]]/6 - (2*Log[W[14]])/9 + Log[W[16]]/3, 0, 
  -2*Log[W[1]] - (3*Log[W[2]])/2 + (5*Log[W[4]])/3 + (8*Log[W[9]])/3 - 
   Log[W[11]]/2 + (2*Log[W[14]])/3 - Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[W[1]])/4 - (3*Log[W[2]])/4 + (77*Log[W[4]])/24 + Log[W[9]]/12 + 
   Log[W[11]]/2 + Log[W[14]]/12 - (19*Log[W[16]])/8, 
  -Log[W[1]]/2 - (15*Log[W[4]])/4 - (3*Log[W[9]])/2 + Log[W[11]]/2 + 
   Log[W[14]]/2 + (19*Log[W[16]])/4, (7*Log[W[1]])/4 + (15*Log[W[2]])/4 - 
   (3*Log[W[4]])/8 - (15*Log[W[9]])/4 + Log[W[11]]/2 - (7*Log[W[14]])/4 - 
   Log[W[16]]/8, (7*Log[W[1]])/4 + (15*Log[W[2]])/4 - (3*Log[W[4]])/8 - 
   (15*Log[W[9]])/4 + Log[W[11]]/2 - (7*Log[W[14]])/4 - Log[W[16]]/8, 0, 
  (-7*Log[W[1]])/12 - (5*Log[W[2]])/4 + Log[W[4]]/8 + (5*Log[W[9]])/4 - 
   Log[W[11]]/6 + (7*Log[W[14]])/12 + Log[W[16]]/24, 0, 0, 0, 0, 0, 0, 
  (-13*Log[W[1]])/4 - (9*Log[W[2]])/4 + (9*Log[W[4]])/8 + (13*Log[W[9]])/4 - 
   Log[W[11]]/2 + (5*Log[W[14]])/4 + (3*Log[W[16]])/8, 
  (-11*Log[W[1]])/2 - (9*Log[W[2]])/2 - Log[W[4]]/4 + (9*Log[W[9]])/2 + 
   (5*Log[W[11]])/2 + (5*Log[W[14]])/2 + (3*Log[W[16]])/4, 
  (-5*Log[W[1]])/2 - (3*Log[W[2]])/2 + (7*Log[W[4]])/12 + (17*Log[W[9]])/6 - 
   Log[W[11]]/2 + (5*Log[W[14]])/6 + Log[W[16]]/4, 
  (3*Log[W[1]])/4 + (3*Log[W[2]])/4 - Log[W[4]]/24 - (5*Log[W[9]])/12 - 
   Log[W[11]]/2 - (5*Log[W[14]])/12 - Log[W[16]]/8, 
  (-3*Log[W[1]])/4 + (5*Log[W[2]])/4 + (49*Log[W[4]])/24 - 
   (19*Log[W[9]])/12 - (3*Log[W[11]])/2 + (5*Log[W[14]])/12 + Log[W[16]]/8, 
  3*Log[W[2]] + (13*Log[W[4]])/6 + (5*Log[W[9]])/3 + Log[W[11]] - 
   (7*Log[W[14]])/3 - (11*Log[W[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[W[1]] - (2*Log[W[4]])/3 - (2*Log[W[9]])/3 - 
   Log[W[11]] - (2*Log[W[14]])/3 + Log[W[16]], Log[W[1]]/2 - Log[W[2]]/2 - 
   (7*Log[W[4]])/12 + Log[W[9]]/6 + Log[W[14]]/6 + Log[W[16]]/4, 
  -Log[W[1]]/4 - (3*Log[W[2]])/4 - (13*Log[W[4]])/24 + (7*Log[W[9]])/12 + 
   (7*Log[W[14]])/12 + (3*Log[W[16]])/8, -2*Log[W[1]] + 3*Log[W[2]] + 
   (7*Log[W[4]])/3 - (2*Log[W[9]])/3 - (2*Log[W[14]])/3 - 4*Log[W[16]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-13*Log[W[1]])/2 - Log[W[2]] + 3*Log[W[3]] + (9*Log[W[4]])/2 + 
   (7*Log[W[5]])/2 + 3*Log[W[16]] - (15*Log[W[17]])/2 + Log[W[18]], 
  6*Log[W[1]] - 12*Log[W[2]] - 6*Log[W[3]] + 12*Log[W[4]] - 6*Log[W[16]] - 
   6*Log[W[17]] + 12*Log[W[18]], 0, -10*Log[W[1]] + 16*Log[W[2]] - 
   3*Log[W[3]] - 3*Log[W[4]] + 13*Log[W[5]] - 3*Log[W[16]] - 6*Log[W[17]] - 
   4*Log[W[18]], -4*Log[W[1]] + 4*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[4]] + 
   Log[W[5]] + 3*Log[W[16]] - 4*Log[W[18]], 10*Log[W[1]] - 10*Log[W[2]] - 
   3*Log[W[3]] + 3*Log[W[4]] - 7*Log[W[5]] - 3*Log[W[16]] + 10*Log[W[18]], 0, 
  0, 0, (19*Log[W[1]])/2 + 7*Log[W[2]] - 3*Log[W[3]] - (27*Log[W[4]])/2 - 
   (13*Log[W[5]])/2 - 3*Log[W[16]] + (33*Log[W[17]])/2 - 7*Log[W[18]], 
  (-19*Log[W[1]])/2 - 11*Log[W[2]] + 3*Log[W[3]] + (35*Log[W[4]])/2 + 
   (13*Log[W[5]])/2 + 3*Log[W[16]] - (41*Log[W[17]])/2 + 11*Log[W[18]], 
  -6*Log[W[2]] + 6*Log[W[4]] + 6*Log[W[17]] - 6*Log[W[18]], 
  6*Log[W[2]] - 6*Log[W[4]] + 6*Log[W[17]] - 6*Log[W[18]], 
  4*Log[W[2]] - 4*Log[W[4]] + 4*Log[W[17]] - 4*Log[W[18]], 
  (-63*Log[W[1]])/4 + (33*Log[W[2]])/2 + (15*Log[W[3]])/2 - 
   (33*Log[W[4]])/4 + (33*Log[W[5]])/4 + (15*Log[W[16]])/2 + 
   (51*Log[W[17]])/4 - (57*Log[W[18]])/2, (63*Log[W[1]])/4 - 
   (9*Log[W[2]])/2 - (15*Log[W[3]])/2 - (15*Log[W[4]])/4 - (33*Log[W[5]])/4 - 
   (15*Log[W[16]])/2 - (3*Log[W[17]])/4 + (33*Log[W[18]])/2, 
  (63*Log[W[1]])/4 - (41*Log[W[2]])/2 - (3*Log[W[3]])/2 + (25*Log[W[4]])/4 - 
   (57*Log[W[5]])/4 - (3*Log[W[16]])/2 - (67*Log[W[17]])/4 + 
   (65*Log[W[18]])/2, (55*Log[W[1]])/4 - (17*Log[W[2]])/2 - (3*Log[W[3]])/2 - 
   (15*Log[W[4]])/4 - (49*Log[W[5]])/4 - (3*Log[W[16]])/2 - 
   (27*Log[W[17]])/4 + (41*Log[W[18]])/2, (-63*Log[W[1]])/4 + 
   (25*Log[W[2]])/2 + (21*Log[W[3]])/2 - (45*Log[W[4]])/4 + 
   (21*Log[W[5]])/4 + 4*Log[W[11]] + (21*Log[W[16]])/2 + (51*Log[W[17]])/4 - 
   (57*Log[W[18]])/2, (-55*Log[W[1]])/4 + (17*Log[W[2]])/2 + 
   (3*Log[W[3]])/2 - (9*Log[W[4]])/4 + (25*Log[W[5]])/4 + (15*Log[W[16]])/2 + 
   (3*Log[W[17]])/4 - (29*Log[W[18]])/2 + 6*Log[W[20]], 
  -12*Log[W[1]] + 12*Log[W[2]] + 9*Log[W[3]] - 9*Log[W[4]] + 3*Log[W[5]] + 
   9*Log[W[16]] - 12*Log[W[18]], -2*Log[W[1]] + 8*Log[W[2]] + 3*Log[W[3]] - 
   9*Log[W[4]] - Log[W[5]] + 3*Log[W[16]] + 6*Log[W[17]] - 8*Log[W[18]], 
  -9*Log[W[1]] + 6*Log[W[2]] + 6*Log[W[3]] - 3*Log[W[4]] + 3*Log[W[5]] + 
   6*Log[W[16]] - 3*Log[W[17]] - 6*Log[W[18]], 0, 0, 
  4*Log[W[2]] - 4*Log[W[11]], 6*Log[W[3]] + 6*Log[W[17]] - 6*Log[W[18]] - 
   6*Log[W[20]], 12*Log[W[17]] - 12*Log[W[18]], 
  6*Log[W[2]] + 6*Log[W[5]] - 6*Log[W[16]] - 6*Log[W[20]], 
  -2*Log[W[2]] - 6*Log[W[3]] - 6*Log[W[4]] + 8*Log[W[11]] + 6*Log[W[20]], 0, 
  0, 6*Log[W[1]] - 6*Log[W[4]] - 6*Log[W[5]] + 6*Log[W[17]], 
  -2*Log[W[1]] + 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[17]], 
  -Log[W[1]]/2 - Log[W[2]] + (3*Log[W[4]])/2 + Log[W[5]]/2 - 
   (3*Log[W[17]])/2 + Log[W[18]], (-9*Log[W[1]])/2 + 3*Log[W[2]] + 
   3*Log[W[3]] - (3*Log[W[4]])/2 + (3*Log[W[5]])/2 + 3*Log[W[16]] - 
   (3*Log[W[17]])/2 - 3*Log[W[18]], (-10*Log[W[1]])/3 + (10*Log[W[2]])/3 + 
   Log[W[3]] - Log[W[4]] + (7*Log[W[5]])/3 + Log[W[16]] - (10*Log[W[18]])/3, 
  0, 4*Log[W[1]] - 4*Log[W[2]] - 3*Log[W[3]] + 3*Log[W[4]] - Log[W[5]] - 
   3*Log[W[16]] + 4*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  (35*Log[W[1]])/4 - Log[W[2]]/2 - (9*Log[W[3]])/2 - (15*Log[W[4]])/4 - 
   (17*Log[W[5]])/4 - (9*Log[W[16]])/2 + (33*Log[W[17]])/4 + Log[W[18]]/2, 
  (-15*Log[W[1]])/2 - 3*Log[W[2]] + 3*Log[W[3]] + (15*Log[W[4]])/2 + 
   (9*Log[W[5]])/2 + 3*Log[W[16]] - (21*Log[W[17]])/2 + 3*Log[W[18]], 
  (-63*Log[W[1]])/4 + (25*Log[W[2]])/2 + (15*Log[W[3]])/2 - 
   (17*Log[W[4]])/4 + (33*Log[W[5]])/4 + (15*Log[W[16]])/2 + 
   (19*Log[W[17]])/4 - (49*Log[W[18]])/2 + 4*Log[W[23]], 
  (-63*Log[W[1]])/4 + (21*Log[W[2]])/2 + (15*Log[W[3]])/2 - (9*Log[W[4]])/4 + 
   (33*Log[W[5]])/4 + (15*Log[W[16]])/2 + (27*Log[W[17]])/4 - 
   (45*Log[W[18]])/2, 6*Log[W[26]] + 6*Log[W[27]], 
  (21*Log[W[1]])/4 - (11*Log[W[2]])/2 - (5*Log[W[3]])/2 + (11*Log[W[4]])/4 - 
   (11*Log[W[5]])/4 - (5*Log[W[16]])/2 - (17*Log[W[17]])/4 + 
   (19*Log[W[18]])/2, -4*Log[W[2]] + 4*Log[W[4]] - 4*Log[W[17]] + 
   4*Log[W[18]], 4*Log[W[2]] - 4*Log[W[4]] + 4*Log[W[17]] - 4*Log[W[18]], 0, 
  -4*Log[W[2]] + 4*Log[W[4]] - 4*Log[W[17]] + 4*Log[W[18]], 
  -4*Log[W[2]] + 4*Log[W[4]] - 4*Log[W[17]] + 4*Log[W[18]], 
  (-4*Log[W[2]])/3 + (4*Log[W[4]])/3 - (4*Log[W[17]])/3 + (4*Log[W[18]])/3, 
  (21*Log[W[1]])/4 - (15*Log[W[2]])/2 - (9*Log[W[3]])/2 + (27*Log[W[4]])/4 - 
   (3*Log[W[5]])/4 - (9*Log[W[16]])/2 - (9*Log[W[17]])/4 + (15*Log[W[18]])/2, 
  (21*Log[W[1]])/2 - 15*Log[W[2]] - 9*Log[W[3]] + (27*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 - 9*Log[W[16]] - (9*Log[W[17]])/2 + 15*Log[W[18]], 
  (7*Log[W[1]])/2 - 5*Log[W[2]] - 3*Log[W[3]] + (9*Log[W[4]])/2 - 
   Log[W[5]]/2 - 3*Log[W[16]] - (3*Log[W[17]])/2 + 5*Log[W[18]], 
  (-7*Log[W[1]])/4 + (5*Log[W[2]])/2 + (3*Log[W[3]])/2 - (9*Log[W[4]])/4 + 
   Log[W[5]]/4 + (3*Log[W[16]])/2 + (3*Log[W[17]])/4 - (5*Log[W[18]])/2, 
  (7*Log[W[1]])/4 - (5*Log[W[2]])/2 - (3*Log[W[3]])/2 + (9*Log[W[4]])/4 - 
   Log[W[5]]/4 - (3*Log[W[16]])/2 - (3*Log[W[17]])/4 + (5*Log[W[18]])/2, 
  -5*Log[W[1]] + 14*Log[W[2]] + 6*Log[W[3]] - 15*Log[W[4]] - Log[W[5]] + 
   6*Log[W[16]] + 9*Log[W[17]] - 14*Log[W[18]], 
  2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[5]] - 4*Log[W[10]] + 6*Log[W[18]], 0, 
  -2*Log[W[1]] + 2*Log[W[2]] + 2*Log[W[5]] - 2*Log[W[18]], 
  8*Log[W[2]] - 8*Log[W[11]], 0, -Log[W[27]] + 2*Log[W[29]] + 2*Log[W[30]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[W[1]] + 4*Log[W[2]] + 3*Log[W[3]] - 
   3*Log[W[4]] + Log[W[5]] + 3*Log[W[16]] - 4*Log[W[18]], 
  -Log[W[1]]/2 - Log[W[2]] + (3*Log[W[4]])/2 + Log[W[5]]/2 - 
   (3*Log[W[17]])/2 + Log[W[18]], (5*Log[W[1]])/4 - (7*Log[W[2]])/2 - 
   (3*Log[W[3]])/2 + (15*Log[W[4]])/4 + Log[W[5]]/4 - (3*Log[W[16]])/2 - 
   (9*Log[W[17]])/4 + (7*Log[W[18]])/2, 2*Log[W[1]] + 4*Log[W[2]] - 
   6*Log[W[4]] - 2*Log[W[5]] + 6*Log[W[17]] - 4*Log[W[18]], 
  -Log[W[1]] + Log[W[2]] - Log[W[5]] - 2*Log[W[16]] + Log[W[18]], 
  Log[W[1]] - Log[W[2]] - Log[W[5]] + Log[W[18]], -Log[W[27]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 - Log[W[4]]/2 + 4*Log[W[5]] + 
   3*Log[W[11]] - (7*Log[W[13]])/2 - 4*Log[W[17]] - Log[W[20]]/2, 
  6*Log[W[1]] + 6*Log[W[2]] + 6*Log[W[3]] - 6*Log[W[4]] + 6*Log[W[5]] - 
   6*Log[W[11]] - 6*Log[W[17]] - 6*Log[W[20]], 0, 
  4*Log[W[1]] - 5*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[5]] + 
   3*Log[W[11]] - Log[W[13]] + 9*Log[W[16]] + Log[W[17]] - 6*Log[W[18]] - 
   Log[W[20]], -2*Log[W[1]] + Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] + 
   3*Log[W[11]] + Log[W[13]] + 3*Log[W[16]] - Log[W[17]] - 2*Log[W[18]] - 
   3*Log[W[20]], -4*Log[W[1]] - Log[W[2]] + 8*Log[W[3]] - 2*Log[W[4]] - 
   2*Log[W[5]] - 3*Log[W[11]] + Log[W[13]] - 3*Log[W[16]] + 5*Log[W[17]] + 
   Log[W[20]], 0, 0, 0, (-7*Log[W[1]])/2 - (7*Log[W[2]])/2 - 
   (7*Log[W[3]])/2 + (7*Log[W[4]])/2 - 10*Log[W[5]] - 3*Log[W[11]] + 
   (13*Log[W[13]])/2 + 10*Log[W[17]] + (7*Log[W[20]])/2, 
  (7*Log[W[1]])/2 + (11*Log[W[2]])/2 + (11*Log[W[3]])/2 - (11*Log[W[4]])/2 + 
   12*Log[W[5]] + 3*Log[W[11]] - (13*Log[W[13]])/2 - 12*Log[W[17]] - 
   (11*Log[W[20]])/2, 3*Log[W[2]] - 3*Log[W[4]] - 3*Log[W[17]] + 
   3*Log[W[18]], -3*Log[W[2]] - 6*Log[W[3]] + 3*Log[W[4]] - 4*Log[W[5]] + 
   4*Log[W[13]] + 5*Log[W[17]] - Log[W[18]] + 2*Log[W[20]], 
  Log[W[2]] - 2*Log[W[3]] - Log[W[4]] - 2*Log[W[5]] - Log[W[17]] + 
   3*Log[W[18]] + 2*Log[W[20]], (3*Log[W[1]])/4 + (3*Log[W[2]])/4 - 
   (45*Log[W[3]])/4 + (21*Log[W[4]])/4 + 3*Log[W[5]] + (15*Log[W[11]])/2 - 
   (9*Log[W[13]])/4 - 6*Log[W[16]] + 3*Log[W[17]] - (3*Log[W[20]])/4, 
  (-3*Log[W[1]])/4 - (27*Log[W[2]])/4 + (21*Log[W[3]])/4 + (3*Log[W[4]])/4 - 
   9*Log[W[5]] - (15*Log[W[11]])/2 + (9*Log[W[13]])/4 + 6*Log[W[16]] + 
   3*Log[W[17]] + (27*Log[W[20]])/4, (-3*Log[W[1]])/4 + (5*Log[W[2]])/4 + 
   (29*Log[W[3]])/4 - (5*Log[W[4]])/4 + 5*Log[W[5]] - (15*Log[W[11]])/2 + 
   (9*Log[W[13]])/4 - 5*Log[W[17]] - (5*Log[W[20]])/4, 
  (5*Log[W[1]])/4 - (31*Log[W[2]])/4 + (5*Log[W[3]])/4 + (19*Log[W[4]])/4 - 
   2*Log[W[5]] - (3*Log[W[11]])/2 + Log[W[13]]/4 + 3*Log[W[16]] + 
   5*Log[W[17]] - 6*Log[W[18]] + (7*Log[W[20]])/4, 
  (-21*Log[W[1]])/4 + (23*Log[W[2]])/4 - (29*Log[W[3]])/4 + 
   (13*Log[W[4]])/4 + Log[W[5]] + (9*Log[W[11]])/2 + (3*Log[W[13]])/4 - 
   9*Log[W[16]] + 4*Log[W[17]] + 4*Log[W[18]] - (7*Log[W[20]])/4, 
  (-5*Log[W[1]])/4 + (31*Log[W[2]])/4 - (5*Log[W[3]])/4 + (5*Log[W[4]])/4 + 
   8*Log[W[5]] + (3*Log[W[11]])/2 - Log[W[13]]/4 - 9*Log[W[16]] + 
   Log[W[17]] - (31*Log[W[20]])/4, -6*Log[W[1]] - 6*Log[W[2]] - 6*Log[W[3]] + 
   6*Log[W[4]] - 3*Log[W[5]] + 9*Log[W[11]] - 3*Log[W[13]] + 3*Log[W[17]] + 
   6*Log[W[20]], -4*Log[W[1]] - 4*Log[W[2]] - 4*Log[W[3]] + 4*Log[W[4]] - 
   5*Log[W[5]] + 3*Log[W[11]] + Log[W[13]] + 5*Log[W[17]] + 4*Log[W[20]], 
  -3*Log[W[1]] - 3*Log[W[2]] - 3*Log[W[3]] + 3*Log[W[4]] + 6*Log[W[11]] - 
   3*Log[W[13]] + 3*Log[W[20]], 0, 3*Log[W[2]] - 6*Log[W[3]] + 3*Log[W[5]] - 
   3*Log[W[16]] - 6*Log[W[17]] + 6*Log[W[18]] + 3*Log[W[20]], 
  -5*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] - Log[W[5]] + 3*Log[W[16]] + 
   2*Log[W[17]] - 4*Log[W[18]] + Log[W[20]], -3*Log[W[2]] - 3*Log[W[5]] + 
   3*Log[W[16]] + 3*Log[W[20]], -6*Log[W[5]] + 6*Log[W[17]], 
  -6*Log[W[2]] - 6*Log[W[5]] + 6*Log[W[16]] + 6*Log[W[20]], 
  4*Log[W[2]] + 2*Log[W[3]] - 4*Log[W[4]] + 2*Log[W[5]] - 4*Log[W[17]] + 
   2*Log[W[18]] - 2*Log[W[20]], 0, 0, -6*Log[W[1]] - 6*Log[W[5]] + 
   6*Log[W[13]] + 6*Log[W[17]], 2*Log[W[1]] + 2*Log[W[5]] - 2*Log[W[13]] - 
   2*Log[W[17]], Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 - Log[W[4]]/2 + 
   Log[W[5]] - Log[W[13]]/2 - Log[W[17]] - Log[W[20]]/2, 
  (-3*Log[W[1]])/2 - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 + (3*Log[W[4]])/2 + 
   3*Log[W[11]] - (3*Log[W[13]])/2 + (3*Log[W[20]])/2, 
  (4*Log[W[1]])/3 - (2*Log[W[2]])/3 - (8*Log[W[3]])/3 + (2*Log[W[4]])/3 - 
   Log[W[5]]/3 + Log[W[11]] - Log[W[13]]/3 + 2*Log[W[16]] - 
   (5*Log[W[17]])/3 + (2*Log[W[20]])/3, 0, 2*Log[W[1]] + 2*Log[W[2]] + 
   2*Log[W[3]] - 2*Log[W[4]] + Log[W[5]] - 3*Log[W[11]] + Log[W[13]] - 
   Log[W[17]] - 2*Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 
  Log[W[1]]/4 + Log[W[2]]/4 + Log[W[3]]/4 - Log[W[4]]/4 - 4*Log[W[5]] - 
   (9*Log[W[11]])/2 + (17*Log[W[13]])/4 + 4*Log[W[17]] - Log[W[20]]/4, 
  (3*Log[W[1]])/2 + (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
   6*Log[W[5]] + 3*Log[W[11]] - (9*Log[W[13]])/2 - 6*Log[W[17]] - 
   (3*Log[W[20]])/2, (3*Log[W[1]])/4 - Log[W[2]]/4 - (21*Log[W[3]])/4 + 
   (13*Log[W[4]])/4 + 6*Log[W[5]] + (15*Log[W[11]])/2 - (9*Log[W[13]])/4 - 
   9*Log[W[16]] + Log[W[17]] + 2*Log[W[18]] - (15*Log[W[20]])/4, 
  (3*Log[W[1]])/4 + (3*Log[W[2]])/4 - (21*Log[W[3]])/4 + (9*Log[W[4]])/4 + 
   6*Log[W[5]] + (15*Log[W[11]])/2 - (9*Log[W[13]])/4 - 9*Log[W[16]] + 
   3*Log[W[18]] - (15*Log[W[20]])/4, -3*Log[W[26]] - 3*Log[W[27]], 
  -Log[W[1]]/4 - Log[W[2]]/4 + (15*Log[W[3]])/4 - (7*Log[W[4]])/4 - 
   Log[W[5]] - (5*Log[W[11]])/2 + (3*Log[W[13]])/4 + 2*Log[W[16]] - 
   Log[W[17]] + Log[W[20]]/4, 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[5]] - 2*Log[W[17]] - 2*Log[W[20]], -2*Log[W[2]] - 2*Log[W[3]] + 
   2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[17]] + 2*Log[W[20]], 0, 
  2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[17]] - 
   2*Log[W[20]], 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] - 
   2*Log[W[17]] - 2*Log[W[20]], (2*Log[W[2]])/3 + (2*Log[W[3]])/3 - 
   (2*Log[W[4]])/3 + (2*Log[W[5]])/3 - (2*Log[W[17]])/3 - (2*Log[W[20]])/3, 
  (15*Log[W[1]])/4 + (15*Log[W[2]])/4 + (15*Log[W[3]])/4 - (15*Log[W[4]])/4 + 
   3*Log[W[5]] - (9*Log[W[11]])/2 + (3*Log[W[13]])/4 - 3*Log[W[17]] - 
   (15*Log[W[20]])/4, (15*Log[W[1]])/2 + (15*Log[W[2]])/2 + 
   (15*Log[W[3]])/2 - (15*Log[W[4]])/2 + 6*Log[W[5]] - 9*Log[W[11]] + 
   (3*Log[W[13]])/2 - 6*Log[W[17]] - (15*Log[W[20]])/2, 
  (5*Log[W[1]])/2 + (5*Log[W[2]])/2 + (5*Log[W[3]])/2 - (5*Log[W[4]])/2 + 
   2*Log[W[5]] - 3*Log[W[11]] + Log[W[13]]/2 - 2*Log[W[17]] - 
   (5*Log[W[20]])/2, (-5*Log[W[1]])/4 - (5*Log[W[2]])/4 - (5*Log[W[3]])/4 + 
   (5*Log[W[4]])/4 - Log[W[5]] + (3*Log[W[11]])/2 - Log[W[13]]/4 + 
   Log[W[17]] + (5*Log[W[20]])/4, (5*Log[W[1]])/4 + (5*Log[W[2]])/4 + 
   (5*Log[W[3]])/4 - (5*Log[W[4]])/4 + Log[W[5]] - (3*Log[W[11]])/2 + 
   Log[W[13]]/4 - Log[W[17]] - (5*Log[W[20]])/4, 
  -7*Log[W[1]] - 7*Log[W[2]] - 7*Log[W[3]] + 7*Log[W[4]] - 8*Log[W[5]] + 
   6*Log[W[11]] + Log[W[13]] + 8*Log[W[17]] + 7*Log[W[20]], 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[5]] + 4*Log[W[10]] - 
   4*Log[W[16]] + 2*Log[W[17]] + 2*Log[W[20]], -6*Log[W[26]] - 6*Log[W[27]] + 
   3*Log[W[29]] - 3*Log[W[30]], -2*Log[W[1]] - Log[W[2]] - 4*Log[W[3]] + 
   2*Log[W[4]] - Log[W[5]] + 8*Log[W[13]] + Log[W[16]] + 4*Log[W[17]] - 
   4*Log[W[18]] - 3*Log[W[20]], -4*Log[W[2]] - 2*Log[W[3]] + 4*Log[W[4]] - 
   2*Log[W[5]] + 4*Log[W[17]] - 2*Log[W[18]] + 2*Log[W[20]], 
  6*Log[W[3]] + 2*Log[W[5]] - 8*Log[W[13]] - 4*Log[W[17]] + 2*Log[W[18]] + 
   2*Log[W[20]], Log[W[27]] - Log[W[29]]/2 - Log[W[30]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] - 
   Log[W[5]] + 3*Log[W[11]] - Log[W[13]] + Log[W[17]] + 2*Log[W[20]], 
  Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 - Log[W[4]]/2 + Log[W[5]] - 
   Log[W[13]]/2 - Log[W[17]] - Log[W[20]]/2, 
  (7*Log[W[1]])/4 + (7*Log[W[2]])/4 + (7*Log[W[3]])/4 - (7*Log[W[4]])/4 + 
   2*Log[W[5]] - (3*Log[W[11]])/2 - Log[W[13]]/4 - 2*Log[W[17]] - 
   (7*Log[W[20]])/4, -2*Log[W[1]] - 2*Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] - 
   4*Log[W[5]] + 2*Log[W[13]] + 4*Log[W[17]] + 2*Log[W[20]], 
  -Log[W[2]]/2 - Log[W[5]]/2 + Log[W[16]]/2 + Log[W[20]]/2, 
  -2*Log[W[1]] + Log[W[2]]/2 - (3*Log[W[5]])/2 - Log[W[16]]/2 + 
   (3*Log[W[20]])/2, Log[W[27]] - Log[W[29]]/2 - Log[W[30]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[W[29]]/2, 6*Log[W[29]], 0, -3*Log[W[26]] - 3*Log[W[27]] - 
   5*Log[W[29]] - 6*Log[W[30]], Log[W[26]] + Log[W[27]] - 3*Log[W[29]], 
  -3*Log[W[26]] - 3*Log[W[27]] + 5*Log[W[29]], 0, 0, 0, (-7*Log[W[29]])/2, 
  (11*Log[W[29]])/2, 3*Log[W[26]] + 3*Log[W[27]], 
  -Log[W[26]] - Log[W[27]] - 2*Log[W[29]], 3*Log[W[26]] + 3*Log[W[27]] - 
   2*Log[W[29]], 3*Log[W[26]] - 9*Log[W[27]] + (3*Log[W[29]])/4 + 
   9*Log[W[30]], -3*Log[W[26]] + 9*Log[W[27]] - (27*Log[W[29]])/4 - 
   9*Log[W[30]], -3*Log[W[26]] + 9*Log[W[27]] + (5*Log[W[29]])/4 - 
   3*Log[W[30]], -6*Log[W[26]] + 6*Log[W[27]] - (7*Log[W[29]])/4 - 
   3*Log[W[30]], 4*Log[W[26]] - 8*Log[W[27]] + (7*Log[W[29]])/4 + 
   9*Log[W[30]], -12*Log[W[27]] + (31*Log[W[29]])/4 + 9*Log[W[30]], 
  -6*Log[W[29]], -4*Log[W[29]], -3*Log[W[29]], 0, 
  3*Log[W[26]] + 3*Log[W[27]] - 3*Log[W[29]], -Log[W[26]] - Log[W[27]] - 
   Log[W[29]], 3*Log[W[26]] + 3*Log[W[27]] - 3*Log[W[29]], 0, 
  -6*Log[W[29]] - 6*Log[W[30]], 2*Log[W[26]] + 2*Log[W[27]] + 2*Log[W[29]], 
  0, 0, 0, 0, Log[W[29]]/2, (-3*Log[W[29]])/2, Log[W[26]] - 3*Log[W[27]] + 
   (4*Log[W[29]])/3 + 3*Log[W[30]], 0, 2*Log[W[29]], 0, 0, 0, 0, 0, 0, 0, 
  Log[W[29]]/4, (3*Log[W[29]])/2, 2*Log[W[26]] - 10*Log[W[27]] + 
   (15*Log[W[29]])/4 + 9*Log[W[30]], 3*Log[W[26]] - 9*Log[W[27]] + 
   (15*Log[W[29]])/4 + 9*Log[W[30]], -3*Log[W[2]] + 3*Log[W[4]] + 
   3*Log[W[17]] - 3*Log[W[18]], -Log[W[26]] + 3*Log[W[27]] - Log[W[29]]/4 - 
   3*Log[W[30]], 2*Log[W[29]], -2*Log[W[29]], 0, 2*Log[W[29]], 2*Log[W[29]], 
  (2*Log[W[29]])/3, (15*Log[W[29]])/4, (15*Log[W[29]])/2, (5*Log[W[29]])/2, 
  (-5*Log[W[29]])/4, (5*Log[W[29]])/4, -7*Log[W[29]], 
  -Log[W[26]] + 3*Log[W[27]] - 2*Log[W[29]] - 3*Log[W[30]], 
  3*Log[W[3]] + 3*Log[W[17]] - 3*Log[W[18]] - 3*Log[W[20]], 
  -2*Log[W[26]] - 4*Log[W[27]] + 3*Log[W[29]] + 3*Log[W[30]], 
  -2*Log[W[26]] - 2*Log[W[27]] - 2*Log[W[29]], 2*Log[W[26]] + 2*Log[W[27]] - 
   2*Log[W[29]], Log[W[1]] + Log[W[2]]/2 + Log[W[5]]/2 + Log[W[16]]/2 + 
   Log[W[18]] + Log[W[20]]/2 - 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[W[29]], Log[W[29]]/2, (7*Log[W[29]])/4, -2*Log[W[29]], 
  -Log[W[29]]/2 - Log[W[30]]/2, 2*Log[W[27]] - (3*Log[W[29]])/2 - 
   (3*Log[W[30]])/2, -3*Log[W[1]] + Log[W[2]]/2 - (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 - Log[W[18]] + Log[W[20]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3*Log[W[1]] + (3*Log[W[2]])/2 + 2*Log[W[3]] + (7*Log[W[4]])/2 + 
   Log[W[5]]/2 - 7*Log[W[11]] + Log[W[16]]/2 - 4*Log[W[17]] - 
   (3*Log[W[18]])/2 + (3*Log[W[19]])/2, -6*Log[W[1]] - 6*Log[W[4]] + 
   6*Log[W[5]] + 6*Log[W[11]] + 6*Log[W[16]] - 6*Log[W[17]] + 6*Log[W[18]] - 
   6*Log[W[19]], 0, 9*Log[W[1]] - 3*Log[W[2]] - 8*Log[W[3]] + 4*Log[W[4]] - 
   2*Log[W[5]] + Log[W[11]] + 4*Log[W[16]] + 13*Log[W[17]] - 6*Log[W[18]] - 
   12*Log[W[19]], 9*Log[W[1]] - 5*Log[W[2]] - 2*Log[W[3]] + 12*Log[W[4]] - 
   2*Log[W[5]] - 11*Log[W[11]] + 2*Log[W[16]] + 9*Log[W[17]] - 8*Log[W[18]] - 
   4*Log[W[19]], -9*Log[W[1]] - Log[W[2]] + 6*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[5]] + 3*Log[W[11]] - 4*Log[W[16]] - 7*Log[W[17]] + 2*Log[W[18]] + 
   10*Log[W[19]], Log[W[2]] + 8*Log[W[3]] - 2*Log[W[4]] - 6*Log[W[5]] - 
   4*Log[W[11]] + 3*Log[W[16]] - 3*Log[W[17]] - 2*Log[W[18]] + 5*Log[W[19]], 
  -Log[W[2]] - 2*Log[W[3]] + 4*Log[W[4]] - Log[W[16]] + 3*Log[W[17]] - 
   2*Log[W[18]] - Log[W[19]], -3*Log[W[2]] + 3*Log[W[16]] + 3*Log[W[17]] - 
   3*Log[W[19]], -3*Log[W[1]] - (13*Log[W[2]])/2 + (7*Log[W[4]])/2 - 
   (7*Log[W[5]])/2 + 3*Log[W[11]] - (7*Log[W[16]])/2 + 10*Log[W[17]] - 
   (7*Log[W[18]])/2 + (7*Log[W[19]])/2, 3*Log[W[1]] + (13*Log[W[2]])/2 + 
   2*Log[W[3]] - (3*Log[W[4]])/2 + (7*Log[W[5]])/2 - 7*Log[W[11]] + 
   (11*Log[W[16]])/2 - 12*Log[W[17]] + (7*Log[W[18]])/2 - (7*Log[W[19]])/2, 
  0, -4*Log[W[3]] - 4*Log[W[4]] + 8*Log[W[11]] - 4*Log[W[16]] + 4*Log[W[17]], 
  -2*Log[W[3]] - 2*Log[W[4]] + 4*Log[W[11]] - 2*Log[W[16]] + 2*Log[W[17]], 
  (15*Log[W[1]])/2 + (21*Log[W[2]])/4 - 6*Log[W[3]] + (21*Log[W[4]])/4 - 
   (21*Log[W[5]])/4 - (15*Log[W[11]])/2 - (9*Log[W[16]])/4 + 6*Log[W[17]] - 
   (21*Log[W[18]])/4 + (9*Log[W[19]])/4, (-15*Log[W[1]])/2 - 
   (21*Log[W[2]])/4 - (29*Log[W[4]])/4 + (21*Log[W[5]])/4 + 
   (23*Log[W[11]])/2 + Log[W[16]]/4 + (37*Log[W[18]])/4 - (25*Log[W[19]])/4, 
  (-15*Log[W[1]])/2 + (3*Log[W[2]])/4 + 2*Log[W[3]] - (13*Log[W[4]])/4 + 
   (45*Log[W[5]])/4 + (7*Log[W[11]])/2 - (7*Log[W[16]])/4 - 14*Log[W[17]] + 
   (45*Log[W[18]])/4 - (9*Log[W[19]])/4, (-3*Log[W[1]])/2 - Log[W[2]]/4 - 
   (5*Log[W[4]])/4 + (5*Log[W[5]])/4 + (3*Log[W[11]])/2 + (5*Log[W[16]])/4 - 
   Log[W[17]] + (5*Log[W[18]])/4 - (5*Log[W[19]])/4, 
  (9*Log[W[1]])/2 + (33*Log[W[2]])/4 + 4*Log[W[3]] + (13*Log[W[4]])/4 - 
   (45*Log[W[5]])/4 - Log[W[11]]/2 - (65*Log[W[16]])/4 - Log[W[17]] - 
   (45*Log[W[18]])/4 + (81*Log[W[19]])/4, (3*Log[W[1]])/2 + Log[W[2]]/4 + 
   (5*Log[W[4]])/4 - (5*Log[W[5]])/4 - (3*Log[W[11]])/2 - (5*Log[W[16]])/4 + 
   Log[W[17]] - (5*Log[W[18]])/4 + (5*Log[W[19]])/4, 
  9*Log[W[1]] - 6*Log[W[2]] + 6*Log[W[4]] - 6*Log[W[5]] - 9*Log[W[11]] + 
   3*Log[W[16]] + 12*Log[W[17]] - 6*Log[W[18]] - 3*Log[W[19]], 
  3*Log[W[1]] + 14*Log[W[2]] + 6*Log[W[3]] - 2*Log[W[4]] - 10*Log[W[5]] - 
   3*Log[W[11]] - 13*Log[W[16]] - 10*Log[W[17]] - 4*Log[W[18]] + 
   19*Log[W[19]], 6*Log[W[1]] + 3*Log[W[2]] + 3*Log[W[4]] - 3*Log[W[5]] - 
   6*Log[W[11]] - 3*Log[W[16]] - 3*Log[W[18]] + 3*Log[W[19]], 0, 
  3*Log[W[2]] - 6*Log[W[3]] + 6*Log[W[5]] - 3*Log[W[16]] - 3*Log[W[17]] + 
   6*Log[W[18]] - 3*Log[W[19]], -3*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] - 
   4*Log[W[11]] + 5*Log[W[16]] + Log[W[17]] - 3*Log[W[19]], 
  -3*Log[W[2]] + 3*Log[W[16]] + 3*Log[W[17]] - 3*Log[W[19]], 
  -6*Log[W[5]] + 6*Log[W[17]], 0, 2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[11]] + 
   2*Log[W[16]] - 2*Log[W[17]], 2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[16]] + 
   2*Log[W[18]] - 2*Log[W[19]], 6*Log[W[2]] - 6*Log[W[16]] - 6*Log[W[17]] + 
   6*Log[W[19]], -6*Log[W[2]] - 2*Log[W[4]] + 4*Log[W[11]] - 2*Log[W[16]] + 
   6*Log[W[17]] - 2*Log[W[18]] + 2*Log[W[19]], 2*Log[W[5]] - 2*Log[W[17]], 
  Log[W[2]]/2 - Log[W[4]]/2 + Log[W[5]]/2 + Log[W[16]]/2 - Log[W[17]] + 
   Log[W[18]]/2 - Log[W[19]]/2, 3*Log[W[1]] + (3*Log[W[2]])/2 + 
   (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 3*Log[W[11]] - (3*Log[W[16]])/2 - 
   (3*Log[W[18]])/2 + (3*Log[W[19]])/2, 3*Log[W[1]] + Log[W[2]]/3 - 
   2*Log[W[3]] + (2*Log[W[4]])/3 - (2*Log[W[5]])/3 - Log[W[11]] + 
   (4*Log[W[16]])/3 + (7*Log[W[17]])/3 - (2*Log[W[18]])/3 - 
   (10*Log[W[19]])/3, 2*Log[W[1]] + Log[W[2]] - 2*Log[W[3]] - 4*Log[W[12]] - 
   3*Log[W[16]] + 5*Log[W[17]] + Log[W[19]], -9*Log[W[1]] + 5*Log[W[2]] + 
   6*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] + 3*Log[W[11]] + 2*Log[W[16]] - 
   13*Log[W[17]] + 2*Log[W[18]] + 4*Log[W[19]], 
  -3*Log[W[26]] + 3*Log[W[28]] - 3*Log[W[30]], 
  (2*Log[W[2]])/3 - (2*Log[W[3]])/3 - (4*Log[W[4]])/3 + (4*Log[W[11]])/3 + 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3, 0, -2*Log[W[2]] + 2*Log[W[3]] + 
   4*Log[W[4]] - 4*Log[W[11]] - 2*Log[W[18]] + 2*Log[W[19]], 0, 
  2*Log[W[2]] - 2*Log[W[3]] - 4*Log[W[4]] + 4*Log[W[11]] + 2*Log[W[18]] - 
   2*Log[W[19]], 0, (-9*Log[W[1]])/2 - (17*Log[W[2]])/4 - Log[W[4]]/4 + 
   Log[W[5]]/4 + (9*Log[W[11]])/2 + Log[W[16]]/4 + 4*Log[W[17]] + 
   Log[W[18]]/4 - Log[W[19]]/4, 3*Log[W[1]] + (9*Log[W[2]])/2 - 
   (3*Log[W[4]])/2 + (3*Log[W[5]])/2 - 3*Log[W[11]] + (3*Log[W[16]])/2 - 
   6*Log[W[17]] + (3*Log[W[18]])/2 - (3*Log[W[19]])/2, 
  (15*Log[W[1]])/2 + (9*Log[W[2]])/4 + (21*Log[W[4]])/4 - (21*Log[W[5]])/4 - 
   (15*Log[W[11]])/2 - (21*Log[W[16]])/4 + 3*Log[W[17]] - (21*Log[W[18]])/4 + 
   (21*Log[W[19]])/4, (15*Log[W[1]])/2 + (9*Log[W[2]])/4 + (21*Log[W[4]])/4 - 
   (21*Log[W[5]])/4 - (15*Log[W[11]])/2 - (21*Log[W[16]])/4 + 3*Log[W[17]] - 
   (21*Log[W[18]])/4 + (21*Log[W[19]])/4, 0, 
  (-5*Log[W[1]])/2 - (7*Log[W[2]])/4 + 2*Log[W[3]] - (7*Log[W[4]])/4 + 
   (7*Log[W[5]])/4 + (5*Log[W[11]])/2 + (3*Log[W[16]])/4 - 2*Log[W[17]] + 
   (7*Log[W[18]])/4 - (3*Log[W[19]])/4, 2*Log[W[3]] + 2*Log[W[4]] - 
   4*Log[W[11]] + 2*Log[W[16]] - 2*Log[W[17]], -2*Log[W[3]] - 2*Log[W[4]] + 
   4*Log[W[11]] - 2*Log[W[16]] + 2*Log[W[17]], 0, 
  2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[16]] - 2*Log[W[17]], 
  2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[16]] - 2*Log[W[17]], 
  (2*Log[W[3]])/3 + (2*Log[W[4]])/3 - (4*Log[W[11]])/3 + (2*Log[W[16]])/3 - 
   (2*Log[W[17]])/3, (-9*Log[W[1]])/2 - (3*Log[W[2]])/4 - (15*Log[W[4]])/4 + 
   (15*Log[W[5]])/4 + (9*Log[W[11]])/2 + (15*Log[W[16]])/4 - 3*Log[W[17]] + 
   (15*Log[W[18]])/4 - (15*Log[W[19]])/4, -9*Log[W[1]] - (3*Log[W[2]])/2 - 
   (15*Log[W[4]])/2 + (15*Log[W[5]])/2 + 9*Log[W[11]] + (15*Log[W[16]])/2 - 
   6*Log[W[17]] + (15*Log[W[18]])/2 - (15*Log[W[19]])/2, 
  -3*Log[W[1]] - Log[W[2]]/2 - (5*Log[W[4]])/2 + (5*Log[W[5]])/2 + 
   3*Log[W[11]] + (5*Log[W[16]])/2 - 2*Log[W[17]] + (5*Log[W[18]])/2 - 
   (5*Log[W[19]])/2, (3*Log[W[1]])/2 + Log[W[2]]/4 + (5*Log[W[4]])/4 - 
   (5*Log[W[5]])/4 - (3*Log[W[11]])/2 - (5*Log[W[16]])/4 + Log[W[17]] - 
   (5*Log[W[18]])/4 + (5*Log[W[19]])/4, (-3*Log[W[1]])/2 - Log[W[2]]/4 - 
   (5*Log[W[4]])/4 + (5*Log[W[5]])/4 + (3*Log[W[11]])/2 + (5*Log[W[16]])/4 - 
   Log[W[17]] + (5*Log[W[18]])/4 - (5*Log[W[19]])/4, 
  6*Log[W[1]] - Log[W[2]] + 7*Log[W[4]] - 7*Log[W[5]] - 6*Log[W[11]] - 
   7*Log[W[16]] + 8*Log[W[17]] - 7*Log[W[18]] + 7*Log[W[19]], 
  -2*Log[W[1]] - 4*Log[W[2]] + 2*Log[W[3]] + 4*Log[W[10]] - 2*Log[W[16]] - 
   2*Log[W[17]] + 4*Log[W[19]], -3*Log[W[26]] + 3*Log[W[28]] - 3*Log[W[30]], 
  -2*Log[W[3]] - 2*Log[W[4]] + 4*Log[W[11]] - 2*Log[W[16]] + 2*Log[W[17]], 
  -2*Log[W[3]] - 2*Log[W[4]] + 4*Log[W[11]] - 2*Log[W[16]] + 2*Log[W[17]], 
  2*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[11]] + 2*Log[W[16]] - 2*Log[W[17]], 0, 
  (-3*Log[W[26]])/4 - (3*Log[W[28]])/4 - (3*Log[W[30]])/4, 
  2*Log[W[1]] + 2*Log[W[3]] - 4*Log[W[11]] + 2*Log[W[16]] - 2*Log[W[17]], 
  4*Log[W[4]] - 8*Log[W[11]] + 4*Log[W[16]] + 4*Log[W[18]] - 4*Log[W[19]], 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[W[1]] + Log[W[2]] + 2*Log[W[4]] - 2*Log[W[5]] - 
   3*Log[W[11]] - 2*Log[W[16]] + Log[W[17]] - 2*Log[W[18]] + 2*Log[W[19]], 
  Log[W[2]]/2 - Log[W[4]]/2 + Log[W[5]]/2 + Log[W[16]]/2 - Log[W[17]] + 
   Log[W[18]]/2 - Log[W[19]]/2, (-3*Log[W[1]])/2 + Log[W[2]]/4 - 
   (7*Log[W[4]])/4 + (7*Log[W[5]])/4 + (3*Log[W[11]])/2 + (7*Log[W[16]])/4 - 
   2*Log[W[17]] + (7*Log[W[18]])/4 - (7*Log[W[19]])/4, 
  -2*Log[W[2]] + 2*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[16]] + 4*Log[W[17]] - 
   2*Log[W[18]] + 2*Log[W[19]], 0, 0, 0, -2*Log[W[1]] - Log[W[2]]/2 + 
   Log[W[16]]/2 - (3*Log[W[17]])/2 + (3*Log[W[19]])/2, 
  -Log[W[2]]/2 + Log[W[16]]/2 + Log[W[17]]/2 - Log[W[19]]/2, 
  Log[W[26]]/4 + Log[W[28]]/4 + Log[W[30]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(13*Log[W[1]])/2 - (3*Log[W[2]])/2 + 3*Log[W[3]] - 
   Log[W[4]]/2 + 2*Log[W[5]] - 4*Log[W[11]] + Log[W[16]] - (7*Log[W[17]])/2 - 
   3*Log[W[18]], -6*Log[W[1]] + 6*Log[W[2]] - 12*Log[W[3]] - 12*Log[W[4]] + 
   6*Log[W[5]] + 12*Log[W[16]] + 6*Log[W[18]], 0, 
  10*Log[W[1]] - 6*Log[W[3]] + 5*Log[W[4]] + 7*Log[W[5]] + 4*Log[W[11]] - 
   10*Log[W[16]] - Log[W[17]] - 9*Log[W[18]], 10*Log[W[1]] - 2*Log[W[2]] + 
   10*Log[W[3]] + 15*Log[W[4]] - Log[W[5]] - 8*Log[W[11]] - 14*Log[W[16]] - 
   7*Log[W[17]] - 3*Log[W[18]], -10*Log[W[1]] - 4*Log[W[2]] + 2*Log[W[3]] - 
   3*Log[W[4]] - 5*Log[W[5]] + 10*Log[W[16]] + 7*Log[W[17]] + 3*Log[W[18]], 
  Log[W[2]] + 7*Log[W[3]] + Log[W[4]] - 5*Log[W[5]] - 4*Log[W[11]] - 
   3*Log[W[17]] + 3*Log[W[19]], -Log[W[2]] - Log[W[3]] + 5*Log[W[4]] - 
   Log[W[5]] - 2*Log[W[16]] + 3*Log[W[17]] - 3*Log[W[19]], 
  -3*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[4]] - 3*Log[W[5]] + 6*Log[W[16]] + 
   3*Log[W[17]] - 3*Log[W[19]], (-19*Log[W[1]])/2 - (7*Log[W[2]])/2 + 
   7*Log[W[3]] + (27*Log[W[4]])/2 - 10*Log[W[5]] - 7*Log[W[16]] + 
   (13*Log[W[17]])/2 + 3*Log[W[18]], (19*Log[W[1]])/2 + (7*Log[W[2]])/2 - 
   7*Log[W[3]] - (27*Log[W[4]])/2 + 10*Log[W[5]] - 4*Log[W[11]] + 
   11*Log[W[16]] - (13*Log[W[17]])/2 - 3*Log[W[18]], 0, 
  8*Log[W[11]] - 8*Log[W[16]], 4*Log[W[11]] - 4*Log[W[16]], 
  (15*Log[W[1]])/4 - (21*Log[W[2]])/4 + (9*Log[W[3]])/2 + (33*Log[W[4]])/4 - 
   3*Log[W[5]] - (9*Log[W[16]])/2 + (15*Log[W[17]])/4 - (15*Log[W[18]])/2, 
  (-39*Log[W[1]])/4 + (21*Log[W[2]])/4 - (21*Log[W[3]])/2 - 
   (33*Log[W[4]])/4 + 3*Log[W[5]] + 4*Log[W[11]] + (13*Log[W[16]])/2 + 
   (9*Log[W[17]])/4 + (15*Log[W[18]])/2, (-15*Log[W[1]])/4 + 
   (45*Log[W[2]])/4 - (21*Log[W[3]])/2 - (33*Log[W[4]])/4 + 9*Log[W[5]] - 
   4*Log[W[11]] + (5*Log[W[16]])/2 - (39*Log[W[17]])/4 + (27*Log[W[18]])/2, 
  (-7*Log[W[1]])/4 + (5*Log[W[2]])/4 - (5*Log[W[3]])/2 - (9*Log[W[4]])/4 + 
   Log[W[5]] + (5*Log[W[16]])/2 + Log[W[17]]/4 + (3*Log[W[18]])/2, 
  (15*Log[W[1]])/4 - (45*Log[W[2]])/4 + (33*Log[W[3]])/2 + (45*Log[W[4]])/4 - 
   12*Log[W[5]] + 4*Log[W[11]] - (17*Log[W[16]])/2 + (27*Log[W[17]])/4 - 
   (21*Log[W[18]])/2, (7*Log[W[1]])/4 - (5*Log[W[2]])/4 + (5*Log[W[3]])/2 + 
   (9*Log[W[4]])/4 - Log[W[5]] - (5*Log[W[16]])/2 - Log[W[17]]/4 - 
   (3*Log[W[18]])/2, 12*Log[W[1]] + 12*Log[W[3]] + 9*Log[W[4]] - 
   3*Log[W[5]] - 18*Log[W[16]] - 9*Log[W[17]] - 9*Log[W[18]] + 6*Log[W[19]], 
  2*Log[W[1]] - 4*Log[W[2]] + 14*Log[W[3]] + 3*Log[W[4]] - 11*Log[W[5]] - 
   2*Log[W[16]] + Log[W[17]] - 3*Log[W[18]], 9*Log[W[1]] - 3*Log[W[2]] + 
   6*Log[W[3]] + 3*Log[W[4]] - 6*Log[W[16]] - 3*Log[W[17]] - 6*Log[W[18]], 0, 
  -6*Log[W[3]] + 6*Log[W[5]] + 6*Log[W[18]] - 6*Log[W[19]], 
  -4*Log[W[11]] + 4*Log[W[16]], 0, -6*Log[W[1]] + 6*Log[W[4]] - 6*Log[W[5]] + 
   6*Log[W[17]], 0, -4*Log[W[11]] + 4*Log[W[16]], 
  6*Log[W[4]] - 4*Log[W[11]] - 2*Log[W[16]] + 6*Log[W[18]] - 6*Log[W[19]], 
  6*Log[W[2]] - 6*Log[W[16]] - 6*Log[W[17]] + 6*Log[W[19]], 
  -6*Log[W[2]] + 12*Log[W[3]] - 6*Log[W[5]] + 4*Log[W[11]] - 4*Log[W[16]], 
  2*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[17]], 
  Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]] - (3*Log[W[4]])/2 + Log[W[5]] + 
   Log[W[16]] - Log[W[17]]/2, (9*Log[W[1]])/2 - (3*Log[W[2]])/2 + 
   3*Log[W[3]] + (3*Log[W[4]])/2 - 3*Log[W[16]] - (3*Log[W[17]])/2 - 
   3*Log[W[18]], (10*Log[W[1]])/3 + (4*Log[W[2]])/3 - (2*Log[W[3]])/3 + 
   Log[W[4]] + (5*Log[W[5]])/3 - (10*Log[W[16]])/3 - (7*Log[W[17]])/3 - 
   Log[W[18]], 2*Log[W[1]] + 3*Log[W[2]] + Log[W[3]] + Log[W[4]] + 
   Log[W[5]] - 8*Log[W[12]] - 6*Log[W[16]] + 3*Log[W[17]] + 3*Log[W[19]], 
  -10*Log[W[1]] - Log[W[2]] - Log[W[3]] - 6*Log[W[4]] - 2*Log[W[5]] + 
   16*Log[W[16]] + 4*Log[W[17]] + 3*Log[W[18]] - 3*Log[W[19]], 
  -3*Log[W[26]] + 3*Log[W[28]] - 6*Log[W[30]], 
  (2*Log[W[2]])/3 - (4*Log[W[3]])/3 - (4*Log[W[4]])/3 + (2*Log[W[5]])/3 + 
   (4*Log[W[11]])/3, 0, -2*Log[W[2]] + 4*Log[W[3]] + 4*Log[W[4]] - 
   2*Log[W[5]] - 4*Log[W[11]], 0, 2*Log[W[2]] - 4*Log[W[3]] - 4*Log[W[4]] + 
   2*Log[W[5]] + 4*Log[W[11]], 0, (-35*Log[W[1]])/4 + Log[W[2]]/4 - 
   Log[W[3]]/2 + (15*Log[W[4]])/4 - 4*Log[W[5]] + Log[W[16]]/2 + 
   (17*Log[W[17]])/4 + (9*Log[W[18]])/2, (15*Log[W[1]])/2 + (3*Log[W[2]])/2 - 
   3*Log[W[3]] - (15*Log[W[4]])/2 + 6*Log[W[5]] + 3*Log[W[16]] - 
   (9*Log[W[17]])/2 - 3*Log[W[18]], (39*Log[W[1]])/4 - (21*Log[W[2]])/4 + 
   (21*Log[W[3]])/2 + (33*Log[W[4]])/4 - 3*Log[W[5]] - (21*Log[W[16]])/2 - 
   (9*Log[W[17]])/4 - (15*Log[W[18]])/2, (39*Log[W[1]])/4 - 
   (21*Log[W[2]])/4 + (21*Log[W[3]])/2 + (33*Log[W[4]])/4 - 3*Log[W[5]] - 
   (21*Log[W[16]])/2 - (9*Log[W[17]])/4 - (15*Log[W[18]])/2, 0, 
  (-13*Log[W[1]])/4 + (7*Log[W[2]])/4 - (7*Log[W[3]])/2 - (11*Log[W[4]])/4 + 
   Log[W[5]] + (7*Log[W[16]])/2 + (3*Log[W[17]])/4 + (5*Log[W[18]])/2, 
  -4*Log[W[11]] + 4*Log[W[16]], 4*Log[W[11]] - 4*Log[W[16]], 0, 
  -4*Log[W[11]] + 4*Log[W[16]], -4*Log[W[11]] + 4*Log[W[16]], 
  (-4*Log[W[11]])/3 + (4*Log[W[16]])/3, (-21*Log[W[1]])/4 + 
   (15*Log[W[2]])/4 - (15*Log[W[3]])/2 - (27*Log[W[4]])/4 + 3*Log[W[5]] + 
   (15*Log[W[16]])/2 + (3*Log[W[17]])/4 + (9*Log[W[18]])/2, 
  (-21*Log[W[1]])/2 + (15*Log[W[2]])/2 - 15*Log[W[3]] - (27*Log[W[4]])/2 + 
   6*Log[W[5]] + 15*Log[W[16]] + (3*Log[W[17]])/2 + 9*Log[W[18]], 
  (-7*Log[W[1]])/2 + (5*Log[W[2]])/2 - 5*Log[W[3]] - (9*Log[W[4]])/2 + 
   2*Log[W[5]] + 5*Log[W[16]] + Log[W[17]]/2 + 3*Log[W[18]], 
  (7*Log[W[1]])/4 - (5*Log[W[2]])/4 + (5*Log[W[3]])/2 + (9*Log[W[4]])/4 - 
   Log[W[5]] - (5*Log[W[16]])/2 - Log[W[17]]/4 - (3*Log[W[18]])/2, 
  (-7*Log[W[1]])/4 + (5*Log[W[2]])/4 - (5*Log[W[3]])/2 - (9*Log[W[4]])/4 + 
   Log[W[5]] + (5*Log[W[16]])/2 + Log[W[17]]/4 + (3*Log[W[18]])/2, 
  5*Log[W[1]] - 7*Log[W[2]] + 14*Log[W[3]] + 15*Log[W[4]] - 8*Log[W[5]] - 
   14*Log[W[16]] + Log[W[17]] - 6*Log[W[18]], -2*Log[W[1]] + 2*Log[W[3]] - 
   4*Log[W[10]] + 2*Log[W[16]] + 2*Log[W[17]], 0, 
  4*Log[W[11]] - 4*Log[W[16]], 4*Log[W[11]] - 4*Log[W[16]], 
  -4*Log[W[11]] + 4*Log[W[16]], 0, Log[W[26]]/2 - 2*Log[W[28]] + 
   Log[W[30]]/2, -4*Log[W[11]] + 4*Log[W[16]], -8*Log[W[11]] + 8*Log[W[16]], 
  0, 0, 0, 0, 0, 0, 0, 0, 4*Log[W[1]] - 2*Log[W[2]] + 4*Log[W[3]] + 
   3*Log[W[4]] - Log[W[5]] - 4*Log[W[16]] - Log[W[17]] - 3*Log[W[18]], 
  Log[W[1]]/2 + Log[W[2]]/2 - Log[W[3]] - (3*Log[W[4]])/2 + Log[W[5]] + 
   Log[W[16]] - Log[W[17]]/2, (-5*Log[W[1]])/4 + (7*Log[W[2]])/4 - 
   (7*Log[W[3]])/2 - (15*Log[W[4]])/4 + 2*Log[W[5]] + (7*Log[W[16]])/2 - 
   Log[W[17]]/4 + (3*Log[W[18]])/2, -2*Log[W[1]] - 2*Log[W[2]] + 
   4*Log[W[3]] + 6*Log[W[4]] - 4*Log[W[5]] - 4*Log[W[16]] + 2*Log[W[17]], 0, 
  0, 0, -Log[W[1]] - Log[W[3]] + Log[W[16]] + Log[W[17]], 
  -Log[W[1]] - 2*Log[W[2]] + Log[W[3]] + Log[W[16]] - Log[W[17]], 
  Log[W[26]]/2 + Log[W[30]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-7*Log[W[26]])/2 + 3*Log[W[28]] + Log[W[30]], 
  -6*Log[W[27]] - 12*Log[W[28]] + 12*Log[W[30]], 0, 
  -Log[W[26]] - 3*Log[W[27]] - 24*Log[W[28]] - 10*Log[W[30]], 
  -7*Log[W[26]] + 7*Log[W[27]] - 8*Log[W[28]] - 14*Log[W[30]], 
  7*Log[W[26]] + 5*Log[W[27]] + 20*Log[W[28]] + 10*Log[W[30]], 
  4*Log[W[27]] + 4*Log[W[28]], 4*Log[W[27]] + 4*Log[W[28]] - 2*Log[W[30]], 
  6*Log[W[30]], (13*Log[W[26]])/2 + 10*Log[W[27]] + 7*Log[W[28]] - 
   7*Log[W[30]], (-13*Log[W[26]])/2 - 10*Log[W[27]] - 7*Log[W[28]] + 
   11*Log[W[30]], 0, -8*Log[W[30]], -4*Log[W[30]], 
  (15*Log[W[26]])/4 - 3*Log[W[27]] + (9*Log[W[28]])/2 - (9*Log[W[30]])/2, 
  (9*Log[W[26]])/4 - 5*Log[W[27]] - (25*Log[W[28]])/2 + (13*Log[W[30]])/2, 
  (-39*Log[W[26]])/4 - 3*Log[W[27]] - (9*Log[W[28]])/2 + (5*Log[W[30]])/2, 
  Log[W[26]]/4 - Log[W[27]] - (5*Log[W[28]])/2 + (5*Log[W[30]])/2, 
  (27*Log[W[26]])/4 + 12*Log[W[27]] + (81*Log[W[28]])/2 - (17*Log[W[30]])/2, 
  -Log[W[26]]/4 + Log[W[27]] + (5*Log[W[28]])/2 - (5*Log[W[30]])/2, 
  -9*Log[W[26]] + 3*Log[W[27]] - 12*Log[W[28]] - 18*Log[W[30]], 
  Log[W[26]] + 5*Log[W[27]] + 38*Log[W[28]] - 2*Log[W[30]], 
  -3*Log[W[26]] + 6*Log[W[28]] - 6*Log[W[30]], 0, 0, 
  -6*Log[W[27]] - 6*Log[W[28]] + 4*Log[W[30]], -6*Log[W[27]] - 6*Log[W[28]], 
  6*Log[W[26]], 0, 4*Log[W[30]], 2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[30]], 
  -6*Log[W[26]] + 6*Log[W[28]] - 6*Log[W[30]], 4*Log[W[27]] + 4*Log[W[28]] - 
   4*Log[W[30]], -2*Log[W[26]], -Log[W[26]]/2 - Log[W[27]] - Log[W[28]] + 
   Log[W[30]], (-3*Log[W[26]])/2 + 3*Log[W[28]] - 3*Log[W[30]], 
  (-7*Log[W[26]])/3 - (5*Log[W[27]])/3 - (20*Log[W[28]])/3 - 
   (10*Log[W[30]])/3, -4*Log[W[26]] - 4*Log[W[28]] - 6*Log[W[30]], 
  7*Log[W[26]] - Log[W[27]] + 14*Log[W[28]] + 16*Log[W[30]], 
  -6*Log[W[3]] + 6*Log[W[4]] + 6*Log[W[5]] - 6*Log[W[16]], 
  (-4*Log[W[27]])/3 - (4*Log[W[28]])/3, 0, 4*Log[W[27]] + 4*Log[W[28]], 0, 
  -4*Log[W[27]] - 4*Log[W[28]], 0, (17*Log[W[26]])/4 + 4*Log[W[27]] - 
   Log[W[28]]/2 + Log[W[30]]/2, (-9*Log[W[26]])/2 - 6*Log[W[27]] - 
   3*Log[W[28]] + 3*Log[W[30]], (-9*Log[W[26]])/4 + 3*Log[W[27]] + 
   (21*Log[W[28]])/2 - (21*Log[W[30]])/2, (-9*Log[W[26]])/4 + 3*Log[W[27]] + 
   (21*Log[W[28]])/2 - (21*Log[W[30]])/2, 0, (3*Log[W[26]])/4 + Log[W[27]] - 
   (3*Log[W[28]])/2 + (7*Log[W[30]])/2, 4*Log[W[30]], -4*Log[W[30]], 0, 
  4*Log[W[30]], 4*Log[W[30]], (4*Log[W[30]])/3, 
  (3*Log[W[26]])/4 - 3*Log[W[27]] - (15*Log[W[28]])/2 + (15*Log[W[30]])/2, 
  (3*Log[W[26]])/2 - 6*Log[W[27]] - 15*Log[W[28]] + 15*Log[W[30]], 
  Log[W[26]]/2 - 2*Log[W[27]] - 5*Log[W[28]] + 5*Log[W[30]], 
  -Log[W[26]]/4 + Log[W[27]] + (5*Log[W[28]])/2 - (5*Log[W[30]])/2, 
  Log[W[26]]/4 - Log[W[27]] - (5*Log[W[28]])/2 + (5*Log[W[30]])/2, 
  Log[W[26]] + 8*Log[W[27]] + 14*Log[W[28]] - 14*Log[W[30]], 
  2*Log[W[26]] + 2*Log[W[27]] + 8*Log[W[28]] + 2*Log[W[30]], 
  6*Log[W[3]] - 6*Log[W[5]] - 6*Log[W[18]] + 6*Log[W[19]], -4*Log[W[30]], 
  -4*Log[W[30]], 4*Log[W[30]], 0, Log[W[1]] + Log[W[2]]/2 + Log[W[3]] + 
   Log[W[16]]/2 + Log[W[17]]/2 + Log[W[19]]/2 - 2*Log[W[31]], 
  4*Log[W[26]] + 4*Log[W[30]], -8*Log[W[27]] - 8*Log[W[28]] + 8*Log[W[30]], 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[W[26]] + Log[W[27]] + 4*Log[W[28]] - 
   4*Log[W[30]], -Log[W[26]]/2 - Log[W[27]] - Log[W[28]] + Log[W[30]], 
  -Log[W[26]]/4 - 2*Log[W[27]] - (7*Log[W[28]])/2 + (7*Log[W[30]])/2, 
  2*Log[W[26]] + 4*Log[W[27]] + 4*Log[W[28]] - 4*Log[W[30]], 0, 0, 0, 
  Log[W[26]] + 3*Log[W[28]] + Log[W[30]], Log[W[26]] - Log[W[28]] + 
   Log[W[30]], -3*Log[W[1]] - (3*Log[W[2]])/2 - Log[W[3]] + Log[W[16]]/2 - 
   (3*Log[W[17]])/2 + Log[W[19]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(7*Log[W[1]])/2 - (19*Log[W[2]])/2 - 
   Log[W[3]]/2 - (7*Log[W[4]])/2 - 5*Log[W[5]] + 3*Log[W[11]] + 
   (21*Log[W[14]])/2 - 4*Log[W[16]] + 6*Log[W[17]] + 3*Log[W[18]] - 
   (7*Log[W[19]])/2, -6*Log[W[5]] - 6*Log[W[11]] + 6*Log[W[14]] + 
   6*Log[W[17]], 0, Log[W[1]] - Log[W[2]] + 2*Log[W[3]] - 7*Log[W[4]] + 
   4*Log[W[5]] + 3*Log[W[11]] - 2*Log[W[14]] + 6*Log[W[16]] - Log[W[17]] - 
   9*Log[W[18]] + 4*Log[W[19]], Log[W[1]] - Log[W[2]] - Log[W[3]] - 
   Log[W[4]] + Log[W[5]] + 3*Log[W[11]] - 2*Log[W[14]] - Log[W[17]] + 
   Log[W[19]], -Log[W[1]] + Log[W[2]] + Log[W[3]] + Log[W[4]] - Log[W[5]] - 
   3*Log[W[11]] + 2*Log[W[14]] + Log[W[17]] - Log[W[19]], 
  -6*Log[W[2]] + 3*Log[W[3]] + 6*Log[W[4]] + 3*Log[W[5]] - 6*Log[W[17]] + 
   3*Log[W[18]] - 3*Log[W[19]], 0, 0, (-7*Log[W[1]])/2 + (13*Log[W[2]])/2 + 
   (7*Log[W[3]])/2 + (13*Log[W[4]])/2 + 8*Log[W[5]] - 3*Log[W[11]] - 
   (15*Log[W[14]])/2 + Log[W[16]] - 9*Log[W[17]] - (5*Log[W[19]])/2, 
  Log[W[1]]/2 - (13*Log[W[2]])/2 + (11*Log[W[3]])/2 - Log[W[4]]/2 + 
   2*Log[W[5]] + 3*Log[W[11]] + (7*Log[W[14]])/2 + 4*Log[W[17]] - 
   6*Log[W[18]] - (11*Log[W[19]])/2, 3*Log[W[1]] - 3*Log[W[3]] - 
   3*Log[W[16]] + 3*Log[W[17]], 0, 6*Log[W[2]] - 6*Log[W[3]] - 6*Log[W[4]] - 
   6*Log[W[5]] + 6*Log[W[18]] + 6*Log[W[19]], 
  (13*Log[W[1]])/4 - Log[W[2]]/4 - (13*Log[W[3]])/4 - (9*Log[W[4]])/4 + 
   5*Log[W[5]] + (15*Log[W[11]])/2 - (21*Log[W[14]])/4 - 3*Log[W[16]] - 
   2*Log[W[17]] + Log[W[19]]/4, -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[3]]/4 + 
   (9*Log[W[4]])/4 - 5*Log[W[5]] - (15*Log[W[11]])/2 + (21*Log[W[14]])/4 + 
   5*Log[W[17]] - Log[W[19]]/4, (-25*Log[W[1]])/4 + Log[W[2]]/4 + 
   (25*Log[W[3]])/4 + (33*Log[W[4]])/4 - 5*Log[W[5]] - (15*Log[W[11]])/2 + 
   (21*Log[W[14]])/4 + 5*Log[W[17]] - (25*Log[W[19]])/4, 
  -Log[W[1]]/4 + (25*Log[W[2]])/4 + Log[W[3]]/4 + Log[W[4]]/4 - 5*Log[W[5]] - 
   (3*Log[W[11]])/2 - (27*Log[W[14]])/4 + 2*Log[W[16]] + 3*Log[W[17]] + 
   (7*Log[W[19]])/4, (-3*Log[W[1]])/4 + (3*Log[W[2]])/4 + (3*Log[W[3]])/4 + 
   (3*Log[W[4]])/4 + 12*Log[W[5]] + (21*Log[W[11]])/2 - (45*Log[W[14]])/4 - 
   12*Log[W[17]] - (3*Log[W[19]])/4, Log[W[1]]/4 - Log[W[2]]/4 - 
   Log[W[3]]/4 - Log[W[4]]/4 + Log[W[5]] + (3*Log[W[11]])/2 - 
   (5*Log[W[14]])/4 - Log[W[17]] + Log[W[19]]/4, 
  -Log[W[1]] - Log[W[2]] + Log[W[3]] - 3*Log[W[4]] + 5*Log[W[5]] + 
   9*Log[W[11]] - 6*Log[W[14]] + 2*Log[W[16]] - 7*Log[W[17]] + Log[W[19]], 
  -Log[W[1]] + Log[W[2]] + Log[W[3]] + 7*Log[W[4]] + 11*Log[W[5]] + 
   3*Log[W[11]] - 10*Log[W[14]] - 11*Log[W[17]] - Log[W[19]], 
  -5*Log[W[1]] + Log[W[2]] + 14*Log[W[3]] + 3*Log[W[4]] + 13*Log[W[5]] - 
   3*Log[W[14]] + 4*Log[W[16]] - 8*Log[W[17]] - 9*Log[W[18]] - 10*Log[W[19]], 
  2*Log[W[1]] + 2*Log[W[2]] - 5*Log[W[3]] - Log[W[5]] - 4*Log[W[16]] + 
   2*Log[W[17]] + 3*Log[W[18]] + Log[W[19]], -6*Log[W[3]] - 6*Log[W[5]] + 
   6*Log[W[18]] + 6*Log[W[19]], 0, 0, 6*Log[W[1]] - 9*Log[W[3]] - 
   3*Log[W[5]] - 6*Log[W[16]] + 6*Log[W[17]] + 3*Log[W[18]] + 3*Log[W[19]], 
  -6*Log[W[2]] + 3*Log[W[3]] + 3*Log[W[5]] + 6*Log[W[16]] - 6*Log[W[17]] - 
   3*Log[W[18]] + 3*Log[W[19]], 0, -9*Log[W[3]] - 9*Log[W[5]] + 
   9*Log[W[18]] + 9*Log[W[19]], 3*Log[W[3]] + 3*Log[W[5]] - 3*Log[W[18]] - 
   3*Log[W[19]], 0, -2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[14]] + 2*Log[W[17]], 
  Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]] + 
   Log[W[14]]/2 + Log[W[17]] + Log[W[19]]/2, 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/2 - (3*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
   3*Log[W[11]] - (3*Log[W[14]])/2 + (3*Log[W[19]])/2, 
  Log[W[1]]/3 - Log[W[2]]/3 - Log[W[3]]/3 - Log[W[4]]/3 + Log[W[5]]/3 + 
   Log[W[11]] - (2*Log[W[14]])/3 - Log[W[17]]/3 + Log[W[19]]/3, 0, 
  -Log[W[1]] + Log[W[2]] + Log[W[3]] + Log[W[4]] - Log[W[5]] - 3*Log[W[11]] + 
   2*Log[W[14]] + Log[W[17]] - Log[W[19]], 0, 2*Log[W[2]] - 2*Log[W[4]] + 
   2*Log[W[17]] - 2*Log[W[18]], 0, 0, 0, 0, 0, 
  (-9*Log[W[1]])/4 + (9*Log[W[2]])/4 + (9*Log[W[3]])/4 + (17*Log[W[4]])/4 + 
   2*Log[W[5]] - (9*Log[W[11]])/2 + Log[W[14]]/4 - 2*Log[W[17]] - 
   (9*Log[W[19]])/4, (5*Log[W[1]])/2 - (5*Log[W[2]])/2 - (5*Log[W[3]])/2 - 
   (9*Log[W[4]])/2 - 4*Log[W[5]] + 3*Log[W[11]] + (3*Log[W[14]])/2 + 
   4*Log[W[17]] + (5*Log[W[19]])/2, Log[W[1]]/4 - Log[W[2]]/4 - Log[W[3]]/4 - 
   (9*Log[W[4]])/4 + 5*Log[W[5]] + (15*Log[W[11]])/2 - (21*Log[W[14]])/4 - 
   5*Log[W[17]] + Log[W[19]]/4, Log[W[1]]/4 - Log[W[2]]/4 - Log[W[3]]/4 - 
   (9*Log[W[4]])/4 + 5*Log[W[5]] + (15*Log[W[11]])/2 - (21*Log[W[14]])/4 - 
   5*Log[W[17]] + Log[W[19]]/4, 0, -Log[W[1]]/12 + Log[W[2]]/12 + 
   Log[W[3]]/12 + (3*Log[W[4]])/4 - (5*Log[W[5]])/3 - (5*Log[W[11]])/2 + 
   (7*Log[W[14]])/4 + (5*Log[W[17]])/3 - Log[W[19]]/12, 
  -2*Log[W[1]] + 5*Log[W[3]] + 6*Log[W[4]] + 9*Log[W[5]] + 2*Log[W[16]] - 
   2*Log[W[17]] - 9*Log[W[18]] - 9*Log[W[19]], 3*Log[W[1]] - 6*Log[W[3]] - 
   6*Log[W[4]] - 9*Log[W[5]] - 3*Log[W[16]] + 3*Log[W[17]] + 9*Log[W[18]] + 
   9*Log[W[19]], -3*Log[W[26]] - 3*Log[W[30]], 0, 0, 
  -2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[18]] - 
   2*Log[W[19]], (5*Log[W[1]])/4 - (13*Log[W[2]])/4 - Log[W[3]]/4 - 
   (5*Log[W[4]])/4 - 4*Log[W[5]] - (9*Log[W[11]])/2 + (47*Log[W[14]])/4 - 
   4*Log[W[16]] + 7*Log[W[17]] + Log[W[18]] - (15*Log[W[19]])/4, 
  (5*Log[W[1]])/2 - Log[W[2]]/2 - (5*Log[W[3]])/2 + (3*Log[W[4]])/2 - 
   8*Log[W[5]] - 9*Log[W[11]] + (15*Log[W[14]])/2 - 2*Log[W[16]] + 
   10*Log[W[17]] + Log[W[19]]/2, -Log[W[1]]/2 - (11*Log[W[2]])/2 + 
   Log[W[3]]/2 + Log[W[4]]/2 - 4*Log[W[5]] - 3*Log[W[11]] + 
   (21*Log[W[14]])/2 - 2*Log[W[16]] + 6*Log[W[17]] - (5*Log[W[19]])/2, 
  Log[W[1]]/4 - Log[W[2]]/4 - Log[W[3]]/4 - Log[W[4]]/4 + Log[W[5]] + 
   (3*Log[W[11]])/2 - (5*Log[W[14]])/4 - Log[W[17]] + Log[W[19]]/4, 
  -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[3]]/4 + Log[W[4]]/4 - Log[W[5]] - 
   (3*Log[W[11]])/2 + (5*Log[W[14]])/4 + Log[W[17]] - Log[W[19]]/4, 
  -Log[W[1]] + Log[W[2]] + Log[W[3]] + Log[W[4]] + 8*Log[W[5]] + 
   6*Log[W[11]] - 7*Log[W[14]] - 8*Log[W[17]] - Log[W[19]], 0, 0, 0, 0, 0, 0, 
  Log[W[27]]/2 + Log[W[28]]/2 - Log[W[30]], 0, 0, 
  -2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] - 4*Log[W[10]] - 
   2*Log[W[17]] + 4*Log[W[18]] - 2*Log[W[19]], 6*Log[W[26]] + 3*Log[W[27]] - 
   3*Log[W[28]] + 6*Log[W[30]], 0, 0, 0, 0, 0, 0, 
  Log[W[1]] - Log[W[2]] - Log[W[3]] - Log[W[4]] + Log[W[5]] + 3*Log[W[11]] - 
   2*Log[W[14]] - Log[W[17]] + Log[W[19]], Log[W[1]]/2 - Log[W[2]]/2 - 
   Log[W[3]]/2 - Log[W[4]]/2 - Log[W[5]] + Log[W[14]]/2 + Log[W[17]] + 
   Log[W[19]]/2, Log[W[1]]/4 - Log[W[2]]/4 - Log[W[3]]/4 - Log[W[4]]/4 - 
   2*Log[W[5]] - (3*Log[W[11]])/2 + (7*Log[W[14]])/4 + 2*Log[W[17]] + 
   Log[W[19]]/4, -2*Log[W[1]] + 2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] + 
   4*Log[W[5]] - 2*Log[W[14]] - 4*Log[W[17]] - 2*Log[W[19]], 0, 0, 0, 0, 0, 
  0, Log[W[3]]/2 - 2*Log[W[4]] - (3*Log[W[5]])/2 - Log[W[18]]/2 + 
   (3*Log[W[19]])/2, -Log[W[3]]/2 - Log[W[5]]/2 + Log[W[18]]/2 + 
   Log[W[19]]/2, -Log[W[27]]/2 - Log[W[28]]/2 + Log[W[30]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-15*Log[W[1]])/2 + 3*Log[W[2]] + 7*Log[W[3]] - 
   (5*Log[W[4]])/2 - Log[W[5]]/2 - 7*Log[W[16]] + (9*Log[W[17]])/2 + 
   3*Log[W[18]], -6*Log[W[1]] - 6*Log[W[2]] + 12*Log[W[4]] - 6*Log[W[5]] + 
   12*Log[W[17]] - 6*Log[W[18]], 0, 9*Log[W[2]] - 10*Log[W[3]] + Log[W[4]] - 
   10*Log[W[5]] - 2*Log[W[16]] + 3*Log[W[17]] + 9*Log[W[18]], 
  3*Log[W[2]] + 2*Log[W[3]] - 5*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[16]] - 
   3*Log[W[17]] + 3*Log[W[18]], -3*Log[W[2]] - 2*Log[W[3]] + 5*Log[W[4]] - 
   2*Log[W[5]] + 2*Log[W[16]] + 3*Log[W[17]] - 3*Log[W[18]], 
  6*Log[W[3]] - 6*Log[W[4]] + 6*Log[W[5]] - 6*Log[W[16]], 0, 0, 
  (21*Log[W[1]])/2 - 3*Log[W[2]] - 7*Log[W[3]] - Log[W[4]]/2 + 
   (7*Log[W[5]])/2 + 7*Log[W[16]] - (15*Log[W[17]])/2 - 3*Log[W[18]], 
  (-9*Log[W[1]])/2 + 3*Log[W[2]] + 7*Log[W[3]] - (11*Log[W[4]])/2 + 
   (5*Log[W[5]])/2 - 19*Log[W[16]] + (27*Log[W[17]])/2 + 3*Log[W[18]], 
  -6*Log[W[1]] + 6*Log[W[3]] + 6*Log[W[16]] - 6*Log[W[17]], 0, 
  -6*Log[W[3]] + 6*Log[W[4]] - 6*Log[W[5]] + 18*Log[W[16]] - 12*Log[W[17]], 
  (19*Log[W[1]])/4 + (15*Log[W[2]])/2 + Log[W[3]]/2 - (51*Log[W[4]])/4 + 
   (21*Log[W[5]])/4 - Log[W[16]]/2 - (49*Log[W[17]])/4 + (15*Log[W[18]])/2, 
  (-19*Log[W[1]])/4 - (15*Log[W[2]])/2 - Log[W[3]]/2 + (51*Log[W[4]])/4 - 
   (21*Log[W[5]])/4 + Log[W[16]]/2 + (49*Log[W[17]])/4 - (15*Log[W[18]])/2, 
  (5*Log[W[1]])/4 - (27*Log[W[2]])/2 + (11*Log[W[3]])/2 + (27*Log[W[4]])/4 + 
   (27*Log[W[5]])/4 - (35*Log[W[16]])/2 + (97*Log[W[17]])/4 - 
   (27*Log[W[18]])/2, (-3*Log[W[1]])/4 - (3*Log[W[2]])/2 - Log[W[3]]/2 + 
   (11*Log[W[4]])/4 - (5*Log[W[5]])/4 - (23*Log[W[16]])/2 + 
   (57*Log[W[17]])/4 - (3*Log[W[18]])/2, (51*Log[W[1]])/4 + 
   (21*Log[W[2]])/2 - (3*Log[W[3]])/2 - (87*Log[W[4]])/4 + (45*Log[W[5]])/4 + 
   (3*Log[W[16]])/2 - (93*Log[W[17]])/4 + (21*Log[W[18]])/2, 
  (3*Log[W[1]])/4 + (3*Log[W[2]])/2 + Log[W[3]]/2 - (11*Log[W[4]])/4 + 
   (5*Log[W[5]])/4 - Log[W[16]]/2 - (9*Log[W[17]])/4 + (3*Log[W[18]])/2, 
  -6*Log[W[1]] + 3*Log[W[2]] + 4*Log[W[3]] - 15*Log[W[4]] + 6*Log[W[5]] + 
   8*Log[W[11]] - 6*Log[W[16]] - 9*Log[W[17]] + 9*Log[W[18]] + 6*Log[W[19]], 
  12*Log[W[1]] + 3*Log[W[2]] - 2*Log[W[3]] - 13*Log[W[4]] + 10*Log[W[5]] + 
   2*Log[W[16]] - 15*Log[W[17]] + 3*Log[W[18]], 
  9*Log[W[1]] + 6*Log[W[2]] - 4*Log[W[3]] - 15*Log[W[4]] + 9*Log[W[5]] + 
   4*Log[W[11]] - 12*Log[W[16]] - 3*Log[W[17]] + 6*Log[W[18]], 
  4*Log[W[3]] - 4*Log[W[11]], 6*Log[W[3]] + 6*Log[W[5]] - 6*Log[W[18]] - 
   6*Log[W[19]], 0, 0, -6*Log[W[1]] - 6*Log[W[3]] + 12*Log[W[4]] - 
   12*Log[W[5]] + 18*Log[W[16]] - 6*Log[W[17]], 0, 0, 
  -6*Log[W[3]] + 12*Log[W[4]] - 6*Log[W[5]] + 12*Log[W[16]] - 6*Log[W[18]] - 
   6*Log[W[19]], -6*Log[W[2]] + 6*Log[W[16]] - 6*Log[W[17]] + 6*Log[W[19]], 
  0, -2*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[17]], 
  (-3*Log[W[1]])/2 + Log[W[3]] + Log[W[4]]/2 - Log[W[5]]/2 - Log[W[16]] + 
   (3*Log[W[17]])/2, (-3*Log[W[1]])/2 + 3*Log[W[2]] + 3*Log[W[3]] - 
   (9*Log[W[4]])/2 + (3*Log[W[5]])/2 - 3*Log[W[16]] - (3*Log[W[17]])/2 + 
   3*Log[W[18]], Log[W[2]] + (2*Log[W[3]])/3 - (5*Log[W[4]])/3 + 
   (2*Log[W[5]])/3 - (2*Log[W[16]])/3 - Log[W[17]] + Log[W[18]], 0, 
  -3*Log[W[2]] - 2*Log[W[3]] + 5*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[16]] + 
   3*Log[W[17]] - 3*Log[W[18]], 0, -2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[5]] + 
   2*Log[W[16]], 0, 0, 0, 0, 0, (17*Log[W[1]])/4 - (9*Log[W[2]])/2 - 
   (9*Log[W[3]])/2 + (19*Log[W[4]])/4 - Log[W[5]]/4 + (9*Log[W[16]])/2 + 
   Log[W[17]]/4 - (9*Log[W[18]])/2, (-13*Log[W[1]])/2 + 3*Log[W[2]] + 
   5*Log[W[3]] - (3*Log[W[4]])/2 - (3*Log[W[5]])/2 - 5*Log[W[16]] + 
   (7*Log[W[17]])/2 + 3*Log[W[18]], (19*Log[W[1]])/4 + (15*Log[W[2]])/2 + 
   Log[W[3]]/2 - (51*Log[W[4]])/4 + (21*Log[W[5]])/4 - Log[W[16]]/2 - 
   (49*Log[W[17]])/4 + (15*Log[W[18]])/2, (19*Log[W[1]])/4 + 
   (15*Log[W[2]])/2 + Log[W[3]]/2 - (51*Log[W[4]])/4 + (21*Log[W[5]])/4 - 
   Log[W[16]]/2 - (49*Log[W[17]])/4 + (15*Log[W[18]])/2, 0, 
  (-19*Log[W[1]])/12 - (5*Log[W[2]])/2 - Log[W[3]]/6 + (17*Log[W[4]])/4 - 
   (7*Log[W[5]])/4 + Log[W[16]]/6 + (49*Log[W[17]])/12 - (5*Log[W[18]])/2, 
  4*Log[W[1]] + 2*Log[W[3]] - 6*Log[W[4]] + 6*Log[W[5]] - 14*Log[W[16]] + 
   4*Log[W[17]] + 4*Log[W[24]], -6*Log[W[1]] + 6*Log[W[4]] - 6*Log[W[5]] + 
   12*Log[W[16]] - 6*Log[W[17]], 6*Log[W[26]] + 6*Log[W[30]], 0, 0, 
  2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] - 6*Log[W[16]] + 4*Log[W[17]], 
  (-9*Log[W[1]])/4 - (9*Log[W[2]])/2 + Log[W[3]]/2 + (25*Log[W[4]])/4 - 
   (7*Log[W[5]])/4 - Log[W[16]]/2 + (27*Log[W[17]])/4 - (9*Log[W[18]])/2, 
  (-9*Log[W[1]])/2 - 9*Log[W[2]] + 5*Log[W[3]] + (33*Log[W[4]])/2 - 
   (15*Log[W[5]])/2 - 8*Log[W[11]] + 3*Log[W[16]] + (27*Log[W[17]])/2 - 
   9*Log[W[18]], (-3*Log[W[1]])/2 - 3*Log[W[2]] - Log[W[3]] + 
   (11*Log[W[4]])/2 - (5*Log[W[5]])/2 + Log[W[16]] + (9*Log[W[17]])/2 - 
   3*Log[W[18]], (3*Log[W[1]])/4 + (3*Log[W[2]])/2 + Log[W[3]]/2 - 
   (11*Log[W[4]])/4 + (5*Log[W[5]])/4 - Log[W[16]]/2 - (9*Log[W[17]])/4 + 
   (3*Log[W[18]])/2, (-3*Log[W[1]])/4 - (3*Log[W[2]])/2 - Log[W[3]]/2 + 
   (11*Log[W[4]])/4 - (5*Log[W[5]])/4 + Log[W[16]]/2 + (9*Log[W[17]])/4 - 
   (3*Log[W[18]])/2, 9*Log[W[1]] + 6*Log[W[2]] - 2*Log[W[3]] - 13*Log[W[4]] + 
   7*Log[W[5]] + 2*Log[W[16]] - 15*Log[W[17]] + 6*Log[W[18]], 0, 0, 0, 0, 0, 
  0, -2*Log[W[27]] - 2*Log[W[28]] + Log[W[30]], 0, 0, 
  2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] + 4*Log[W[10]] - 6*Log[W[16]], 0, 
  0, 0, 0, 0, 0, 0, 3*Log[W[2]] + 2*Log[W[3]] - 5*Log[W[4]] + 2*Log[W[5]] - 
   2*Log[W[16]] - 3*Log[W[17]] + 3*Log[W[18]], (-3*Log[W[1]])/2 + Log[W[3]] + 
   Log[W[4]]/2 - Log[W[5]]/2 - Log[W[16]] + (3*Log[W[17]])/2, 
  (-9*Log[W[1]])/4 - (3*Log[W[2]])/2 + Log[W[3]]/2 + (13*Log[W[4]])/4 - 
   (7*Log[W[5]])/4 - Log[W[16]]/2 + (15*Log[W[17]])/4 - (3*Log[W[18]])/2, 
  6*Log[W[1]] - 4*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] + 4*Log[W[16]] - 
   6*Log[W[17]], 0, 0, 0, 0, 0, 0, -Log[W[3]] + Log[W[4]] - Log[W[5]] + 
   Log[W[16]], Log[W[3]] - Log[W[4]] - Log[W[5]] + Log[W[16]] - 2*Log[W[18]], 
  -Log[W[30]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[W[26]] - (5*Log[W[28]])/2 - Log[W[30]], 0, 0, 
  3*Log[W[26]] + 6*Log[W[27]] + 2*Log[W[28]] + 3*Log[W[30]], -Log[W[28]], 
  Log[W[28]], 3*Log[W[26]] - 3*Log[W[28]] + 3*Log[W[30]], 0, 0, 
  Log[W[26]] + (5*Log[W[28]])/2 + Log[W[30]], 3*Log[W[26]] + 9*Log[W[27]] + 
   (11*Log[W[28]])/2 - 9*Log[W[30]], -3*Log[W[26]] - 3*Log[W[30]], 0, 
  -3*Log[W[26]] - 9*Log[W[27]] - 6*Log[W[28]] + 9*Log[W[30]], 
  -3*Log[W[26]] - Log[W[28]]/4 - 3*Log[W[30]], Log[W[28]]/4, 
  3*Log[W[26]] + 3*Log[W[27]] + (25*Log[W[28]])/4 - 9*Log[W[30]], 
  2*Log[W[26]] - (7*Log[W[28]])/4 + 2*Log[W[30]], (3*Log[W[28]])/4, 
  -Log[W[28]]/4, 2*Log[W[26]] - Log[W[28]] + 2*Log[W[30]], Log[W[28]], 
  4*Log[W[26]] + 9*Log[W[27]] + 10*Log[W[28]] - 8*Log[W[30]], 
  -Log[W[26]] - Log[W[28]] - Log[W[30]], -6*Log[W[27]] - 6*Log[W[28]], 0, 0, 
  -6*Log[W[26]] - 3*Log[W[27]] - 3*Log[W[28]] + 6*Log[W[30]], 
  3*Log[W[26]] - 3*Log[W[28]] + 3*Log[W[30]], 0, 
  -9*Log[W[27]] - 9*Log[W[28]] + 12*Log[W[30]], 
  -3*Log[W[26]] + 3*Log[W[28]] - 3*Log[W[30]], 0, 0, -Log[W[28]]/2, 
  (-3*Log[W[28]])/2, -Log[W[28]]/3, 0, Log[W[28]], 0, 
  -Log[W[26]] - 3*Log[W[27]] - 2*Log[W[28]] + 3*Log[W[30]], 0, 0, 0, 0, 0, 
  (9*Log[W[28]])/4, (-5*Log[W[28]])/2, -Log[W[28]]/4, -Log[W[28]]/4, 0, 
  Log[W[28]]/12, 2*Log[W[26]] + 9*Log[W[27]] + 9*Log[W[28]] - 10*Log[W[30]], 
  -3*Log[W[26]] - 9*Log[W[27]] - 9*Log[W[28]] + 9*Log[W[30]], 
  3*Log[W[1]] - 3*Log[W[3]] - 3*Log[W[16]] + 3*Log[W[17]], 0, 0, 
  Log[W[26]] + 3*Log[W[27]] + 2*Log[W[28]] - 3*Log[W[30]], 
  -2*Log[W[26]] + 3*Log[W[27]] + (15*Log[W[28]])/4 - 4*Log[W[30]], 
  -2*Log[W[26]] - Log[W[28]]/2 - 2*Log[W[30]], 
  -2*Log[W[26]] + (5*Log[W[28]])/2 - 2*Log[W[30]], -Log[W[28]]/4, 
  Log[W[28]]/4, Log[W[28]], 0, 0, 0, 0, 0, 0, -Log[W[3]]/2 - Log[W[4]] - 
   Log[W[5]]/2 - Log[W[16]] - Log[W[18]]/2 - Log[W[19]]/2 + 2*Log[W[31]], 0, 
  0, Log[W[26]] + 3*Log[W[27]] + 2*Log[W[28]] - 3*Log[W[30]], 
  -3*Log[W[2]] + 3*Log[W[16]] - 3*Log[W[17]] + 3*Log[W[19]], 0, 0, 0, 0, 0, 
  0, -Log[W[28]], -Log[W[28]]/2, -Log[W[28]]/4, 2*Log[W[28]], 0, 0, 0, 0, 0, 
  0, (-3*Log[W[27]])/2 - (3*Log[W[28]])/2 + 2*Log[W[30]], 
  -Log[W[27]]/2 - Log[W[28]]/2, Log[W[3]]/2 - 3*Log[W[4]] - (3*Log[W[5]])/2 - 
   Log[W[16]] - (3*Log[W[18]])/2 + Log[W[19]]/2 + 2*Log[W[31]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-5*Log[W[1]])/2 + (7*Log[W[3]])/2 + 
   (3*Log[W[4]])/2 - 2*Log[W[6]] + Log[W[11]] - (3*Log[W[18]])/2, 
  3*Log[W[1]] + 9*Log[W[3]] - 9*Log[W[4]] + 6*Log[W[11]] - 9*Log[W[18]], 0, 
  -Log[W[1]] - 9*Log[W[3]] + 2*Log[W[6]] + Log[W[11]] + 7*Log[W[18]], 
  7*Log[W[3]] - Log[W[4]] - 4*Log[W[6]] + Log[W[11]] - 3*Log[W[18]], 
  3*Log[W[1]] + 4*Log[W[3]] - 2*Log[W[4]] - Log[W[11]] - 4*Log[W[18]], 
  -2*Log[W[1]] + 5*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[6]] - 3*Log[W[18]], 
  2*Log[W[1]] + 4*Log[W[3]] - 2*Log[W[4]] - 2*Log[W[6]] - 2*Log[W[18]], 0, 
  (-5*Log[W[1]])/2 - (3*Log[W[3]])/2 + (7*Log[W[4]])/2 - Log[W[11]] + 
   (3*Log[W[18]])/2, (13*Log[W[1]])/2 + (19*Log[W[3]])/2 - (13*Log[W[4]])/2 - 
   2*Log[W[6]] + Log[W[11]] - (17*Log[W[18]])/2, 0, 
  -6*Log[W[1]] - 14*Log[W[3]] + 6*Log[W[4]] + 4*Log[W[6]] + 10*Log[W[18]], 
  -4*Log[W[1]] - 8*Log[W[3]] + 3*Log[W[4]] + 2*Log[W[6]] + 7*Log[W[18]], 
  (-31*Log[W[1]])/4 - (41*Log[W[3]])/4 + (21*Log[W[4]])/4 + 
   (5*Log[W[11]])/2 + (41*Log[W[18]])/4, (7*Log[W[1]])/4 - (7*Log[W[3]])/4 + 
   (3*Log[W[4]])/4 + 4*Log[W[6]] - (5*Log[W[11]])/2 - (9*Log[W[18]])/4, 
  (47*Log[W[1]])/4 + (73*Log[W[3]])/4 - (33*Log[W[4]])/4 - 2*Log[W[6]] - 
   (5*Log[W[11]])/2 - (69*Log[W[18]])/4, (7*Log[W[1]])/4 + (9*Log[W[3]])/4 - 
   (5*Log[W[4]])/4 - Log[W[11]]/2 - (9*Log[W[18]])/4, 
  (-19*Log[W[1]])/4 - (41*Log[W[3]])/4 + (45*Log[W[4]])/4 - 4*Log[W[6]] - 
   (13*Log[W[11]])/2 + (57*Log[W[18]])/4, (-7*Log[W[1]])/4 - 
   (9*Log[W[3]])/4 + (5*Log[W[4]])/4 + Log[W[11]]/2 + (9*Log[W[18]])/4, 
  -9*Log[W[1]] - 12*Log[W[3]] + 6*Log[W[4]] + 3*Log[W[11]] + 12*Log[W[18]], 
  -5*Log[W[1]] - 6*Log[W[3]] + 4*Log[W[4]] + Log[W[11]] + 6*Log[W[18]], 
  3*Log[W[1]] - 3*Log[W[3]] - 3*Log[W[4]] + 3*Log[W[18]], 0, 0, 
  -2*Log[W[1]] - 4*Log[W[3]] + 4*Log[W[6]] + 2*Log[W[11]], 0, 
  -3*Log[W[3]] + 3*Log[W[18]], 0, -2*Log[W[1]] + 11*Log[W[3]] + 6*Log[W[4]] - 
   2*Log[W[6]] - 4*Log[W[11]] - 9*Log[W[18]], -3*Log[W[3]] + 2*Log[W[6]] + 
   Log[W[18]], 0, -6*Log[W[1]] + 3*Log[W[3]] + 6*Log[W[4]] - 2*Log[W[6]] - 
   Log[W[18]], 0, Log[W[1]]/2 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[18]]/2, 
  (-5*Log[W[1]])/2 - (7*Log[W[3]])/2 + (3*Log[W[4]])/2 + Log[W[11]] + 
   (7*Log[W[18]])/2, -Log[W[1]] - (4*Log[W[3]])/3 + (2*Log[W[4]])/3 + 
   Log[W[11]]/3 + (4*Log[W[18]])/3, 0, 3*Log[W[1]] + 4*Log[W[3]] - 
   2*Log[W[4]] - Log[W[11]] - 4*Log[W[18]], 0, 
  (2*Log[W[1]])/3 - (5*Log[W[3]])/3 - (2*Log[W[4]])/3 + (2*Log[W[6]])/3 + 
   Log[W[18]], Log[W[1]] - Log[W[4]], Log[W[1]] + 5*Log[W[3]] - Log[W[4]] - 
   2*Log[W[6]] - 3*Log[W[18]], 0, 2*Log[W[1]] - 5*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[6]] + 3*Log[W[18]], 0, (7*Log[W[1]])/4 + (13*Log[W[3]])/4 - 
   Log[W[4]]/4 - (3*Log[W[11]])/2 - (13*Log[W[18]])/4, 
  Log[W[1]]/2 - Log[W[3]]/2 - (3*Log[W[4]])/2 + Log[W[11]] + Log[W[18]]/2, 
  (-31*Log[W[1]])/4 - (41*Log[W[3]])/4 + (21*Log[W[4]])/4 + 
   (5*Log[W[11]])/2 + (41*Log[W[18]])/4, (-31*Log[W[1]])/4 - 
   (41*Log[W[3]])/4 + (21*Log[W[4]])/4 + (5*Log[W[11]])/2 + 
   (41*Log[W[18]])/4, 0, (31*Log[W[1]])/12 + (41*Log[W[3]])/12 - 
   (7*Log[W[4]])/4 - (5*Log[W[11]])/6 - (41*Log[W[18]])/12, 
  4*Log[W[1]] + 8*Log[W[3]] - 3*Log[W[4]] - 2*Log[W[6]] - 7*Log[W[18]], 
  -4*Log[W[1]] - 8*Log[W[3]] + 3*Log[W[4]] + 2*Log[W[6]] + 7*Log[W[18]], 0, 
  4*Log[W[1]] + 8*Log[W[3]] - 4*Log[W[4]] - 2*Log[W[11]] - 6*Log[W[18]], 
  4*Log[W[1]] + 8*Log[W[3]] - 6*Log[W[4]] - 2*Log[W[6]] - 4*Log[W[18]], 
  (4*Log[W[1]])/3 + (8*Log[W[3]])/3 - Log[W[4]] - (2*Log[W[6]])/3 - 
   (7*Log[W[18]])/3, (21*Log[W[1]])/4 + (27*Log[W[3]])/4 - (15*Log[W[4]])/4 - 
   (3*Log[W[11]])/2 - (27*Log[W[18]])/4, (21*Log[W[1]])/2 + 
   (27*Log[W[3]])/2 - (15*Log[W[4]])/2 - 3*Log[W[11]] - (27*Log[W[18]])/2, 
  (7*Log[W[1]])/2 + (9*Log[W[3]])/2 - (5*Log[W[4]])/2 - Log[W[11]] - 
   (9*Log[W[18]])/2, (-7*Log[W[1]])/4 - (13*Log[W[3]])/4 + (5*Log[W[4]])/4 + 
   Log[W[11]]/2 + (13*Log[W[18]])/4, (7*Log[W[1]])/4 + (9*Log[W[3]])/4 - 
   (5*Log[W[4]])/4 - Log[W[11]]/2 - (9*Log[W[18]])/4, 
  -9*Log[W[1]] - 11*Log[W[3]] + 7*Log[W[4]] + 2*Log[W[11]] + 11*Log[W[18]], 
  0, 0, -5*Log[W[3]] + 2*Log[W[6]] + 3*Log[W[18]], 
  -4*Log[W[1]] - 8*Log[W[3]] + 2*Log[W[6]] + 4*Log[W[11]] + 6*Log[W[18]], 
  4*Log[W[3]] - 2*Log[W[6]] - 2*Log[W[18]], 0, 0, 
  -2*Log[W[1]] - Log[W[3]] + 2*Log[W[6]] + 2*Log[W[11]] - Log[W[18]], 
  4*Log[W[6]] - 4*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[W[1]] - 4*Log[W[3]] + 2*Log[W[4]] + Log[W[11]] + 4*Log[W[18]], 
  Log[W[1]]/2 + Log[W[3]]/2 - Log[W[4]]/2 - Log[W[18]]/2, 
  (9*Log[W[1]])/4 + (11*Log[W[3]])/4 - (7*Log[W[4]])/4 - Log[W[11]]/2 - 
   (11*Log[W[18]])/4, -2*Log[W[1]] - 2*Log[W[3]] + 2*Log[W[4]] + 
   2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[W[3]] - 2*Log[W[11]] - 
   Log[W[18]], Log[W[3]] - Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2*Log[W[1]] - 2*Log[W[11]], -24*Log[W[4]] + 24*Log[W[18]], 0, 
  -2*Log[W[1]] + 6*Log[W[4]] - 2*Log[W[11]] - 2*Log[W[18]], 
  -6*Log[W[1]] + 20*Log[W[4]] - 2*Log[W[11]] - 2*Log[W[13]] - 10*Log[W[18]], 
  -8*Log[W[4]] + 2*Log[W[11]] + 6*Log[W[18]], 2*Log[W[1]] + 2*Log[W[4]] - 
   4*Log[W[18]], -2*Log[W[1]] + 4*Log[W[4]] - 2*Log[W[18]], 0, 
  14*Log[W[4]] + 2*Log[W[11]] - 16*Log[W[18]], -4*Log[W[1]] - 14*Log[W[4]] - 
   2*Log[W[11]] + 20*Log[W[18]], 0, 6*Log[W[1]] + 2*Log[W[13]] - 
   8*Log[W[18]], 4*Log[W[1]] - 4*Log[W[18]], 21*Log[W[4]] - 5*Log[W[11]] - 
   16*Log[W[18]], 6*Log[W[1]] - 21*Log[W[4]] + 5*Log[W[11]] + 10*Log[W[18]], 
  -4*Log[W[1]] - 21*Log[W[4]] + 5*Log[W[11]] + 20*Log[W[18]], 
  -5*Log[W[4]] + Log[W[11]] + 4*Log[W[18]], -2*Log[W[1]] + 33*Log[W[4]] - 
   Log[W[11]] - 30*Log[W[18]], 5*Log[W[4]] - Log[W[11]] - 4*Log[W[18]], 
  24*Log[W[4]] - 6*Log[W[11]] - 18*Log[W[18]], 16*Log[W[4]] - 2*Log[W[11]] - 
   14*Log[W[18]], -6*Log[W[1]] + 18*Log[W[4]] - 12*Log[W[18]], 0, 0, 
  2*Log[W[1]] - 2*Log[W[11]], 0, 0, 0, 2*Log[W[1]] - 6*Log[W[4]] + 
   4*Log[W[11]], 0, 0, 6*Log[W[1]] - 6*Log[W[4]], 0, 
  -2*Log[W[4]] + 2*Log[W[18]], 6*Log[W[4]] - 2*Log[W[11]] - 4*Log[W[18]], 
  (8*Log[W[4]])/3 - (2*Log[W[11]])/3 - 2*Log[W[18]], 0, 
  -8*Log[W[4]] + 2*Log[W[11]] + 6*Log[W[18]], 0, 
  (-2*Log[W[1]])/3 - (2*Log[W[4]])/3 + (4*Log[W[18]])/3, 
  -2*Log[W[1]] + 2*Log[W[13]], -4*Log[W[1]] + 8*Log[W[4]] - 4*Log[W[18]], 0, 
  -2*Log[W[1]] - 2*Log[W[4]] + 4*Log[W[18]], 0, 
  -Log[W[4]] + 3*Log[W[11]] - 2*Log[W[18]], -6*Log[W[4]] - 2*Log[W[11]] + 
   8*Log[W[18]], 21*Log[W[4]] - 5*Log[W[11]] - 16*Log[W[18]], 
  21*Log[W[4]] - 5*Log[W[11]] - 16*Log[W[18]], 0, 
  -7*Log[W[4]] + (5*Log[W[11]])/3 + (16*Log[W[18]])/3, 
  -4*Log[W[1]] + 4*Log[W[18]], 4*Log[W[1]] - 4*Log[W[18]], 0, 
  -4*Log[W[1]] - 2*Log[W[4]] + 2*Log[W[6]] + 2*Log[W[11]] + 2*Log[W[18]], 
  -4*Log[W[1]] + 4*Log[W[18]], (-4*Log[W[1]])/3 + (4*Log[W[18]])/3, 
  -15*Log[W[4]] + 3*Log[W[11]] + 12*Log[W[18]], 
  -30*Log[W[4]] + 6*Log[W[11]] + 24*Log[W[18]], 
  -10*Log[W[4]] + 2*Log[W[11]] + 8*Log[W[18]], 5*Log[W[4]] - Log[W[11]] - 
   4*Log[W[18]], -5*Log[W[4]] + Log[W[11]] + 4*Log[W[18]], 
  28*Log[W[4]] - 4*Log[W[11]] - 24*Log[W[18]], 0, 0, 
  4*Log[W[13]] - 4*Log[W[18]], 4*Log[W[1]] - 4*Log[W[11]], 
  -4*Log[W[13]] + 4*Log[W[18]], 0, 0, 2*Log[W[1]] - 2*Log[W[11]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 8*Log[W[4]] - 2*Log[W[11]] - 6*Log[W[18]], 
  -2*Log[W[4]] + 2*Log[W[18]], -7*Log[W[4]] + Log[W[11]] + 6*Log[W[18]], 
  8*Log[W[4]] - 8*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[W[11]] - 2*Log[W[18]], -2*Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(23*Log[W[1]])/2 - 4*Log[W[2]] - (13*Log[W[3]])/2 + (19*Log[W[4]])/2 - 
   (7*Log[W[5]])/2 - Log[W[9]]/2 - 7*Log[W[11]] - (19*Log[W[16]])/2 + 
   14*Log[W[17]] - (3*Log[W[18]])/2 - (5*Log[W[20]])/2, 
  -6*Log[W[3]] - 6*Log[W[9]] + 6*Log[W[11]] + 6*Log[W[17]], 
  -4*Log[W[1]] + 2*Log[W[2]] + Log[W[3]] + 2*Log[W[16]] - 3*Log[W[17]] + 
   Log[W[18]] + Log[W[20]], -Log[W[1]] + 8*Log[W[2]] + 6*Log[W[3]] - 
   5*Log[W[4]] - Log[W[5]] + 2*Log[W[9]] - 7*Log[W[11]] + 3*Log[W[16]] - 
   13*Log[W[17]] - 7*Log[W[18]] + 15*Log[W[20]], 
  5*Log[W[1]] + 2*Log[W[2]] + Log[W[4]] - Log[W[5]] + 2*Log[W[9]] - 
   7*Log[W[11]] - 3*Log[W[16]] - Log[W[17]] - Log[W[18]] + 3*Log[W[20]], 
  Log[W[1]] - 8*Log[W[2]] - 3*Log[W[3]] - Log[W[4]] + 7*Log[W[5]] - 
   2*Log[W[9]] + 7*Log[W[11]] + 3*Log[W[16]] + 4*Log[W[17]] - 2*Log[W[18]] - 
   6*Log[W[20]], -6*Log[W[2]] + 6*Log[W[4]] + 6*Log[W[17]] + 6*Log[W[18]] - 
   12*Log[W[20]], 0, 3*Log[W[3]] - 3*Log[W[17]] - 3*Log[W[18]] + 
   3*Log[W[20]], (-17*Log[W[1]])/2 - 2*Log[W[2]] + (7*Log[W[3]])/2 - 
   (13*Log[W[4]])/2 + (13*Log[W[5]])/2 + (7*Log[W[9]])/2 + 7*Log[W[11]] + 
   (13*Log[W[16]])/2 - 8*Log[W[17]] + (9*Log[W[18]])/2 - (13*Log[W[20]])/2, 
  (17*Log[W[1]])/2 - Log[W[3]]/2 + (13*Log[W[4]])/2 - (13*Log[W[5]])/2 + 
   (5*Log[W[9]])/2 - 7*Log[W[11]] - (21*Log[W[16]])/2 + 7*Log[W[17]] - 
   (3*Log[W[18]])/2 + (3*Log[W[20]])/2, 0, 0, 6*Log[W[2]] - 3*Log[W[3]] - 
   6*Log[W[4]] - 3*Log[W[17]] - 3*Log[W[18]] + 9*Log[W[20]], 
  (17*Log[W[1]])/4 + 2*Log[W[2]] + (21*Log[W[3]])/4 + (9*Log[W[4]])/4 - 
   (9*Log[W[5]])/4 + (21*Log[W[9]])/4 - (23*Log[W[11]])/2 - 
   (9*Log[W[16]])/4 - 5*Log[W[17]] - Log[W[18]]/4 + (9*Log[W[20]])/4, 
  (-17*Log[W[1]])/4 - 2*Log[W[2]] - (21*Log[W[3]])/4 - (9*Log[W[4]])/4 + 
   (9*Log[W[5]])/4 - (21*Log[W[9]])/4 + (23*Log[W[11]])/2 + 
   (9*Log[W[16]])/4 + 5*Log[W[17]] + Log[W[18]]/4 - (9*Log[W[20]])/4, 
  (-17*Log[W[1]])/4 - 2*Log[W[2]] - (33*Log[W[3]])/4 + (15*Log[W[4]])/4 - 
   (15*Log[W[5]])/4 - (21*Log[W[9]])/4 + (23*Log[W[11]])/2 - 
   (15*Log[W[16]])/4 + 14*Log[W[17]] + (37*Log[W[18]])/4 - (45*Log[W[20]])/4, 
  (7*Log[W[1]])/4 + 2*Log[W[2]] - (5*Log[W[3]])/4 + (23*Log[W[4]])/4 - 
   (23*Log[W[5]])/4 - (29*Log[W[9]])/4 - (5*Log[W[11]])/2 + Log[W[16]]/4 + 
   5*Log[W[17]] + (9*Log[W[18]])/4 - Log[W[20]]/4, 
  (-3*Log[W[1]])/4 + (45*Log[W[3]])/4 - (3*Log[W[4]])/4 + (3*Log[W[5]])/4 + 
   (45*Log[W[9]])/4 - (21*Log[W[11]])/2 + (3*Log[W[16]])/4 - 12*Log[W[17]] + 
   (3*Log[W[18]])/4 - (3*Log[W[20]])/4, (-7*Log[W[1]])/4 + (5*Log[W[3]])/4 + 
   Log[W[4]]/4 - Log[W[5]]/4 + (5*Log[W[9]])/4 + (5*Log[W[11]])/2 - 
   (9*Log[W[16]])/4 - Log[W[17]] - (9*Log[W[18]])/4 + (9*Log[W[20]])/4, 
  5*Log[W[1]] + 2*Log[W[2]] + 6*Log[W[3]] + 3*Log[W[4]] - 3*Log[W[5]] + 
   6*Log[W[9]] - 13*Log[W[11]] - 3*Log[W[16]] - 5*Log[W[17]] - Log[W[18]] + 
   3*Log[W[20]], Log[W[1]] + 10*Log[W[3]] - Log[W[4]] + Log[W[5]] + 
   4*Log[W[9]] - 7*Log[W[11]] + 3*Log[W[16]] - 11*Log[W[17]] + 3*Log[W[18]] - 
   3*Log[W[20]], -5*Log[W[1]] + 4*Log[W[2]] + 12*Log[W[3]] - 3*Log[W[4]] - 
   3*Log[W[5]] + 3*Log[W[9]] + 4*Log[W[11]] - 3*Log[W[16]] - 13*Log[W[17]] - 
   8*Log[W[18]] + 12*Log[W[20]], 2*Log[W[1]] + 2*Log[W[2]] - 3*Log[W[3]] - 
   4*Log[W[11]] + Log[W[17]] + 5*Log[W[18]] - 3*Log[W[20]], 0, 0, 
  -6*Log[W[3]] + 6*Log[W[17]] + 6*Log[W[18]] - 6*Log[W[20]], 0, 
  -6*Log[W[2]] + 3*Log[W[3]] + 6*Log[W[5]] + 6*Log[W[16]] - 3*Log[W[17]] - 
   3*Log[W[18]] - 3*Log[W[20]], -9*Log[W[3]] + 9*Log[W[17]] + 9*Log[W[18]] - 
   9*Log[W[20]], 0, 3*Log[W[3]] - 3*Log[W[17]] - 3*Log[W[18]] + 3*Log[W[20]], 
  6*Log[W[1]] - 6*Log[W[2]] - 15*Log[W[3]] + 6*Log[W[5]] + 15*Log[W[17]] + 
   9*Log[W[18]] - 15*Log[W[20]], 2*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[9]] + 
   2*Log[W[17]], Log[W[1]]/2 - Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 - 
   Log[W[9]]/2 - Log[W[16]]/2 + Log[W[17]] - Log[W[18]]/2 + Log[W[20]]/2, 
  (11*Log[W[1]])/2 + 2*Log[W[2]] - Log[W[3]]/2 + (3*Log[W[4]])/2 - 
   (3*Log[W[5]])/2 + (3*Log[W[9]])/2 - 7*Log[W[11]] - (7*Log[W[16]])/2 - 
   (3*Log[W[18]])/2 + (7*Log[W[20]])/2, (5*Log[W[1]])/3 + (2*Log[W[2]])/3 + 
   Log[W[4]]/3 - Log[W[5]]/3 + (2*Log[W[9]])/3 - (7*Log[W[11]])/3 - 
   Log[W[16]] - Log[W[17]]/3 - Log[W[18]]/3 + Log[W[20]], 0, 
  -5*Log[W[1]] - 2*Log[W[2]] - Log[W[4]] + Log[W[5]] - 2*Log[W[9]] + 
   7*Log[W[11]] + 3*Log[W[16]] + Log[W[17]] + Log[W[18]] - 3*Log[W[20]], 0, 
  2*Log[W[2]] - 2*Log[W[4]] - 2*Log[W[17]] - 2*Log[W[18]] + 4*Log[W[20]], 0, 
  0, 2*Log[W[2]] - 2*Log[W[4]] + 4*Log[W[15]] - 6*Log[W[17]] + 2*Log[W[18]], 
  6*Log[W[2]] + 6*Log[W[3]] - 6*Log[W[4]] - 12*Log[W[17]] + 6*Log[W[20]], 
  -3*Log[W[26]] - 3*Log[W[27]] + 3*Log[W[29]], 
  (-25*Log[W[1]])/4 - 2*Log[W[2]] - Log[W[3]]/4 - (17*Log[W[4]])/4 + 
   (17*Log[W[5]])/4 - Log[W[9]]/4 + (17*Log[W[11]])/2 + (17*Log[W[16]])/4 - 
   2*Log[W[17]] + (9*Log[W[18]])/4 - (17*Log[W[20]])/4, 
  (13*Log[W[1]])/2 + 2*Log[W[2]] - (3*Log[W[3]])/2 + (9*Log[W[4]])/2 - 
   (9*Log[W[5]])/2 - (3*Log[W[9]])/2 - 7*Log[W[11]] - (9*Log[W[16]])/2 + 
   4*Log[W[17]] - (5*Log[W[18]])/2 + (9*Log[W[20]])/2, 
  (17*Log[W[1]])/4 + 2*Log[W[2]] + (21*Log[W[3]])/4 + (9*Log[W[4]])/4 - 
   (9*Log[W[5]])/4 + (21*Log[W[9]])/4 - (23*Log[W[11]])/2 - 
   (9*Log[W[16]])/4 - 5*Log[W[17]] - Log[W[18]]/4 + (9*Log[W[20]])/4, 
  (17*Log[W[1]])/4 + 2*Log[W[2]] + (21*Log[W[3]])/4 + (9*Log[W[4]])/4 - 
   (9*Log[W[5]])/4 + (21*Log[W[9]])/4 - (23*Log[W[11]])/2 - 
   (9*Log[W[16]])/4 - 5*Log[W[17]] - Log[W[18]]/4 + (9*Log[W[20]])/4, 0, 
  (-17*Log[W[1]])/12 - (2*Log[W[2]])/3 - (7*Log[W[3]])/4 - (3*Log[W[4]])/4 + 
   (3*Log[W[5]])/4 - (7*Log[W[9]])/4 + (23*Log[W[11]])/6 + (3*Log[W[16]])/4 + 
   (5*Log[W[17]])/3 + Log[W[18]]/12 - (3*Log[W[20]])/4, 0, 0, 0, 0, 0, 
  -2*Log[W[2]] + 2*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[20]], 
  (-11*Log[W[1]])/4 - 2*Log[W[2]] - (15*Log[W[3]])/4 - (3*Log[W[4]])/4 + 
   (3*Log[W[5]])/4 - (15*Log[W[9]])/4 + (17*Log[W[11]])/2 + 
   (3*Log[W[16]])/4 + 5*Log[W[17]] - (5*Log[W[18]])/4 - (3*Log[W[20]])/4, 
  (-7*Log[W[1]])/2 - 2*Log[W[2]] - (15*Log[W[3]])/2 - (3*Log[W[4]])/2 + 
   (3*Log[W[5]])/2 - (15*Log[W[9]])/2 + 13*Log[W[11]] + (3*Log[W[16]])/2 + 
   8*Log[W[17]] - Log[W[18]]/2 - (3*Log[W[20]])/2, 
  (-5*Log[W[1]])/2 - 2*Log[W[2]] - (5*Log[W[3]])/2 - Log[W[4]]/2 + 
   Log[W[5]]/2 - (5*Log[W[9]])/2 + 7*Log[W[11]] + Log[W[16]]/2 + 
   4*Log[W[17]] - (3*Log[W[18]])/2 - Log[W[20]]/2, 
  Log[W[1]]/4 + (5*Log[W[3]])/4 + Log[W[4]]/4 - Log[W[5]]/4 + 
   (5*Log[W[9]])/4 - (3*Log[W[11]])/2 - Log[W[16]]/4 - Log[W[17]] - 
   Log[W[18]]/4 + Log[W[20]]/4, -Log[W[1]]/4 - 2*Log[W[2]] - 
   (5*Log[W[3]])/4 - (9*Log[W[4]])/4 + Log[W[5]]/4 - (5*Log[W[9]])/4 + 
   (11*Log[W[11]])/2 + Log[W[16]]/4 + 3*Log[W[17]] - (7*Log[W[18]])/4 - 
   Log[W[20]]/4, 3*Log[W[1]] + 7*Log[W[3]] - Log[W[4]] + Log[W[5]] + 
   7*Log[W[9]] - 14*Log[W[11]] + 5*Log[W[16]] - 8*Log[W[17]] + 5*Log[W[18]] - 
   5*Log[W[20]], 0, 0, 0, 0, 0, (3*Log[W[26]])/4 + (3*Log[W[27]])/4 + 
   (3*Log[W[29]])/4, 0, 0, 0, -2*Log[W[2]] + 4*Log[W[3]] + 2*Log[W[4]] - 
   4*Log[W[10]] + 2*Log[W[17]] + 2*Log[W[18]] - 4*Log[W[20]], 
  3*Log[W[26]] + 3*Log[W[27]] - 3*Log[W[29]], 0, 0, 0, 0, 0, 0, 
  Log[W[1]] + 2*Log[W[3]] + Log[W[4]] - Log[W[5]] + 2*Log[W[9]] - 
   3*Log[W[11]] - Log[W[16]] - Log[W[17]] - Log[W[18]] + Log[W[20]], 
  Log[W[1]]/2 - Log[W[3]]/2 + Log[W[4]]/2 - Log[W[5]]/2 - Log[W[9]]/2 - 
   Log[W[16]]/2 + Log[W[17]] - Log[W[18]]/2 + Log[W[20]]/2, 
  Log[W[1]]/4 - (7*Log[W[3]])/4 + Log[W[4]]/4 - Log[W[5]]/4 - 
   (7*Log[W[9]])/4 + (3*Log[W[11]])/2 - Log[W[16]]/4 + 2*Log[W[17]] - 
   Log[W[18]]/4 + Log[W[20]]/4, -2*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[4]] + 
   2*Log[W[5]] + 2*Log[W[9]] + 2*Log[W[16]] - 4*Log[W[17]] + 2*Log[W[18]] - 
   2*Log[W[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[W[3]]/2 - 2*Log[W[4]] - (3*Log[W[17]])/2 + Log[W[18]]/2 + 
   (3*Log[W[20]])/2, -Log[W[3]]/2 + Log[W[17]]/2 + Log[W[18]]/2 - 
   Log[W[20]]/2, -Log[W[26]]/4 - Log[W[27]]/4 - Log[W[29]]/4, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(39*Log[W[1]])/2 + 13*Log[W[2]] - 3*Log[W[3]] + 
   (17*Log[W[4]])/2 - (9*Log[W[5]])/2 - 4*Log[W[11]] - 3*Log[W[16]] - 
   (11*Log[W[17]])/2 - 21*Log[W[18]], 6*Log[W[1]] + 6*Log[W[3]] - 
   12*Log[W[4]] - 12*Log[W[5]] + 6*Log[W[16]] + 6*Log[W[17]], 
  -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[5]] + 2*Log[W[18]], 
  -2*Log[W[1]] + 12*Log[W[2]] + 3*Log[W[3]] - Log[W[4]] - 13*Log[W[5]] - 
   4*Log[W[11]] + 3*Log[W[16]] - 2*Log[W[17]] + 4*Log[W[18]], 
  4*Log[W[1]] + 6*Log[W[2]] - 3*Log[W[3]] + 5*Log[W[4]] - Log[W[5]] - 
   4*Log[W[11]] - 3*Log[W[16]] - 2*Log[W[17]] - 2*Log[W[18]], 
  -4*Log[W[1]] - 6*Log[W[2]] + 3*Log[W[3]] - 5*Log[W[4]] + Log[W[5]] + 
   4*Log[W[11]] + 3*Log[W[16]] + 2*Log[W[17]] + 2*Log[W[18]], 
  -6*Log[W[2]] + 6*Log[W[4]] + 12*Log[W[5]] - 6*Log[W[17]] - 6*Log[W[18]], 0, 
  6*Log[W[1]] - 6*Log[W[2]] + 6*Log[W[5]] - 6*Log[W[18]], 
  (-33*Log[W[1]])/2 - 13*Log[W[2]] + 3*Log[W[3]] + Log[W[4]]/2 + 
   (27*Log[W[5]])/2 + 4*Log[W[11]] + 3*Log[W[16]] - (7*Log[W[17]])/2 + 
   9*Log[W[18]], (33*Log[W[1]])/2 + 13*Log[W[2]] - 3*Log[W[3]] - 
   Log[W[4]]/2 - (27*Log[W[5]])/2 - 4*Log[W[11]] - 3*Log[W[16]] + 
   (7*Log[W[17]])/2 - 9*Log[W[18]], 0, 0, 6*Log[W[2]] + 6*Log[W[4]] - 
   6*Log[W[17]] - 6*Log[W[18]], (-3*Log[W[1]])/4 + (9*Log[W[2]])/2 - 
   (15*Log[W[3]])/2 + (51*Log[W[4]])/4 + (33*Log[W[5]])/4 - 4*Log[W[11]] - 
   (15*Log[W[16]])/2 - (21*Log[W[17]])/4 - Log[W[18]]/2, 
  (3*Log[W[1]])/4 - (9*Log[W[2]])/2 + (15*Log[W[3]])/2 - (51*Log[W[4]])/4 - 
   (33*Log[W[5]])/4 + 4*Log[W[11]] + (15*Log[W[16]])/2 + (21*Log[W[17]])/4 + 
   Log[W[18]]/2, (3*Log[W[1]])/4 - (9*Log[W[2]])/2 + (3*Log[W[3]])/2 - 
   (75*Log[W[4]])/4 - (57*Log[W[5]])/4 + 4*Log[W[11]] + (3*Log[W[16]])/2 + 
   (69*Log[W[17]])/4 + (25*Log[W[18]])/2, (27*Log[W[1]])/4 - Log[W[2]]/2 + 
   (3*Log[W[3]])/2 - (35*Log[W[4]])/4 - (33*Log[W[5]])/4 - 4*Log[W[11]] + 
   (3*Log[W[16]])/2 + (29*Log[W[17]])/4 + (9*Log[W[18]])/2, 
  (-51*Log[W[1]])/4 - (3*Log[W[2]])/2 - (21*Log[W[3]])/2 + (87*Log[W[4]])/4 + 
   (93*Log[W[5]])/4 - (21*Log[W[16]])/2 - (45*Log[W[17]])/4 + 
   (3*Log[W[18]])/2, (-27*Log[W[1]])/4 + Log[W[2]]/2 - (3*Log[W[3]])/2 + 
   (11*Log[W[4]])/4 + (9*Log[W[5]])/4 + 4*Log[W[11]] - (15*Log[W[16]])/2 - 
   (5*Log[W[17]])/4 + (3*Log[W[18]])/2 + 6*Log[W[20]], 
  6*Log[W[2]] - 9*Log[W[3]] + 15*Log[W[4]] + 9*Log[W[5]] - 4*Log[W[11]] - 
   9*Log[W[16]] - 6*Log[W[17]] - 2*Log[W[18]], -6*Log[W[1]] - 14*Log[W[2]] - 
   3*Log[W[3]] + 7*Log[W[4]] + 21*Log[W[5]] - 4*Log[W[11]] - 3*Log[W[16]] - 
   4*Log[W[17]] + 6*Log[W[18]], -9*Log[W[1]] - 6*Log[W[3]] + 3*Log[W[4]] + 
   3*Log[W[5]] + 4*Log[W[11]] - 6*Log[W[16]] + 3*Log[W[17]] + 8*Log[W[18]], 
  -4*Log[W[11]] + 4*Log[W[18]], 0, 0, -6*Log[W[3]] + 6*Log[W[17]] + 
   6*Log[W[18]] - 6*Log[W[20]], 0, -6*Log[W[2]] + 6*Log[W[5]] + 
   6*Log[W[16]] - 6*Log[W[20]], 6*Log[W[3]] - 6*Log[W[17]] - 6*Log[W[18]] + 
   6*Log[W[20]], 0, 0, 6*Log[W[1]] - 6*Log[W[2]] + 6*Log[W[5]] - 
   6*Log[W[18]], 2*Log[W[1]] - 2*Log[W[4]] - 2*Log[W[5]] + 2*Log[W[17]], 
  (3*Log[W[1]])/2 + Log[W[2]] - Log[W[4]]/2 - (3*Log[W[5]])/2 + 
   Log[W[17]]/2 - Log[W[18]], (11*Log[W[1]])/2 + 7*Log[W[2]] - 3*Log[W[3]] + 
   (9*Log[W[4]])/2 - (5*Log[W[5]])/2 - 4*Log[W[11]] - 3*Log[W[16]] - 
   (3*Log[W[17]])/2 - 3*Log[W[18]], (4*Log[W[1]])/3 + 2*Log[W[2]] - 
   Log[W[3]] + (5*Log[W[4]])/3 - Log[W[5]]/3 - (4*Log[W[11]])/3 - 
   Log[W[16]] - (2*Log[W[17]])/3 - (2*Log[W[18]])/3, 0, 
  -4*Log[W[1]] - 6*Log[W[2]] + 3*Log[W[3]] - 5*Log[W[4]] + Log[W[5]] + 
   4*Log[W[11]] + 3*Log[W[16]] + 2*Log[W[17]] + 2*Log[W[18]], 0, 
  2*Log[W[2]] - 2*Log[W[4]] - 4*Log[W[5]] + 2*Log[W[17]] + 2*Log[W[18]], 0, 
  0, -2*Log[W[1]] - 4*Log[W[2]] - 2*Log[W[4]] - 2*Log[W[5]] + 4*Log[W[15]] + 
   2*Log[W[17]] + 4*Log[W[18]], -6*Log[W[1]] - 6*Log[W[4]] - 6*Log[W[5]] + 
   6*Log[W[17]] + 12*Log[W[18]], -6*Log[W[27]], 
  (-33*Log[W[1]])/4 - (17*Log[W[2]])/2 + (9*Log[W[3]])/2 - (19*Log[W[4]])/4 + 
   (15*Log[W[5]])/4 + 4*Log[W[11]] + (9*Log[W[16]])/2 + Log[W[17]]/4 + 
   (9*Log[W[18]])/2, (21*Log[W[1]])/2 + 9*Log[W[2]] - 3*Log[W[3]] + 
   (3*Log[W[4]])/2 - (15*Log[W[5]])/2 - 4*Log[W[11]] - 3*Log[W[16]] + 
   (3*Log[W[17]])/2 - 5*Log[W[18]], (-3*Log[W[1]])/4 + (9*Log[W[2]])/2 - 
   (15*Log[W[3]])/2 + (51*Log[W[4]])/4 + (33*Log[W[5]])/4 - 4*Log[W[11]] - 
   (15*Log[W[16]])/2 - (21*Log[W[17]])/4 - Log[W[18]]/2, 
  (-3*Log[W[1]])/4 + (9*Log[W[2]])/2 - (15*Log[W[3]])/2 + (51*Log[W[4]])/4 + 
   (33*Log[W[5]])/4 - 4*Log[W[11]] - (15*Log[W[16]])/2 - (21*Log[W[17]])/4 - 
   Log[W[18]]/2, 0, Log[W[1]]/4 - (3*Log[W[2]])/2 + (5*Log[W[3]])/2 - 
   (17*Log[W[4]])/4 - (11*Log[W[5]])/4 + (4*Log[W[11]])/3 + 
   (5*Log[W[16]])/2 + (7*Log[W[17]])/4 + Log[W[18]]/6, 0, 0, 0, 0, 0, 
  2*Log[W[2]] + 2*Log[W[4]] - 2*Log[W[17]] - 2*Log[W[18]], 
  (9*Log[W[1]])/4 - (3*Log[W[2]])/2 + (9*Log[W[3]])/2 - (33*Log[W[4]])/4 - 
   (27*Log[W[5]])/4 + 4*Log[W[11]] + (9*Log[W[16]])/2 + (15*Log[W[17]])/4 - 
   (5*Log[W[18]])/2, (9*Log[W[1]])/2 - 3*Log[W[2]] + 9*Log[W[3]] - 
   (33*Log[W[4]])/2 - (27*Log[W[5]])/2 + 4*Log[W[11]] + 9*Log[W[16]] + 
   (15*Log[W[17]])/2 - Log[W[18]], (3*Log[W[1]])/2 - Log[W[2]] + 
   3*Log[W[3]] - (11*Log[W[4]])/2 - (9*Log[W[5]])/2 + 4*Log[W[11]] + 
   3*Log[W[16]] + (5*Log[W[17]])/2 - 3*Log[W[18]], 
  (-3*Log[W[1]])/4 + Log[W[2]]/2 - (3*Log[W[3]])/2 + (11*Log[W[4]])/4 + 
   (9*Log[W[5]])/4 - (3*Log[W[16]])/2 - (5*Log[W[17]])/4 - Log[W[18]]/2, 
  (3*Log[W[1]])/4 - Log[W[2]]/2 + (3*Log[W[3]])/2 - (11*Log[W[4]])/4 - 
   (9*Log[W[5]])/4 + 4*Log[W[11]] + (3*Log[W[16]])/2 + (5*Log[W[17]])/4 - 
   (7*Log[W[18]])/2, -9*Log[W[1]] - 2*Log[W[2]] - 6*Log[W[3]] + 
   13*Log[W[4]] + 15*Log[W[5]] - 8*Log[W[11]] - 6*Log[W[16]] - 7*Log[W[17]] + 
   10*Log[W[18]], 0, 0, 0, 0, 0, -Log[W[26]]/2 - Log[W[27]]/2 + 2*Log[W[29]], 
  0, 0, 0, -2*Log[W[2]] + 2*Log[W[4]] + 4*Log[W[10]] - 2*Log[W[17]] - 
   2*Log[W[18]], 0, 0, 0, 0, 0, 0, 0, 2*Log[W[2]] - 3*Log[W[3]] + 
   5*Log[W[4]] + 3*Log[W[5]] - 3*Log[W[16]] - 2*Log[W[17]] - 2*Log[W[18]], 
  (3*Log[W[1]])/2 + Log[W[2]] - Log[W[4]]/2 - (3*Log[W[5]])/2 + 
   Log[W[17]]/2 - Log[W[18]], (9*Log[W[1]])/4 + Log[W[2]]/2 + 
   (3*Log[W[3]])/2 - (13*Log[W[4]])/4 - (15*Log[W[5]])/4 + (3*Log[W[16]])/2 + 
   (7*Log[W[17]])/4 - Log[W[18]]/2, -6*Log[W[1]] - 4*Log[W[2]] + 
   2*Log[W[4]] + 6*Log[W[5]] - 2*Log[W[17]] + 4*Log[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[W[2]] - Log[W[4]] + Log[W[17]] + Log[W[18]], 
  Log[W[2]] - 2*Log[W[3]] - Log[W[4]] - Log[W[17]] + Log[W[18]], 
  -Log[W[26]]/2 - Log[W[27]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(11*Log[W[26]])/2 + 21*Log[W[27]] + 5*Log[W[29]] - 10*Log[W[30]], 
  -6*Log[W[26]] - 6*Log[W[30]], -2*Log[W[27]] + 4*Log[W[29]] + 4*Log[W[30]], 
  2*Log[W[26]] - 4*Log[W[27]] - 30*Log[W[29]] - 3*Log[W[30]], 
  2*Log[W[26]] + 2*Log[W[27]] - 6*Log[W[29]] - 3*Log[W[30]], 
  -2*Log[W[26]] - 2*Log[W[27]] + 6*Log[W[29]] + 3*Log[W[30]], 
  6*Log[W[26]] + 6*Log[W[27]] + 24*Log[W[29]] + 6*Log[W[30]], 0, 
  6*Log[W[27]], (7*Log[W[26]])/2 - 9*Log[W[27]] + 13*Log[W[29]] + 
   10*Log[W[30]], (-7*Log[W[26]])/2 + 9*Log[W[27]] - 15*Log[W[29]] - 
   12*Log[W[30]], 0, 0, 6*Log[W[26]] + 6*Log[W[27]] - 6*Log[W[29]] - 
   6*Log[W[30]], (21*Log[W[26]])/4 + Log[W[27]]/2 - (9*Log[W[29]])/2 + 
   3*Log[W[30]], (-21*Log[W[26]])/4 - Log[W[27]]/2 + (9*Log[W[29]])/2 - 
   3*Log[W[30]], (-69*Log[W[26]])/4 - (25*Log[W[27]])/2 + (21*Log[W[29]])/2 - 
   3*Log[W[30]], (-29*Log[W[26]])/4 - (9*Log[W[27]])/2 + Log[W[29]]/2 - 
   Log[W[30]], (45*Log[W[26]])/4 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2 + 
   12*Log[W[30]], (5*Log[W[26]])/4 - (3*Log[W[27]])/2 + (3*Log[W[29]])/2 + 
   3*Log[W[30]], 6*Log[W[26]] + 2*Log[W[27]] - 6*Log[W[29]] + 3*Log[W[30]], 
  4*Log[W[26]] - 6*Log[W[27]] + 6*Log[W[29]] + 9*Log[W[30]], 
  -3*Log[W[26]] - 8*Log[W[27]] - 24*Log[W[29]], 
  -4*Log[W[27]] + 6*Log[W[29]] + 6*Log[W[30]], 0, 0, 
  -6*Log[W[26]] - 6*Log[W[27]] + 6*Log[W[29]], 0, 0, 
  6*Log[W[26]] + 6*Log[W[27]] + 24*Log[W[29]], 0, 
  -6*Log[W[29]] - 6*Log[W[30]], 6*Log[W[27]] + 30*Log[W[29]], -2*Log[W[26]], 
  -Log[W[26]]/2 + Log[W[27]] - Log[W[29]] - Log[W[30]], 
  (3*Log[W[26]])/2 + 3*Log[W[27]] - 7*Log[W[29]] - 4*Log[W[30]], 
  (2*Log[W[26]])/3 + (2*Log[W[27]])/3 - 2*Log[W[29]] - Log[W[30]], 0, 
  -2*Log[W[26]] - 2*Log[W[27]] + 6*Log[W[29]] + 3*Log[W[30]], 0, 
  -2*Log[W[26]] - 2*Log[W[27]] - 8*Log[W[29]] - 2*Log[W[30]], 0, 0, 
  -2*Log[W[26]] - 4*Log[W[27]] - 6*Log[W[29]], 
  -6*Log[W[26]] - 12*Log[W[27]] - 18*Log[W[29]], 
  -6*Log[W[1]] + 6*Log[W[2]] - 6*Log[W[5]] + 6*Log[W[18]], 
  -Log[W[26]]/4 - (9*Log[W[27]])/2 + (17*Log[W[29]])/2 + 4*Log[W[30]], 
  (-3*Log[W[26]])/2 + 5*Log[W[27]] - 9*Log[W[29]] - 6*Log[W[30]], 
  (21*Log[W[26]])/4 + Log[W[27]]/2 - (9*Log[W[29]])/2 + 3*Log[W[30]], 
  (21*Log[W[26]])/4 + Log[W[27]]/2 - (9*Log[W[29]])/2 + 3*Log[W[30]], 0, 
  (-7*Log[W[26]])/4 - Log[W[27]]/6 + (3*Log[W[29]])/2 - Log[W[30]], 0, 0, 0, 
  0, 0, 2*Log[W[26]] + 2*Log[W[27]] + 8*Log[W[29]] + 2*Log[W[30]], 
  (-15*Log[W[26]])/4 + (5*Log[W[27]])/2 + (3*Log[W[29]])/2 - 3*Log[W[30]], 
  (-15*Log[W[26]])/2 + Log[W[27]] + 3*Log[W[29]] - 6*Log[W[30]], 
  (-5*Log[W[26]])/2 + 3*Log[W[27]] + Log[W[29]] - 2*Log[W[30]], 
  (5*Log[W[26]])/4 + Log[W[27]]/2 - Log[W[29]]/2 + Log[W[30]], 
  (11*Log[W[26]])/4 + (7*Log[W[27]])/2 + Log[W[29]]/2 - Log[W[30]], 
  7*Log[W[26]] - 10*Log[W[27]] + 10*Log[W[29]] + 16*Log[W[30]], 0, 0, 0, 0, 
  0, Log[W[2]] + Log[W[3]]/2 + Log[W[4]] + Log[W[17]]/2 + Log[W[18]]/2 + 
   Log[W[20]]/2 - 2*Log[W[31]], 0, 0, 0, 2*Log[W[26]] + 2*Log[W[27]] + 
   8*Log[W[29]] + 2*Log[W[30]], 6*Log[W[2]] - 6*Log[W[5]] - 6*Log[W[16]] + 
   6*Log[W[20]], 0, 0, 0, 0, 0, 0, 2*Log[W[26]] + 2*Log[W[27]] - 
   2*Log[W[29]] + Log[W[30]], -Log[W[26]]/2 + Log[W[27]] - Log[W[29]] - 
   Log[W[30]], (-7*Log[W[26]])/4 + Log[W[27]]/2 - Log[W[29]]/2 - 
   2*Log[W[30]], 2*Log[W[26]] - 4*Log[W[27]] + 4*Log[W[29]] + 4*Log[W[30]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[W[26]] - Log[W[27]] - 3*Log[W[29]], 
  -Log[W[26]] - Log[W[27]] + Log[W[29]], -Log[W[2]] - (3*Log[W[3]])/2 - 
   3*Log[W[4]] - (3*Log[W[17]])/2 + Log[W[18]]/2 + Log[W[20]]/2 + 
   2*Log[W[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {28*Log[W[1]] - 44*Log[W[2]] + 14*Log[W[4]] + 11*Log[W[5]] - 8*Log[W[9]] + 
   12*Log[W[11]] - 2*Log[W[16]] + 5*Log[W[17]] - 14*Log[W[18]] + 
   3*Log[W[19]] - 5*Log[W[20]], 12*Log[W[3]] + 12*Log[W[5]] - 12*Log[W[18]] - 
   12*Log[W[19]], -2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] - 4*Log[W[4]] + 
   8*Log[W[9]] + 2*Log[W[19]] - 4*Log[W[20]], -8*Log[W[1]] + 36*Log[W[2]] - 
   6*Log[W[3]] + 10*Log[W[4]] + 20*Log[W[5]] - 8*Log[W[9]] - 24*Log[W[11]] - 
   6*Log[W[16]] - 38*Log[W[17]] + 24*Log[W[18]] - 30*Log[W[19]] + 
   30*Log[W[20]], 8*Log[W[1]] - 4*Log[W[2]] + 12*Log[W[3]] + 16*Log[W[4]] + 
   10*Log[W[5]] - 8*Log[W[9]] - 12*Log[W[11]] - 14*Log[W[17]] + 
   4*Log[W[18]] - 18*Log[W[19]] + 6*Log[W[20]], 
  10*Log[W[1]] - 14*Log[W[2]] - 2*Log[W[3]] - 16*Log[W[4]] - 10*Log[W[5]] + 
   8*Log[W[9]] + 12*Log[W[11]] + 14*Log[W[17]] - 4*Log[W[18]] + 
   8*Log[W[19]] - 6*Log[W[20]], -2*Log[W[1]] - 10*Log[W[2]] - 4*Log[W[3]] + 
   6*Log[W[4]] + 2*Log[W[5]] + 12*Log[W[11]] - 6*Log[W[16]] + 12*Log[W[17]] - 
   8*Log[W[18]] + 22*Log[W[19]] - 24*Log[W[20]], 
  2*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[19]], 0, 
  -30*Log[W[1]] + 31*Log[W[2]] - 13*Log[W[3]] - 11*Log[W[4]] - 27*Log[W[5]] + 
   8*Log[W[9]] + 2*Log[W[16]] + 13*Log[W[17]] + 12*Log[W[18]] + 
   31*Log[W[19]] - 16*Log[W[20]], 44*Log[W[1]] - 16*Log[W[2]] + 
   24*Log[W[3]] + 25*Log[W[5]] - 16*Log[W[9]] - 12*Log[W[11]] - 
   13*Log[W[17]] - 12*Log[W[18]] - 41*Log[W[19]] + 17*Log[W[20]], 
  -6*Log[W[1]] - 6*Log[W[2]] + 6*Log[W[3]] + 6*Log[W[4]] + 6*Log[W[16]] - 
   6*Log[W[18]], -12*Log[W[1]] + 9*Log[W[2]] - 13*Log[W[3]] + 3*Log[W[4]] - 
   12*Log[W[5]] + 12*Log[W[18]] + 16*Log[W[19]] - 3*Log[W[20]], 
  -8*Log[W[1]] - 9*Log[W[2]] - 17*Log[W[3]] + 5*Log[W[4]] - 6*Log[W[5]] + 
   12*Log[W[11]] + 6*Log[W[18]] + 10*Log[W[19]] + 7*Log[W[20]], 
  -7*Log[W[1]] - 6*Log[W[2]] - 10*Log[W[3]] - 15*Log[W[4]] - 
   (27*Log[W[5]])/2 - 8*Log[W[9]] + 12*Log[W[11]] + 24*Log[W[16]] + 
   (15*Log[W[17]])/2 - 18*Log[W[18]] + (61*Log[W[19]])/2 + (7*Log[W[20]])/2, 
  -11*Log[W[1]] + 21*Log[W[2]] - 3*Log[W[3]] + 12*Log[W[4]] - Log[W[5]]/2 + 
   8*Log[W[9]] - 12*Log[W[11]] - 18*Log[W[16]] + (9*Log[W[17]])/2 + 
   14*Log[W[18]] - (17*Log[W[19]])/2 - (13*Log[W[20]])/2, 
  21*Log[W[1]] + 9*Log[W[2]] + 33*Log[W[3]] + 4*Log[W[4]] + 
   (15*Log[W[5]])/2 + 8*Log[W[9]] - 24*Log[W[11]] - 18*Log[W[16]] + 
   (9*Log[W[17]])/2 + 6*Log[W[18]] - (81*Log[W[19]])/2 - (21*Log[W[20]])/2, 
  -3*Log[W[1]] + 23*Log[W[2]] + 7*Log[W[3]] + 14*Log[W[4]] - 
   (9*Log[W[5]])/2 - 8*Log[W[9]] - 12*Log[W[11]] - 14*Log[W[16]] + 
   Log[W[17]]/2 + 18*Log[W[18]] - (41*Log[W[19]])/2 - Log[W[20]]/2, 
  7*Log[W[1]] - 19*Log[W[2]] - 21*Log[W[3]] - 30*Log[W[4]] - 
   (47*Log[W[5]])/2 + 24*Log[W[11]] + 18*Log[W[16]] + (27*Log[W[17]])/2 - 
   8*Log[W[18]] + (81*Log[W[19]])/2 - (3*Log[W[20]])/2, 
  3*Log[W[1]] - 11*Log[W[2]] - 7*Log[W[3]] - 14*Log[W[4]] + Log[W[5]]/2 - 
   8*Log[W[9]] + 12*Log[W[11]] + 18*Log[W[16]] - Log[W[17]]/2 - 
   18*Log[W[18]] + (41*Log[W[19]])/2 + (9*Log[W[20]])/2, 
  8*Log[W[2]] - 2*Log[W[3]] + 8*Log[W[4]] - 4*Log[W[5]] - 8*Log[W[9]] - 
   12*Log[W[11]] + 4*Log[W[16]] - 18*Log[W[17]] + 18*Log[W[18]] + 
   6*Log[W[20]], -4*Log[W[2]] - 14*Log[W[3]] - 16*Log[W[4]] - 20*Log[W[5]] + 
   8*Log[W[9]] + 12*Log[W[11]] + 14*Log[W[17]] + 6*Log[W[18]] + 
   20*Log[W[19]] - 6*Log[W[20]], 12*Log[W[1]] + 34*Log[W[2]] + 2*Log[W[3]] - 
   8*Log[W[4]] - 2*Log[W[5]] - 16*Log[W[9]] - 24*Log[W[11]] + 2*Log[W[16]] - 
   18*Log[W[17]] + 18*Log[W[18]] - 24*Log[W[19]] + 24*Log[W[20]], 
  -10*Log[W[2]] + 4*Log[W[3]] - 4*Log[W[4]] + 2*Log[W[5]] + 16*Log[W[9]] - 
   2*Log[W[16]] - 6*Log[W[20]], 6*Log[W[3]] + 6*Log[W[5]] - 6*Log[W[18]] - 
   6*Log[W[19]], -4*Log[W[1]] + 4*Log[W[2]] - 6*Log[W[3]] - 2*Log[W[5]] + 
   2*Log[W[18]] + 6*Log[W[19]], 6*Log[W[3]] - 6*Log[W[5]] + 12*Log[W[17]] - 
   6*Log[W[18]] + 6*Log[W[19]] - 12*Log[W[20]], 
  -12*Log[W[1]] - 12*Log[W[2]] - 6*Log[W[3]] + 6*Log[W[4]] - 6*Log[W[5]] + 
   12*Log[W[11]] + 6*Log[W[16]] + 12*Log[W[17]] - 12*Log[W[18]] + 
   12*Log[W[19]], 6*Log[W[2]] + 6*Log[W[5]] - 6*Log[W[16]] - 6*Log[W[20]], 
  -4*Log[W[1]] - 14*Log[W[2]] - 6*Log[W[3]] + 6*Log[W[4]] + 4*Log[W[5]] + 
   12*Log[W[11]] + 12*Log[W[17]] - 16*Log[W[18]] + 24*Log[W[19]] - 
   18*Log[W[20]], -12*Log[W[2]] - 8*Log[W[3]] + 6*Log[W[4]] + 8*Log[W[5]] + 
   12*Log[W[11]] - 6*Log[W[16]] - 2*Log[W[18]] + 2*Log[W[19]], 
  -6*Log[W[2]] - 6*Log[W[5]] + 6*Log[W[16]] + 6*Log[W[20]], 
  -18*Log[W[2]] + 2*Log[W[3]] + 6*Log[W[4]] - 20*Log[W[5]] + 12*Log[W[11]] + 
   24*Log[W[17]] - 4*Log[W[18]] + 28*Log[W[19]] - 30*Log[W[20]], 
  -4*Log[W[1]] + Log[W[2]] - Log[W[3]] + 3*Log[W[4]] + 4*Log[W[5]] - 
   4*Log[W[17]] + Log[W[20]], 2*Log[W[1]] - 2*Log[W[2]] + 3*Log[W[5]] - 
   Log[W[17]] - 2*Log[W[18]] - Log[W[19]] + Log[W[20]], 
  12*Log[W[1]] - 8*Log[W[2]] - 2*Log[W[3]] + 4*Log[W[4]] + Log[W[5]] - 
   8*Log[W[9]] - 3*Log[W[17]] + 2*Log[W[18]] - 5*Log[W[19]] + 7*Log[W[20]], 
  (-10*Log[W[1]])/3 + (2*Log[W[2]])/3 - (4*Log[W[3]])/3 + (16*Log[W[4]])/3 + 
   (16*Log[W[5]])/3 - (8*Log[W[9]])/3 - (14*Log[W[17]])/3 - 
   (2*Log[W[18]])/3 - (2*Log[W[19]])/3 + 2*Log[W[20]], 
  3*Log[W[3]] + 2*Log[W[4]] + Log[W[5]] - 2*Log[W[11]] - 2*Log[W[17]] + 
   Log[W[18]] - 3*Log[W[19]], -2*Log[W[1]] - 2*Log[W[2]] - 8*Log[W[3]] - 
   16*Log[W[4]] - 4*Log[W[5]] + 8*Log[W[9]] + 12*Log[W[11]] + 14*Log[W[17]] - 
   10*Log[W[18]] + 14*Log[W[19]] - 6*Log[W[20]], 
  -3*Log[W[27]] - 3*Log[W[28]], (-4*Log[W[1]])/3 + (4*Log[W[2]])/3 - 
   (8*Log[W[3]])/3 + (4*Log[W[5]])/3 - 4*Log[W[17]] + (8*Log[W[18]])/3 - 
   (16*Log[W[19]])/3 + 8*Log[W[20]], 0, 4*Log[W[1]] - 4*Log[W[2]] + 
   2*Log[W[3]] + 2*Log[W[5]] - 2*Log[W[18]] - 2*Log[W[19]], 
  2*Log[W[1]] + 4*Log[W[2]] + 2*Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] - 
   4*Log[W[11]] - 4*Log[W[17]] + 2*Log[W[18]] - 8*Log[W[19]] + 6*Log[W[20]], 
  2*Log[W[1]] + 16*Log[W[2]] + 4*Log[W[3]] - 6*Log[W[4]] + 4*Log[W[5]] - 
   12*Log[W[11]] - 12*Log[W[17]] + 8*Log[W[18]] - 22*Log[W[19]] + 
   18*Log[W[20]], -3*Log[W[27]] - 3*Log[W[28]], 
  -15*Log[W[1]] + 16*Log[W[2]] - 4*Log[W[3]] - 3*Log[W[4]] - 
   (21*Log[W[5]])/2 + 2*Log[W[16]] + (17*Log[W[17]])/2 + (27*Log[W[19]])/2 - 
   (15*Log[W[20]])/2, 20*Log[W[1]] - 18*Log[W[2]] + 8*Log[W[3]] + 
   6*Log[W[4]] + 15*Log[W[5]] - 8*Log[W[9]] - 9*Log[W[17]] - 6*Log[W[18]] - 
   19*Log[W[19]] + 11*Log[W[20]], -Log[W[1]] - 10*Log[W[2]] - 12*Log[W[3]] - 
   11*Log[W[4]] - (15*Log[W[5]])/2 - 8*Log[W[9]] + 12*Log[W[11]] + 
   18*Log[W[16]] - (9*Log[W[17]])/2 - 6*Log[W[18]] + (49*Log[W[19]])/2 + 
   (11*Log[W[20]])/2, -Log[W[1]] - 12*Log[W[2]] - 10*Log[W[3]] - 
   9*Log[W[4]] - (15*Log[W[5]])/2 - 8*Log[W[9]] + 12*Log[W[11]] + 
   18*Log[W[16]] - (9*Log[W[17]])/2 - 6*Log[W[18]] + (49*Log[W[19]])/2 + 
   (7*Log[W[20]])/2, -5*Log[W[27]] - 5*Log[W[28]] + 6*Log[W[29]], 
  Log[W[1]]/3 + 2*Log[W[2]] + (10*Log[W[3]])/3 + 5*Log[W[4]] + 
   (9*Log[W[5]])/2 + (8*Log[W[9]])/3 - 4*Log[W[11]] - 6*Log[W[16]] - 
   (5*Log[W[17]])/2 + 4*Log[W[18]] - (61*Log[W[19]])/6 + (5*Log[W[20]])/6, 
  12*Log[W[1]] + 7*Log[W[2]] + 13*Log[W[3]] - 9*Log[W[4]] - 12*Log[W[11]] + 
   2*Log[W[16]] - 2*Log[W[18]] - 10*Log[W[19]] - Log[W[20]], 
  -14*Log[W[1]] - 9*Log[W[2]] - 11*Log[W[3]] + 11*Log[W[4]] + 12*Log[W[11]] + 
   10*Log[W[19]] + Log[W[20]], -11*Log[W[27]] - 5*Log[W[28]] + 6*Log[W[29]] + 
   6*Log[W[30]], 8*Log[W[1]] - 7*Log[W[2]] + 7*Log[W[3]] - Log[W[4]] + 
   8*Log[W[5]] - 8*Log[W[18]] - 8*Log[W[19]] + Log[W[20]], 
  8*Log[W[1]] - 6*Log[W[2]] + 8*Log[W[3]] - 2*Log[W[4]] + 6*Log[W[5]] - 
   6*Log[W[18]] - 10*Log[W[19]] + 2*Log[W[20]], 
  (2*Log[W[1]])/3 - Log[W[2]] + (11*Log[W[3]])/3 + Log[W[4]]/3 + 
   4*Log[W[17]] - 4*Log[W[18]] + (14*Log[W[19]])/3 - (25*Log[W[20]])/3, 
  Log[W[1]] - 7*Log[W[2]] + 6*Log[W[3]] + 4*Log[W[4]] + (23*Log[W[5]])/2 + 
   8*Log[W[9]] - 2*Log[W[11]] - 4*Log[W[16]] + (3*Log[W[17]])/2 - 
   9*Log[W[18]] - (17*Log[W[19]])/2 - (3*Log[W[20]])/2, 
  -8*Log[W[2]] + 14*Log[W[3]] + 4*Log[W[4]] + 19*Log[W[5]] + 8*Log[W[9]] - 
   4*Log[W[16]] + 3*Log[W[17]] - 18*Log[W[18]] - 15*Log[W[19]] - 
   3*Log[W[20]], -8*Log[W[2]] + 2*Log[W[3]] + 4*Log[W[4]] + 9*Log[W[5]] + 
   8*Log[W[9]] - 4*Log[W[16]] + Log[W[17]] - 6*Log[W[18]] - 5*Log[W[19]] - 
   Log[W[20]], -Log[W[1]] + Log[W[2]] - 3*Log[W[3]] - (7*Log[W[5]])/2 - 
   Log[W[17]]/2 + 4*Log[W[18]] + (5*Log[W[19]])/2 + Log[W[20]]/2, 
  -Log[W[1]] + 3*Log[W[2]] - Log[W[3]] + 6*Log[W[4]] + (3*Log[W[5]])/2 - 
   8*Log[W[9]] + (5*Log[W[17]])/2 - 4*Log[W[18]] + (3*Log[W[19]])/2 - 
   Log[W[20]]/2, -16*Log[W[1]] + 8*Log[W[2]] - 12*Log[W[3]] - 8*Log[W[4]] - 
   22*Log[W[5]] + 16*Log[W[9]] + 2*Log[W[17]] + 20*Log[W[18]] + 
   22*Log[W[19]] - 10*Log[W[20]], 4*Log[W[1]] + 2*Log[W[3]] - 4*Log[W[4]] - 
   2*Log[W[5]] - 8*Log[W[10]] + 4*Log[W[17]] + 6*Log[W[18]] - 2*Log[W[19]], 
  -6*Log[W[27]] - 6*Log[W[28]], -2*Log[W[1]] - 5*Log[W[3]] - 5*Log[W[5]] + 
   2*Log[W[11]] + 5*Log[W[18]] + 5*Log[W[19]], -8*Log[W[1]] + 8*Log[W[2]] - 
   6*Log[W[3]] - 10*Log[W[5]] + 10*Log[W[18]] + 6*Log[W[19]], 
  2*Log[W[3]] + 6*Log[W[5]] - 6*Log[W[18]] - 2*Log[W[19]], 
  Log[W[26]] + (13*Log[W[27]])/12 - (5*Log[W[28]])/12 + (3*Log[W[29]])/2 + 
   Log[W[30]], Log[W[26]] - (3*Log[W[27]])/4 - (5*Log[W[28]])/4 + 
   2*Log[W[30]], -2*Log[W[2]] - 4*Log[W[3]] - 2*Log[W[4]] + 4*Log[W[11]] + 
   2*Log[W[17]] - 2*Log[W[18]] + 4*Log[W[19]], -4*Log[W[3]] + 4*Log[W[5]] - 
   4*Log[W[18]] + 4*Log[W[19]], 2*Log[W[3]] - 2*Log[W[5]] + 4*Log[W[17]] - 
   2*Log[W[18]] + 6*Log[W[19]] - 8*Log[W[20]], 2*Log[W[27]] + 2*Log[W[28]] - 
   6*Log[W[29]] - 6*Log[W[30]], 2*Log[W[2]] + Log[W[3]] - Log[W[5]] - 
   2*Log[W[11]] + Log[W[18]] - Log[W[19]], 2*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[3]] - 2*Log[W[19]], Log[W[27]] + 3*Log[W[28]], 
  -Log[W[2]] - 2*Log[W[3]] - Log[W[4]] - Log[W[5]] + 2*Log[W[11]] + 
   2*Log[W[17]] - Log[W[18]] + 3*Log[W[19]] - Log[W[20]], 
  Log[W[2]] - Log[W[3]] - Log[W[4]] + Log[W[20]], 
  Log[W[27]] + Log[W[28]] - 2*Log[W[29]], 6*Log[W[1]] - 6*Log[W[2]] - 
   2*Log[W[3]] - 2*Log[W[5]] - 2*Log[W[17]] + 4*Log[W[18]] + 2*Log[W[20]], 
  4*Log[W[1]] - 6*Log[W[2]] + Log[W[3]] + 2*Log[W[4]] + 4*Log[W[5]] + 
   2*Log[W[11]] - 2*Log[W[16]] - Log[W[17]] - Log[W[18]] - 4*Log[W[19]] + 
   Log[W[20]], 3*Log[W[1]] - 3*Log[W[2]] + 3*Log[W[3]] + 2*Log[W[4]] + 
   (13*Log[W[5]])/2 - 2*Log[W[16]] - Log[W[17]]/2 - 4*Log[W[18]] - 
   (11*Log[W[19]])/2 + Log[W[20]]/2, -16*Log[W[1]] + 16*Log[W[2]] - 
   8*Log[W[3]] - 12*Log[W[5]] + 4*Log[W[17]] + 8*Log[W[18]] + 12*Log[W[19]] - 
   4*Log[W[20]], Log[W[2]] + Log[W[3]]/2 + Log[W[4]] - Log[W[5]]/2 - 
   Log[W[11]] - Log[W[16]] + (3*Log[W[18]])/2 - (3*Log[W[19]])/2, 
  Log[W[1]] + Log[W[2]] + 2*Log[W[3]] - Log[W[5]] - 2*Log[W[11]] + 
   Log[W[18]] - 2*Log[W[19]], -Log[W[27]], Log[W[1]] - Log[W[2]] - 
   2*Log[W[3]] - 2*Log[W[4]] - Log[W[5]] + 2*Log[W[11]] + 2*Log[W[17]] - 
   Log[W[18]] + 2*Log[W[19]], (3*Log[W[3]])/2 + Log[W[4]] + Log[W[5]]/2 - 
   Log[W[11]] - Log[W[17]] + Log[W[18]]/2 - (3*Log[W[19]])/2, 
  Log[W[27]]/4 - Log[W[28]]/4, -Log[W[1]] - Log[W[2]] - 2*Log[W[3]] + 
   Log[W[4]] + Log[W[5]] + 2*Log[W[11]] - Log[W[16]] + Log[W[19]], 
  -Log[W[2]] - Log[W[3]]/2 + Log[W[5]]/2 + Log[W[11]] - Log[W[18]]/2 + 
   Log[W[19]]/2, Log[W[28]] - Log[W[30]], 2*Log[W[1]] - 2*Log[W[2]] + 
   2*Log[W[5]] - 2*Log[W[18]], -2*Log[W[2]] - Log[W[3]] + Log[W[5]] + 
   2*Log[W[11]] - Log[W[18]] + Log[W[19]], Log[W[1]] + 2*Log[W[2]] + 
   Log[W[3]] - Log[W[4]] + Log[W[5]] - 2*Log[W[11]] - 2*Log[W[17]] + 
   Log[W[18]] - 4*Log[W[19]] + 3*Log[W[20]], -Log[W[2]] - Log[W[3]]/2 - 
   Log[W[5]]/2 + Log[W[11]] + Log[W[17]] - Log[W[18]]/2 + (3*Log[W[19]])/2 - 
   Log[W[20]], -Log[W[27]]/4 + Log[W[28]]/4 - Log[W[29]]/2, 
  -Log[W[1]]/2 - Log[W[4]] - Log[W[5]]/2 - Log[W[16]]/2 - Log[W[17]]/2 - 
   Log[W[18]]/2 + (3*Log[W[19]])/2, Log[W[1]]/2 + Log[W[2]]/2 + Log[W[3]]/2 - 
   Log[W[11]] - Log[W[19]]/2, -Log[W[2]] - Log[W[3]] + Log[W[11]] + 
   Log[W[19]], Log[W[26]]/2 + Log[W[27]]/2 + Log[W[28]]/2 + Log[W[30]]/2, 
  -Log[W[27]]/2, 2*Log[W[27]] + 2*Log[W[28]], -Log[W[27]] + 3*Log[W[28]], 
  2*Log[W[27]] - Log[W[28]], Log[W[27]]/2 + Log[W[28]]/2}, 
 {44*Log[W[1]] + 16*Log[W[2]] - 20*Log[W[3]] - 14*Log[W[4]] - 7*Log[W[5]] + 
   12*Log[W[11]] + 8*Log[W[14]] - 66*Log[W[16]] + 11*Log[W[17]] + 
   10*Log[W[18]] + Log[W[19]] + 5*Log[W[20]], -12*Log[W[3]] + 12*Log[W[17]] + 
   12*Log[W[18]] - 12*Log[W[20]], -6*Log[W[1]] - 2*Log[W[2]] + 2*Log[W[3]] + 
   4*Log[W[4]] + 4*Log[W[16]] - 4*Log[W[18]] + 2*Log[W[19]], 
  16*Log[W[1]] - 20*Log[W[2]] + 10*Log[W[3]] + 6*Log[W[4]] - 2*Log[W[5]] - 
   32*Log[W[11]] + 30*Log[W[16]] + 12*Log[W[17]] + 28*Log[W[18]] - 
   4*Log[W[19]] - 44*Log[W[20]], -4*Log[W[1]] - 8*Log[W[2]] + 2*Log[W[3]] + 
   4*Log[W[4]] - 2*Log[W[5]] - 8*Log[W[11]] + 16*Log[W[16]] + 8*Log[W[17]] + 
   2*Log[W[18]] - 2*Log[W[19]] - 8*Log[W[20]], -14*Log[W[1]] + 14*Log[W[2]] - 
   16*Log[W[3]] - 4*Log[W[4]] + 14*Log[W[5]] + 16*Log[W[11]] - 
   12*Log[W[16]] - 12*Log[W[17]] - 6*Log[W[18]] - 4*Log[W[19]] + 
   24*Log[W[20]], 4*Log[W[1]] + 12*Log[W[2]] - 8*Log[W[4]] + 16*Log[W[11]] - 
   24*Log[W[16]] - 12*Log[W[17]] - 16*Log[W[18]] + 8*Log[W[19]] + 
   20*Log[W[20]], -4*Log[W[1]] + 2*Log[W[4]] + 2*Log[W[16]] - 2*Log[W[18]] - 
   2*Log[W[19]] + 4*Log[W[20]], -6*Log[W[1]] + 6*Log[W[2]] - 6*Log[W[3]] + 
   6*Log[W[4]] - 6*Log[W[16]] + 6*Log[W[18]], -43*Log[W[1]] - 4*Log[W[2]] + 
   20*Log[W[3]] + 12*Log[W[4]] + 13*Log[W[5]] + 4*Log[W[11]] - 8*Log[W[14]] + 
   39*Log[W[16]] - 29*Log[W[17]] - 23*Log[W[18]] - 5*Log[W[19]] + 
   24*Log[W[20]], 34*Log[W[1]] + 6*Log[W[2]] - 30*Log[W[3]] - 6*Log[W[4]] - 
   Log[W[5]] - 12*Log[W[11]] - 22*Log[W[16]] + 25*Log[W[17]] + 
   42*Log[W[18]] - 11*Log[W[19]] - 25*Log[W[20]], 0, 
  9*Log[W[1]] + 8*Log[W[3]] - 8*Log[W[11]] - Log[W[16]] - 8*Log[W[17]] + 
   Log[W[18]] - Log[W[20]], 9*Log[W[1]] - 6*Log[W[2]] + 10*Log[W[3]] - 
   6*Log[W[4]] - 12*Log[W[5]] + 8*Log[W[11]] - 5*Log[W[16]] + 8*Log[W[17]] - 
   19*Log[W[18]] + 12*Log[W[19]] + Log[W[20]], 24*Log[W[1]] + 4*Log[W[2]] + 
   18*Log[W[3]] + 4*Log[W[4]] - (33*Log[W[5]])/2 - 4*Log[W[11]] - 
   28*Log[W[16]] - (11*Log[W[17]])/2 - 4*Log[W[18]] + Log[W[19]]/2 + 
   (15*Log[W[20]])/2, -3*Log[W[1]] - 4*Log[W[2]] - 6*Log[W[3]] - 
   4*Log[W[4]] + (33*Log[W[5]])/2 + 11*Log[W[16]] - (13*Log[W[17]])/2 + 
   13*Log[W[18]] - Log[W[19]]/2 - (33*Log[W[20]])/2, 
  -33*Log[W[1]] - 10*Log[W[2]] - 16*Log[W[3]] + 2*Log[W[4]] + 
   (33*Log[W[5]])/2 - 4*Log[W[11]] + 45*Log[W[16]] + (19*Log[W[17]])/2 + 
   11*Log[W[18]] - (25*Log[W[19]])/2 - (17*Log[W[20]])/2, 
  -5*Log[W[1]] + 4*Log[W[2]] - 8*Log[W[3]] - 12*Log[W[4]] + 
   (25*Log[W[5]])/2 - 4*Log[W[11]] - 16*Log[W[14]] + 33*Log[W[16]] - 
   (17*Log[W[17]])/2 + 5*Log[W[18]] + (7*Log[W[19]])/2 - (9*Log[W[20]])/2, 
  5*Log[W[1]] + 12*Log[W[2]] + 16*Log[W[3]] - (21*Log[W[5]])/2 + 
   12*Log[W[11]] - 29*Log[W[16]] - (35*Log[W[17]])/2 - 29*Log[W[18]] - 
   (3*Log[W[19]])/2 + (85*Log[W[20]])/2, 5*Log[W[1]] + 8*Log[W[3]] + 
   12*Log[W[4]] - (25*Log[W[5]])/2 + 4*Log[W[11]] - 21*Log[W[16]] + 
   (9*Log[W[17]])/2 - 5*Log[W[18]] + Log[W[19]]/2 + (9*Log[W[20]])/2, 
  12*Log[W[1]] - 8*Log[W[2]] + 12*Log[W[3]] + 4*Log[W[4]] - 6*Log[W[5]] - 
   24*Log[W[11]] + 16*Log[W[16]] + 2*Log[W[17]] + 8*Log[W[18]] + 
   2*Log[W[19]] - 18*Log[W[20]], 4*Log[W[1]] + 12*Log[W[2]] + 4*Log[W[3]] - 
   12*Log[W[4]] + 2*Log[W[5]] + 8*Log[W[11]] - 12*Log[W[16]] - 
   18*Log[W[17]] - 16*Log[W[18]] - 2*Log[W[19]] + 30*Log[W[20]], 
  -12*Log[W[1]] - 10*Log[W[2]] + 6*Log[W[3]] + 8*Log[W[4]] + 6*Log[W[5]] - 
   24*Log[W[11]] + 38*Log[W[16]] - 2*Log[W[17]] + 22*Log[W[18]] - 
   20*Log[W[19]] - 12*Log[W[20]], -2*Log[W[2]] + 4*Log[W[4]] - 2*Log[W[16]] + 
   2*Log[W[17]] - 4*Log[W[18]] + 2*Log[W[19]], 6*Log[W[3]] - 12*Log[W[5]] + 
   6*Log[W[17]] - 6*Log[W[18]] + 12*Log[W[19]] - 6*Log[W[20]], 
  4*Log[W[1]] + 2*Log[W[3]] - 4*Log[W[16]] - 2*Log[W[17]] + 2*Log[W[18]] - 
   2*Log[W[20]], 6*Log[W[3]] - 6*Log[W[17]] - 6*Log[W[18]] + 6*Log[W[20]], 
  12*Log[W[1]] + 6*Log[W[3]] - 6*Log[W[4]] + 12*Log[W[11]] - 18*Log[W[16]] - 
   6*Log[W[17]] - 12*Log[W[18]] + 6*Log[W[19]] + 6*Log[W[20]], 
  6*Log[W[2]] - 6*Log[W[16]] - 6*Log[W[17]] + 6*Log[W[19]], 
  4*Log[W[1]] + 6*Log[W[2]] - 4*Log[W[3]] - 6*Log[W[4]] + 24*Log[W[11]] - 
   28*Log[W[16]] - 2*Log[W[17]] - 10*Log[W[18]] + 16*Log[W[20]], 
  6*Log[W[3]] - 6*Log[W[4]] - 12*Log[W[5]] + 16*Log[W[11]] - 10*Log[W[16]] + 
   6*Log[W[17]] - 24*Log[W[18]] + 18*Log[W[19]] + 6*Log[W[20]], 
  -6*Log[W[2]] + 6*Log[W[16]] + 6*Log[W[17]] - 6*Log[W[19]], 
  18*Log[W[2]] - 12*Log[W[3]] - 6*Log[W[4]] + 12*Log[W[5]] + 8*Log[W[11]] - 
   20*Log[W[16]] - 18*Log[W[17]] - 6*Log[W[18]] + 24*Log[W[20]], 
  -3*Log[W[1]] + 4*Log[W[4]] - 4*Log[W[5]] - Log[W[16]] + 4*Log[W[17]] + 
   Log[W[18]] - Log[W[20]], 2*Log[W[1]] - 2*Log[W[3]] - 4*Log[W[4]] - 
   Log[W[5]] + 8*Log[W[14]] - 6*Log[W[16]] + 3*Log[W[17]] + 4*Log[W[18]] - 
   3*Log[W[19]] - Log[W[20]], 24*Log[W[1]] + 4*Log[W[2]] - 4*Log[W[3]] - 
   8*Log[W[4]] - 3*Log[W[5]] - 4*Log[W[11]] - 16*Log[W[16]] + 3*Log[W[17]] + 
   8*Log[W[18]] - Log[W[19]] - 3*Log[W[20]], 
  (2*Log[W[1]])/3 - (8*Log[W[2]])/3 + (16*Log[W[3]])/3 + (16*Log[W[4]])/3 - 
   (26*Log[W[5]])/3 - (4*Log[W[11]])/3 - 2*Log[W[16]] + 6*Log[W[17]] - 
   2*Log[W[18]] + (10*Log[W[19]])/3 - 4*Log[W[20]], 
  -2*Log[W[1]] - 2*Log[W[2]] + Log[W[3]] - 2*Log[W[11]] + 6*Log[W[16]] + 
   Log[W[17]] - Log[W[18]] + 2*Log[W[19]] - 3*Log[W[20]], 
  -8*Log[W[1]] + 8*Log[W[2]] - 4*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] + 
   16*Log[W[11]] - 18*Log[W[16]] - 6*Log[W[17]] - 6*Log[W[18]] - 
   4*Log[W[19]] + 18*Log[W[20]], -3*Log[W[26]] - 3*Log[W[27]] + 3*Log[W[29]], 
  (2*Log[W[1]])/3 - 4*Log[W[2]] + 2*Log[W[3]] + (2*Log[W[4]])/3 - 
   4*Log[W[5]] - (4*Log[W[11]])/3 + 4*Log[W[16]] + 6*Log[W[17]] - 
   (2*Log[W[18]])/3 + (10*Log[W[19]])/3 - (20*Log[W[20]])/3, 
  -2*Log[W[1]] + 2*Log[W[4]] - 2*Log[W[19]] + 2*Log[W[20]], 
  -8*Log[W[1]] + 4*Log[W[4]] + 4*Log[W[11]] - 4*Log[W[18]] - 4*Log[W[19]] + 
   8*Log[W[20]], -4*Log[W[2]] + 2*Log[W[3]] - 4*Log[W[11]] + 8*Log[W[16]] + 
   2*Log[W[17]] + 2*Log[W[18]] - 6*Log[W[20]], 2*Log[W[1]] - 12*Log[W[2]] + 
   6*Log[W[3]] + 2*Log[W[4]] - 16*Log[W[11]] + 24*Log[W[16]] + 6*Log[W[17]] + 
   10*Log[W[18]] - 2*Log[W[19]] - 20*Log[W[20]], 
  -3*Log[W[26]] + 3*Log[W[27]] + 3*Log[W[29]] - 6*Log[W[30]], 
  -28*Log[W[1]] - 4*Log[W[2]] + 8*Log[W[3]] + 8*Log[W[4]] + 
   (17*Log[W[5]])/2 + 4*Log[W[11]] + 20*Log[W[16]] - (25*Log[W[17]])/2 - 
   10*Log[W[18]] - (9*Log[W[19]])/2 + (21*Log[W[20]])/2, 
  30*Log[W[1]] + 4*Log[W[2]] - 12*Log[W[3]] - 8*Log[W[4]] - 9*Log[W[5]] - 
   4*Log[W[11]] - 22*Log[W[16]] + 17*Log[W[17]] + 14*Log[W[18]] + 
   5*Log[W[19]] - 15*Log[W[20]], 14*Log[W[1]] + 4*Log[W[2]] + 12*Log[W[3]] + 
   4*Log[W[4]] - (33*Log[W[5]])/2 - 4*Log[W[11]] - 18*Log[W[16]] + 
   Log[W[17]]/2 - 8*Log[W[18]] + Log[W[19]]/2 + (23*Log[W[20]])/2, 
  12*Log[W[1]] + 4*Log[W[2]] + 12*Log[W[3]] + 4*Log[W[4]] - 
   (33*Log[W[5]])/2 - 4*Log[W[11]] - 16*Log[W[16]] + Log[W[17]]/2 - 
   10*Log[W[18]] + Log[W[19]]/2 + (27*Log[W[20]])/2, 
  -5*Log[W[26]] + Log[W[27]] - Log[W[29]] - 6*Log[W[30]], 
  -6*Log[W[1]] - (4*Log[W[2]])/3 - 6*Log[W[3]] - (4*Log[W[4]])/3 + 
   (11*Log[W[5]])/2 + (4*Log[W[11]])/3 + (22*Log[W[16]])/3 + 
   (11*Log[W[17]])/6 + (10*Log[W[18]])/3 - Log[W[19]]/6 - (9*Log[W[20]])/2, 
  -9*Log[W[1]] - 10*Log[W[3]] + 6*Log[W[4]] + 12*Log[W[5]] - 8*Log[W[11]] + 
   11*Log[W[16]] - 2*Log[W[17]] + 19*Log[W[18]] - 18*Log[W[19]] - Log[W[20]], 
  9*Log[W[1]] + 10*Log[W[3]] - 6*Log[W[4]] - 12*Log[W[5]] + 8*Log[W[11]] - 
   11*Log[W[16]] + 2*Log[W[17]] - 19*Log[W[18]] + 18*Log[W[19]] + Log[W[20]], 
  -5*Log[W[26]] + Log[W[27]] - Log[W[29]] - 6*Log[W[30]], 
  -7*Log[W[1]] - 4*Log[W[3]] + 8*Log[W[11]] - Log[W[16]] + 4*Log[W[17]] - 
   3*Log[W[18]] + 3*Log[W[20]], -6*Log[W[1]] - 4*Log[W[3]] + 4*Log[W[11]] + 
   2*Log[W[16]] + 4*Log[W[17]] - 2*Log[W[18]] + 2*Log[W[20]], 
  -Log[W[1]] + 4*Log[W[2]] - (10*Log[W[3]])/3 + 4*Log[W[5]] + 
   (4*Log[W[11]])/3 - (13*Log[W[16]])/3 - (14*Log[W[17]])/3 + 
   (7*Log[W[18]])/3 - 4*Log[W[19]] + (17*Log[W[20]])/3, 
  -7*Log[W[1]] - 4*Log[W[2]] - 7*Log[W[3]] + (7*Log[W[5]])/2 + 6*Log[W[11]] + 
   16*Log[W[14]] - 11*Log[W[16]] + (15*Log[W[17]])/2 + 8*Log[W[18]] - 
   (15*Log[W[19]])/2 - (9*Log[W[20]])/2, -12*Log[W[1]] - 4*Log[W[2]] - 
   12*Log[W[3]] + 8*Log[W[4]] + 3*Log[W[5]] + 12*Log[W[11]] - 4*Log[W[16]] + 
   13*Log[W[17]] + 4*Log[W[18]] + Log[W[19]] - 9*Log[W[20]], 
  -4*Log[W[1]] - 4*Log[W[2]] - 4*Log[W[3]] + Log[W[5]] + 4*Log[W[11]] + 
   16*Log[W[14]] - 12*Log[W[16]] + 7*Log[W[17]] + 4*Log[W[18]] - 
   5*Log[W[19]] - 3*Log[W[20]], 3*Log[W[1]] + 2*Log[W[3]] - Log[W[5]]/2 - 
   4*Log[W[11]] + Log[W[16]] - (3*Log[W[17]])/2 - Log[W[18]] + Log[W[19]]/2 + 
   Log[W[20]]/2, -Log[W[1]] + 2*Log[W[2]] - 2*Log[W[3]] - 2*Log[W[4]] + 
   Log[W[5]]/2 + 4*Log[W[11]] - 3*Log[W[16]] - Log[W[17]]/2 + Log[W[18]] - 
   Log[W[19]]/2 + (3*Log[W[20]])/2, -8*Log[W[1]] + 16*Log[W[3]] + 
   2*Log[W[5]] - 8*Log[W[11]] + 16*Log[W[16]] - 18*Log[W[17]] - 
   16*Log[W[18]] - 2*Log[W[19]] + 18*Log[W[20]], 
  4*Log[W[1]] - 6*Log[W[3]] - 4*Log[W[4]] + 4*Log[W[5]] + 8*Log[W[10]] - 
   6*Log[W[17]] - 2*Log[W[18]] + 2*Log[W[20]], 6*Log[W[26]] + 6*Log[W[27]] - 
   6*Log[W[29]], 5*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[5]] - 2*Log[W[11]] - 
   3*Log[W[17]] - 5*Log[W[18]] + 5*Log[W[20]], 8*Log[W[1]] + 4*Log[W[3]] - 
   12*Log[W[11]] + 4*Log[W[16]] - 4*Log[W[17]] + 4*Log[W[18]] - 4*Log[W[20]], 
  -4*Log[W[3]] + 4*Log[W[11]] - 4*Log[W[16]] + 4*Log[W[17]] + 4*Log[W[18]] - 
   4*Log[W[20]], (-23*Log[W[26]])/12 - (17*Log[W[27]])/12 - 
   (13*Log[W[29]])/12 - (3*Log[W[30]])/2, (-3*Log[W[26]])/4 - Log[W[27]]/4 + 
   Log[W[28]] + Log[W[29]]/4 - (3*Log[W[30]])/2, 
  2*Log[W[1]] + 4*Log[W[11]] - 6*Log[W[16]] - 2*Log[W[18]] + 2*Log[W[20]], 
  8*Log[W[11]] - 8*Log[W[16]], 4*Log[W[2]] - 2*Log[W[3]] + 4*Log[W[5]] - 
   4*Log[W[16]] - 6*Log[W[17]] + 2*Log[W[18]] - 4*Log[W[19]] + 6*Log[W[20]], 
  8*Log[W[26]] + 2*Log[W[27]] - 6*Log[W[28]] - 2*Log[W[29]] + 6*Log[W[30]], 
  -Log[W[3]] + 2*Log[W[5]] - 2*Log[W[11]] + 2*Log[W[16]] - Log[W[17]] + 
   3*Log[W[18]] - 2*Log[W[19]] - Log[W[20]], -2*Log[W[4]] + 2*Log[W[16]] - 
   2*Log[W[18]] + 2*Log[W[19]], Log[W[26]] - Log[W[27]] - 2*Log[W[28]] - 
   Log[W[29]] + 2*Log[W[30]], Log[W[1]] + Log[W[3]] + 2*Log[W[11]] - 
   3*Log[W[16]] - Log[W[17]] - 2*Log[W[18]] + 2*Log[W[20]], 
  Log[W[1]] - Log[W[16]] + Log[W[18]] - Log[W[20]], 
  Log[W[26]] - Log[W[27]] + Log[W[29]] + 2*Log[W[30]], 
  10*Log[W[1]] + 2*Log[W[3]] - 2*Log[W[5]] - 4*Log[W[11]] - 6*Log[W[16]] + 
   2*Log[W[19]] - 2*Log[W[20]], 4*Log[W[1]] - 2*Log[W[2]] - Log[W[3]] + 
   2*Log[W[4]] - Log[W[5]] + 2*Log[W[11]] - 6*Log[W[16]] + 4*Log[W[17]] + 
   Log[W[18]] + Log[W[19]] - 4*Log[W[20]], Log[W[1]] - 4*Log[W[3]] - 
   Log[W[5]]/2 + 4*Log[W[11]] - 5*Log[W[16]] + (9*Log[W[17]])/2 + 
   3*Log[W[18]] + Log[W[19]]/2 - (7*Log[W[20]])/2, 
  -16*Log[W[1]] + 8*Log[W[3]] + 4*Log[W[5]] + 16*Log[W[16]] - 12*Log[W[17]] - 
   8*Log[W[18]] - 4*Log[W[19]] + 12*Log[W[20]], 
  -Log[W[3]]/2 - Log[W[4]] + Log[W[5]] - Log[W[11]] + 2*Log[W[16]] - 
   Log[W[17]]/2 + Log[W[18]]/2 - Log[W[20]]/2, 
  Log[W[1]] - Log[W[3]] - 2*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[11]] + 
   3*Log[W[16]] - Log[W[17]] + 2*Log[W[18]] - 2*Log[W[20]], 
  Log[W[26]] + Log[W[30]], Log[W[1]] + Log[W[3]] + 2*Log[W[11]] - 
   3*Log[W[16]] - Log[W[17]] - 2*Log[W[18]] + 2*Log[W[20]], 
  Log[W[2]] - (3*Log[W[3]])/2 - Log[W[4]] - Log[W[11]] + Log[W[16]] + 
   Log[W[17]]/2 + (3*Log[W[18]])/2 - Log[W[20]]/2, 
  (-3*Log[W[26]])/4 - Log[W[27]]/4 + Log[W[29]]/4 - Log[W[30]]/2, 
  Log[W[1]] + Log[W[3]] - Log[W[4]] - 2*Log[W[5]] + 2*Log[W[11]] - 
   2*Log[W[16]] + Log[W[17]] - 3*Log[W[18]] + 3*Log[W[19]], 
  Log[W[3]]/2 - Log[W[5]] + Log[W[11]] - Log[W[16]] + Log[W[17]]/2 - 
   (3*Log[W[18]])/2 + Log[W[19]] + Log[W[20]]/2, 
  Log[W[26]] - Log[W[27]] - Log[W[28]] + 2*Log[W[30]], 
  -2*Log[W[1]] + 4*Log[W[11]] - 2*Log[W[16]] - 2*Log[W[18]] + 2*Log[W[20]], 
  -Log[W[3]] + 2*Log[W[11]] - 2*Log[W[16]] + Log[W[17]] - Log[W[18]] + 
   Log[W[20]], -Log[W[1]] - Log[W[2]] + Log[W[4]] - 2*Log[W[11]] + 
   3*Log[W[16]] + Log[W[17]] + 2*Log[W[18]] - 3*Log[W[20]], 
  Log[W[3]]/2 + Log[W[11]] - Log[W[16]] - Log[W[17]]/2 - (3*Log[W[18]])/2 + 
   (3*Log[W[20]])/2, (3*Log[W[26]])/4 + Log[W[27]]/4 + Log[W[29]]/4 + 
   Log[W[30]]/2, Log[W[1]]/2 - Log[W[16]]/2 - Log[W[18]]/2 + Log[W[20]]/2, 
  -Log[W[1]]/2 - Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]] - Log[W[5]]/2 - 
   Log[W[11]] + Log[W[16]] - Log[W[17]]/2 + Log[W[18]] + Log[W[20]]/2, 
  Log[W[11]] - Log[W[16]] - Log[W[18]] + Log[W[20]], 
  Log[W[26]] + Log[W[27]]/2 - Log[W[29]]/2 + Log[W[30]]/2, -Log[W[27]]/2, 
  -2*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[29]], 3*Log[W[26]] - Log[W[27]] + 
   Log[W[29]] + 4*Log[W[30]], -3*Log[W[26]] + Log[W[29]] - 2*Log[W[30]], 
  Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2}, 
 {-16*Log[W[1]] + 4*Log[W[2]] + 8*Log[W[3]] + 12*Log[W[4]] + 5*Log[W[5]] + 
   8*Log[W[6]] - 12*Log[W[11]] - 16*Log[W[16]] + 11*Log[W[17]] - 
   3*Log[W[19]] - Log[W[20]], 12*Log[W[2]] - 48*Log[W[3]] + 48*Log[W[4]] + 
   24*Log[W[5]] - 12*Log[W[16]] - 12*Log[W[17]] + 12*Log[W[19]] - 
   24*Log[W[20]], 4*Log[W[2]] - 4*Log[W[3]] + 4*Log[W[4]] - 4*Log[W[20]], 
  18*Log[W[1]] - 34*Log[W[2]] + 32*Log[W[3]] - 52*Log[W[4]] + 22*Log[W[5]] - 
   8*Log[W[6]] + 24*Log[W[11]] + 24*Log[W[16]] - 32*Log[W[17]] - 
   14*Log[W[18]] + 24*Log[W[19]] - 4*Log[W[20]], 
  -14*Log[W[1]] - 10*Log[W[2]] + 14*Log[W[3]] - 30*Log[W[4]] + 16*Log[W[6]] + 
   12*Log[W[11]] + 6*Log[W[16]] - 8*Log[W[17]] + 2*Log[W[18]] + 
   8*Log[W[19]] + 4*Log[W[20]], 2*Log[W[1]] + 10*Log[W[2]] - 10*Log[W[3]] + 
   22*Log[W[4]] + 4*Log[W[5]] - 12*Log[W[11]] - 10*Log[W[16]] + 
   8*Log[W[17]] - 2*Log[W[18]] - 20*Log[W[19]] + 8*Log[W[20]], 
  -20*Log[W[1]] + 12*Log[W[2]] - 10*Log[W[3]] + 30*Log[W[4]] - 14*Log[W[5]] + 
   8*Log[W[6]] - 12*Log[W[11]] - 2*Log[W[16]] + 12*Log[W[17]] + 
   4*Log[W[18]] - 4*Log[W[19]] - 4*Log[W[20]], -4*Log[W[1]] - 4*Log[W[4]] + 
   8*Log[W[6]] - 4*Log[W[19]] + 4*Log[W[20]], 0, 
  -7*Log[W[1]] - 7*Log[W[2]] + 21*Log[W[3]] - 18*Log[W[4]] - 25*Log[W[5]] + 
   14*Log[W[16]] + 7*Log[W[17]] + 4*Log[W[18]] - 4*Log[W[19]] + 
   15*Log[W[20]], 6*Log[W[1]] + 2*Log[W[2]] - 34*Log[W[3]] + 20*Log[W[4]] + 
   19*Log[W[5]] + 8*Log[W[6]] + 12*Log[W[11]] - 7*Log[W[17]] - 
   12*Log[W[18]] + 5*Log[W[19]] - 19*Log[W[20]], 
  6*Log[W[1]] + 6*Log[W[2]] - 6*Log[W[3]] - 6*Log[W[4]] - 6*Log[W[16]] + 
   6*Log[W[18]], 15*Log[W[1]] - 9*Log[W[2]] + 29*Log[W[3]] - 22*Log[W[4]] - 
   4*Log[W[5]] - 16*Log[W[6]] + 10*Log[W[16]] - 6*Log[W[18]] + 3*Log[W[19]], 
  -5*Log[W[1]] + 3*Log[W[2]] + 19*Log[W[3]] - 8*Log[W[4]] - 2*Log[W[5]] - 
   8*Log[W[6]] - 12*Log[W[11]] - 24*Log[W[16]] + 12*Log[W[17]] + 
   14*Log[W[18]] - Log[W[19]] + 12*Log[W[20]], 15*Log[W[1]] - 16*Log[W[2]] + 
   40*Log[W[3]] - 33*Log[W[4]] - (25*Log[W[5]])/2 - 12*Log[W[11]] + 
   12*Log[W[16]] + (21*Log[W[17]])/2 - 10*Log[W[18]] - (7*Log[W[19]])/2 + 
   (19*Log[W[20]])/2, -6*Log[W[1]] + Log[W[2]] - 15*Log[W[3]] + 
   19*Log[W[4]] + (5*Log[W[5]])/2 - 16*Log[W[6]] + 12*Log[W[11]] + 
   2*Log[W[16]] - (21*Log[W[17]])/2 + 6*Log[W[18]] + (29*Log[W[19]])/2 - 
   (19*Log[W[20]])/2, -16*Log[W[1]] + 19*Log[W[2]] - 65*Log[W[3]] + 
   47*Log[W[4]] + (5*Log[W[5]])/2 + 8*Log[W[6]] + 24*Log[W[11]] + 
   6*Log[W[16]] - (21*Log[W[17]])/2 + 2*Log[W[18]] + (9*Log[W[19]])/2 - 
   (43*Log[W[20]])/2, -8*Log[W[1]] - 5*Log[W[2]] - 9*Log[W[3]] + 
   9*Log[W[4]] + (5*Log[W[5]])/2 + 12*Log[W[11]] + 16*Log[W[16]] - 
   (29*Log[W[17]])/2 - 4*Log[W[18]] + (5*Log[W[19]])/2 - (3*Log[W[20]])/2, 
  14*Log[W[1]] - 5*Log[W[2]] + 53*Log[W[3]] - 51*Log[W[4]] - 
   (65*Log[W[5]])/2 + 16*Log[W[6]] - 24*Log[W[11]] + 6*Log[W[16]] + 
   (69*Log[W[17]])/2 - 8*Log[W[18]] - (81*Log[W[19]])/2 + (75*Log[W[20]])/2, 
  8*Log[W[1]] + Log[W[2]] + 9*Log[W[3]] + 3*Log[W[4]] + (11*Log[W[5]])/2 - 
   12*Log[W[11]] + (5*Log[W[17]])/2 - 8*Log[W[18]] - (5*Log[W[19]])/2 - 
   (13*Log[W[20]])/2, 6*Log[W[1]] - 18*Log[W[2]] + 44*Log[W[3]] - 
   50*Log[W[4]] - 10*Log[W[5]] + 12*Log[W[11]] + 22*Log[W[16]] - 
   12*Log[W[18]] + 6*Log[W[19]], 10*Log[W[1]] + 2*Log[W[2]] + 24*Log[W[3]] - 
   18*Log[W[4]] - 34*Log[W[5]] - 12*Log[W[11]] + 6*Log[W[16]] + 
   32*Log[W[17]] - 4*Log[W[18]] - 38*Log[W[19]] + 32*Log[W[20]], 
  24*Log[W[1]] - 24*Log[W[2]] + 28*Log[W[3]] - 64*Log[W[4]] - 14*Log[W[5]] + 
   24*Log[W[11]] + 32*Log[W[16]] - 6*Log[W[17]] - 12*Log[W[18]] - 
   6*Log[W[19]] + 18*Log[W[20]], 6*Log[W[2]] - 4*Log[W[3]] + 4*Log[W[4]] + 
   2*Log[W[5]] - 2*Log[W[16]] - 6*Log[W[20]], -6*Log[W[3]] - 6*Log[W[5]] + 
   6*Log[W[18]] + 6*Log[W[19]], 4*Log[W[1]] - 4*Log[W[2]] + 10*Log[W[3]] - 
   2*Log[W[5]] - 16*Log[W[6]] + 2*Log[W[18]] + 6*Log[W[19]], 
  -6*Log[W[3]] - 6*Log[W[5]] + 6*Log[W[18]] + 6*Log[W[19]], 
  -12*Log[W[1]] + 6*Log[W[2]] + 12*Log[W[4]] + 6*Log[W[5]] - 12*Log[W[11]] - 
   18*Log[W[16]] + 12*Log[W[18]] + 6*Log[W[20]], 
  -6*Log[W[2]] - 6*Log[W[5]] + 6*Log[W[16]] + 6*Log[W[20]], 
  -20*Log[W[1]] + 14*Log[W[2]] - 14*Log[W[3]] + 30*Log[W[4]] - 8*Log[W[5]] + 
   8*Log[W[6]] - 12*Log[W[11]] - 12*Log[W[16]] + 12*Log[W[17]] + 
   8*Log[W[18]] - 6*Log[W[20]], -12*Log[W[1]] + 6*Log[W[2]] + 2*Log[W[3]] + 
   14*Log[W[4]] + 4*Log[W[5]] - 8*Log[W[6]] - 12*Log[W[11]] - 20*Log[W[16]] + 
   16*Log[W[18]] + 4*Log[W[19]] + 6*Log[W[20]], 
  6*Log[W[2]] - 6*Log[W[5]] - 6*Log[W[16]] + 12*Log[W[17]] - 12*Log[W[19]] + 
   6*Log[W[20]], -12*Log[W[1]] + 6*Log[W[2]] - 2*Log[W[3]] + 22*Log[W[4]] - 
   4*Log[W[5]] + 8*Log[W[6]] - 12*Log[W[11]] - 4*Log[W[16]] + 12*Log[W[17]] - 
   4*Log[W[18]] - 4*Log[W[19]] - 6*Log[W[20]], 3*Log[W[1]] - Log[W[2]] + 
   Log[W[3]] - 4*Log[W[4]] + 4*Log[W[5]] - 4*Log[W[17]] + Log[W[19]], 
  -2*Log[W[3]] + 2*Log[W[4]] + 3*Log[W[5]] - 2*Log[W[16]] - Log[W[17]] + 
   Log[W[19]] - Log[W[20]], 4*Log[W[1]] - 8*Log[W[2]] + 18*Log[W[3]] - 
   18*Log[W[4]] - Log[W[5]] + 2*Log[W[16]] + 3*Log[W[17]] - 4*Log[W[18]] - 
   3*Log[W[19]] + 7*Log[W[20]], (4*Log[W[1]])/3 - (10*Log[W[2]])/3 + 
   (16*Log[W[3]])/3 - (16*Log[W[4]])/3 + (2*Log[W[5]])/3 + 
   (10*Log[W[16]])/3 - (8*Log[W[17]])/3 - (4*Log[W[18]])/3 + 
   (20*Log[W[19]])/3 - (14*Log[W[20]])/3, -2*Log[W[1]] - Log[W[2]] + 
   Log[W[5]] + 2*Log[W[11]] + Log[W[16]] - 2*Log[W[17]] + 4*Log[W[19]] - 
   3*Log[W[20]], 2*Log[W[1]] + 10*Log[W[2]] - 16*Log[W[3]] + 22*Log[W[4]] - 
   2*Log[W[5]] - 12*Log[W[11]] - 10*Log[W[16]] + 8*Log[W[17]] + 
   4*Log[W[18]] - 14*Log[W[19]] + 8*Log[W[20]], -3*Log[W[29]] + 3*Log[W[30]], 
  (20*Log[W[1]])/3 - 2*Log[W[2]] + (10*Log[W[3]])/3 - 6*Log[W[4]] + 
   (20*Log[W[5]])/3 - (8*Log[W[6]])/3 - (4*Log[W[16]])/3 - 4*Log[W[17]] - 
   (4*Log[W[18]])/3 + (4*Log[W[19]])/3 - (2*Log[W[20]])/3, 0, 
  -8*Log[W[1]] + 2*Log[W[3]] - 6*Log[W[4]] - 2*Log[W[5]] + 8*Log[W[6]] - 
   2*Log[W[16]] + 4*Log[W[18]] - 4*Log[W[19]] + 8*Log[W[20]], 
  4*Log[W[1]] + 2*Log[W[2]] - 4*Log[W[3]] - 4*Log[W[4]] + 2*Log[W[5]] + 
   4*Log[W[11]] + 2*Log[W[16]] - 4*Log[W[17]] - 2*Log[W[20]], 
  20*Log[W[1]] - 6*Log[W[2]] - 2*Log[W[3]] - 18*Log[W[4]] + 8*Log[W[5]] - 
   8*Log[W[6]] + 12*Log[W[11]] + 8*Log[W[16]] - 12*Log[W[17]] - 
   4*Log[W[18]] + 4*Log[W[19]] - 2*Log[W[20]], -3*Log[W[29]] + 3*Log[W[30]], 
  -7*Log[W[1]] + 2*Log[W[2]] - 6*Log[W[3]] + 7*Log[W[4]] - (11*Log[W[5]])/2 - 
   Log[W[17]]/2 + 6*Log[W[18]] + (3*Log[W[19]])/2 + (5*Log[W[20]])/2, 
  6*Log[W[1]] + 2*Log[W[2]] - 8*Log[W[3]] + 6*Log[W[4]] + 13*Log[W[5]] - 
   6*Log[W[16]] - 3*Log[W[17]] - 4*Log[W[18]] + Log[W[19]] - 7*Log[W[20]], 
  19*Log[W[1]] - 12*Log[W[2]] + 42*Log[W[3]] - 37*Log[W[4]] - 
   (13*Log[W[5]])/2 - 12*Log[W[11]] + 8*Log[W[16]] + (21*Log[W[17]])/2 - 
   12*Log[W[18]] - (19*Log[W[19]])/2 + (19*Log[W[20]])/2, 
  21*Log[W[1]] - 10*Log[W[2]] + 40*Log[W[3]] - 39*Log[W[4]] - 
   (13*Log[W[5]])/2 - 12*Log[W[11]] + 6*Log[W[16]] + (21*Log[W[17]])/2 - 
   10*Log[W[18]] - (19*Log[W[19]])/2 + (19*Log[W[20]])/2, 
  -6*Log[W[27]] + 5*Log[W[29]] + 11*Log[W[30]], 
  -5*Log[W[1]] + (16*Log[W[2]])/3 - (40*Log[W[3]])/3 + 11*Log[W[4]] + 
   (25*Log[W[5]])/6 + 4*Log[W[11]] - 4*Log[W[16]] - (7*Log[W[17]])/2 + 
   (10*Log[W[18]])/3 + (7*Log[W[19]])/6 - (19*Log[W[20]])/6, 
  Log[W[1]] - Log[W[2]] - 15*Log[W[3]] + 2*Log[W[4]] - 4*Log[W[5]] + 
   8*Log[W[6]] + 12*Log[W[11]] + 12*Log[W[16]] - 8*Log[W[18]] - Log[W[19]] - 
   6*Log[W[20]], Log[W[1]] + 3*Log[W[2]] + 13*Log[W[3]] - 2*Log[W[4]] + 
   4*Log[W[5]] - 8*Log[W[6]] - 12*Log[W[11]] - 12*Log[W[16]] + 8*Log[W[18]] - 
   Log[W[19]] + 6*Log[W[20]], 5*Log[W[29]] + 5*Log[W[30]], 
  -9*Log[W[1]] + 7*Log[W[2]] - 15*Log[W[3]] + 16*Log[W[4]] - 8*Log[W[16]] + 
   8*Log[W[18]] + Log[W[19]], -10*Log[W[1]] + 6*Log[W[2]] - 16*Log[W[3]] + 
   14*Log[W[4]] + 2*Log[W[5]] + 8*Log[W[6]] - 6*Log[W[16]] + 4*Log[W[18]] - 
   2*Log[W[19]], (-7*Log[W[1]])/3 - Log[W[2]] - (13*Log[W[3]])/3 + 
   (20*Log[W[4]])/3 - (4*Log[W[5]])/3 + (8*Log[W[6]])/3 + 4*Log[W[16]] - 
   (8*Log[W[18]])/3 + (7*Log[W[19]])/3 - 4*Log[W[20]], 
  -6*Log[W[1]] + 12*Log[W[2]] - 29*Log[W[3]] + 27*Log[W[4]] + 
   (25*Log[W[5]])/2 + 2*Log[W[11]] - 11*Log[W[16]] - (15*Log[W[17]])/2 + 
   6*Log[W[18]] + (15*Log[W[19]])/2 - (27*Log[W[20]])/2, 
  -12*Log[W[1]] + 24*Log[W[2]] - 62*Log[W[3]] + 62*Log[W[4]] + 25*Log[W[5]] - 
   22*Log[W[16]] - 15*Log[W[17]] + 12*Log[W[18]] + 15*Log[W[19]] - 
   27*Log[W[20]], -4*Log[W[1]] + 8*Log[W[2]] - 18*Log[W[3]] + 18*Log[W[4]] + 
   11*Log[W[5]] - 10*Log[W[16]] - 5*Log[W[17]] + 4*Log[W[18]] + 
   5*Log[W[19]] - 9*Log[W[20]], 4*Log[W[1]] - 5*Log[W[2]] + 11*Log[W[3]] - 
   11*Log[W[4]] - (5*Log[W[5]])/2 + 4*Log[W[16]] + (5*Log[W[17]])/2 - 
   4*Log[W[18]] - (5*Log[W[19]])/2 + (7*Log[W[20]])/2, 
  -4*Log[W[1]] + Log[W[2]] - 9*Log[W[3]] + 11*Log[W[4]] + (5*Log[W[5]])/2 - 
   4*Log[W[16]] - Log[W[17]]/2 + 2*Log[W[18]] + (5*Log[W[19]])/2 - 
   (3*Log[W[20]])/2, 8*Log[W[1]] - 16*Log[W[2]] + 52*Log[W[3]] - 
   52*Log[W[4]] - 26*Log[W[5]] + 20*Log[W[16]] + 14*Log[W[17]] - 
   8*Log[W[18]] - 14*Log[W[19]] + 22*Log[W[20]], 
  2*Log[W[2]] - 2*Log[W[5]] - 2*Log[W[16]] + 4*Log[W[17]] - 8*Log[W[19]] + 
   6*Log[W[20]], -6*Log[W[27]] - 6*Log[W[28]], 2*Log[W[1]] - Log[W[2]] + 
   12*Log[W[3]] - 2*Log[W[4]] - Log[W[5]] - 8*Log[W[6]] - 2*Log[W[11]] + 
   3*Log[W[16]] - 2*Log[W[18]] - Log[W[20]], 8*Log[W[1]] - 8*Log[W[2]] + 
   14*Log[W[3]] - 6*Log[W[4]] + 2*Log[W[5]] - 8*Log[W[6]] + 6*Log[W[16]] - 
   8*Log[W[18]], -10*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] + 8*Log[W[6]] - 
   2*Log[W[16]], Log[W[26]]/2 + (3*Log[W[27]])/2 - (7*Log[W[29]])/12 + 
   (5*Log[W[30]])/12, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 
   (3*Log[W[28]])/2 + Log[W[29]]/4 + (5*Log[W[30]])/4, 
  4*Log[W[1]] + 4*Log[W[3]] + 2*Log[W[4]] - 2*Log[W[5]] - 8*Log[W[6]] - 
   4*Log[W[11]] - 2*Log[W[16]] + 2*Log[W[17]] + 2*Log[W[18]] + 2*Log[W[20]], 
  4*Log[W[3]] + 4*Log[W[4]] - 4*Log[W[5]] - 16*Log[W[6]] - 4*Log[W[16]] + 
   8*Log[W[18]] + 8*Log[W[19]], -4*Log[W[1]] + 2*Log[W[2]] + 4*Log[W[4]] - 
   2*Log[W[5]] - 8*Log[W[10]] + 6*Log[W[16]] + 4*Log[W[17]] - 2*Log[W[20]], 
  -8*Log[W[29]] - 8*Log[W[30]], -Log[W[2]] - 2*Log[W[4]] - Log[W[5]] + 
   2*Log[W[11]] + Log[W[16]] + Log[W[20]], 2*Log[W[2]] - 2*Log[W[3]] + 
   2*Log[W[4]] - 2*Log[W[20]], Log[W[29]] - Log[W[30]], 
  -Log[W[1]] + Log[W[3]] + 2*Log[W[4]] - Log[W[5]] - 2*Log[W[11]] - 
   Log[W[16]] + 2*Log[W[17]] - Log[W[19]] + Log[W[20]], 
  -Log[W[1]] - Log[W[2]] + Log[W[3]] + Log[W[19]], 
  -2*Log[W[28]] - Log[W[29]] - Log[W[30]], 4*Log[W[1]] - 4*Log[W[2]] + 
   16*Log[W[3]] - 16*Log[W[4]] - 4*Log[W[5]] + 4*Log[W[16]] + 4*Log[W[17]] - 
   4*Log[W[18]] - 4*Log[W[19]] + 4*Log[W[20]], 3*Log[W[2]] - 2*Log[W[3]] + 
   4*Log[W[4]] + 2*Log[W[5]] - 2*Log[W[11]] - Log[W[16]] - Log[W[17]] + 
   Log[W[19]] - 4*Log[W[20]], -2*Log[W[1]] + 5*Log[W[2]] - 13*Log[W[3]] + 
   13*Log[W[4]] + (11*Log[W[5]])/2 - 4*Log[W[16]] - (7*Log[W[17]])/2 + 
   2*Log[W[18]] + (7*Log[W[19]])/2 - (13*Log[W[20]])/2, 
  -8*Log[W[2]] + 16*Log[W[3]] - 16*Log[W[4]] - 12*Log[W[5]] + 8*Log[W[16]] + 
   4*Log[W[17]] - 4*Log[W[19]] + 12*Log[W[20]], 
  -Log[W[2]]/2 - Log[W[4]] - Log[W[5]]/2 + Log[W[11]] + Log[W[16]]/2 + 
   Log[W[20]]/2, -Log[W[1]] - Log[W[3]] - Log[W[4]] - Log[W[5]] + 
   2*Log[W[11]] + Log[W[18]] + Log[W[20]], Log[W[26]] + 2*Log[W[27]] - 
   Log[W[29]] - Log[W[30]], Log[W[1]] + Log[W[2]] + Log[W[4]] - Log[W[5]] - 
   2*Log[W[11]] - Log[W[16]] + 2*Log[W[17]] - 3*Log[W[19]] + 2*Log[W[20]], 
  -Log[W[2]]/2 - Log[W[4]] + Log[W[5]]/2 + Log[W[11]] + Log[W[16]]/2 - 
   Log[W[17]] + Log[W[19]] - Log[W[20]]/2, -Log[W[26]]/2 - Log[W[27]]/2 - 
   Log[W[28]]/2 + Log[W[29]]/4 + Log[W[30]]/4, 
  Log[W[3]] + Log[W[4]] + Log[W[5]] - 2*Log[W[11]] - Log[W[16]], 
  -Log[W[1]] + Log[W[2]]/2 + Log[W[4]] + Log[W[5]]/2 - Log[W[11]] - 
   (3*Log[W[16]])/2 + Log[W[18]] + Log[W[20]]/2, Log[W[26]] + Log[W[27]], 
  -4*Log[W[1]] + 2*Log[W[2]] - 2*Log[W[5]] - 2*Log[W[16]] + 4*Log[W[18]] + 
   2*Log[W[20]], -2*Log[W[1]] + Log[W[2]] + 2*Log[W[3]] - Log[W[5]] - 
   2*Log[W[11]] - Log[W[16]] + 2*Log[W[18]] + Log[W[20]], 
  2*Log[W[1]] - Log[W[3]] - 3*Log[W[4]] + Log[W[5]] + 2*Log[W[11]] + 
   Log[W[16]] - 2*Log[W[17]], -Log[W[1]] - Log[W[2]]/2 + Log[W[3]] + 
   Log[W[4]] - Log[W[5]]/2 - Log[W[11]] - Log[W[16]]/2 + Log[W[17]] + 
   Log[W[20]]/2, Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/4 - Log[W[30]]/4, 
  -Log[W[2]]/2 - Log[W[3]]/2 + Log[W[4]]/2 + Log[W[20]]/2, 
  -Log[W[2]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[11]] + Log[W[20]]/2, 
  -Log[W[1]] + Log[W[2]]/2 + Log[W[3]]/2 - Log[W[5]]/2 - Log[W[11]] - 
   Log[W[16]]/2 - Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]], 
  -Log[W[29]]/2 - Log[W[30]], Log[W[26]]/2 + Log[W[27]]/2, 
  -2*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[29]], 2*Log[W[26]] + 2*Log[W[27]] + 
   Log[W[29]] - Log[W[30]], -4*Log[W[26]] - 4*Log[W[27]] + Log[W[29]] + 
   2*Log[W[30]], -Log[W[29]]/2 - Log[W[30]]/2}, 
 {5*Log[W[26]] - 12*Log[W[27]] - 3*Log[W[28]] - 5*Log[W[29]] - 2*Log[W[30]], 
  12*Log[W[27]] + 12*Log[W[28]], -2*Log[W[28]] - 4*Log[W[29]], 
  -38*Log[W[26]] + 4*Log[W[27]] + 30*Log[W[28]] + 30*Log[W[29]] - 
   6*Log[W[30]], -14*Log[W[26]] + 18*Log[W[28]] + 6*Log[W[29]], 
  14*Log[W[26]] - 8*Log[W[27]] - 8*Log[W[28]] - 6*Log[W[29]], 
  12*Log[W[26]] - 8*Log[W[27]] - 22*Log[W[28]] - 24*Log[W[29]] - 
   6*Log[W[30]], 2*Log[W[28]], 0, 13*Log[W[26]] - 2*Log[W[27]] - 
   31*Log[W[28]] - 16*Log[W[29]] + 2*Log[W[30]], 
  -13*Log[W[26]] + 10*Log[W[27]] + 41*Log[W[28]] + 17*Log[W[29]], 
  -6*Log[W[27]] + 6*Log[W[30]], -4*Log[W[27]] - 16*Log[W[28]] - 3*Log[W[29]], 
  -2*Log[W[27]] - 10*Log[W[28]] + 7*Log[W[29]], 
  (15*Log[W[26]])/2 - 27*Log[W[27]] - (61*Log[W[28]])/2 + (7*Log[W[29]])/2 + 
   24*Log[W[30]], (9*Log[W[26]])/2 + 23*Log[W[27]] + (17*Log[W[28]])/2 - 
   (13*Log[W[29]])/2 - 18*Log[W[30]], (9*Log[W[26]])/2 + 47*Log[W[27]] + 
   (81*Log[W[28]])/2 - (21*Log[W[29]])/2 - 18*Log[W[30]], 
  Log[W[26]]/2 + 23*Log[W[27]] + (41*Log[W[28]])/2 - Log[W[29]]/2 - 
   14*Log[W[30]], (27*Log[W[26]])/2 - 37*Log[W[27]] - (81*Log[W[28]])/2 - 
   (3*Log[W[29]])/2 + 18*Log[W[30]], -Log[W[26]]/2 - 23*Log[W[27]] - 
   (41*Log[W[28]])/2 + (9*Log[W[29]])/2 + 18*Log[W[30]], 
  -18*Log[W[26]] - 6*Log[W[27]] + 6*Log[W[29]] + 4*Log[W[30]], 
  14*Log[W[26]] - 10*Log[W[27]] - 20*Log[W[28]] - 6*Log[W[29]], 
  -18*Log[W[26]] + 6*Log[W[27]] + 24*Log[W[28]] + 24*Log[W[29]] + 
   2*Log[W[30]], -6*Log[W[29]] - 2*Log[W[30]], 6*Log[W[27]] + 6*Log[W[28]], 
  -2*Log[W[27]] - 6*Log[W[28]], 12*Log[W[26]] + 6*Log[W[27]] - 6*Log[W[28]] - 
   12*Log[W[29]], 12*Log[W[26]] - 12*Log[W[27]] - 12*Log[W[28]] + 
   6*Log[W[30]], -6*Log[W[29]] - 6*Log[W[30]], 12*Log[W[26]] - 8*Log[W[27]] - 
   24*Log[W[28]] - 18*Log[W[29]], -2*Log[W[27]] - 2*Log[W[28]] - 
   6*Log[W[30]], 6*Log[W[29]] + 6*Log[W[30]], 24*Log[W[26]] - 4*Log[W[27]] - 
   28*Log[W[28]] - 30*Log[W[29]], -4*Log[W[26]] + Log[W[29]], 
  -Log[W[26]] + Log[W[28]] + Log[W[29]], -3*Log[W[26]] - 4*Log[W[27]] + 
   5*Log[W[28]] + 7*Log[W[29]], (-14*Log[W[26]])/3 + (2*Log[W[27]])/3 + 
   (2*Log[W[28]])/3 + 2*Log[W[29]], -2*Log[W[26]] + Log[W[27]] + 
   3*Log[W[28]], 14*Log[W[26]] - 2*Log[W[27]] - 14*Log[W[28]] - 6*Log[W[29]], 
  -6*Log[W[2]] - 3*Log[W[3]] + 3*Log[W[5]] + 6*Log[W[11]] - 3*Log[W[18]] + 
   3*Log[W[19]], -4*Log[W[26]] + (8*Log[W[27]])/3 + (16*Log[W[28]])/3 + 
   8*Log[W[29]], 0, -2*Log[W[27]] + 2*Log[W[28]], 
  -4*Log[W[26]] + 2*Log[W[27]] + 8*Log[W[28]] + 6*Log[W[29]], 
  -12*Log[W[26]] + 8*Log[W[27]] + 22*Log[W[28]] + 18*Log[W[29]], 
  -6*Log[W[2]] - 3*Log[W[3]] + 3*Log[W[5]] + 6*Log[W[11]] - 3*Log[W[18]] + 
   3*Log[W[19]], (17*Log[W[26]])/2 + Log[W[27]] - (27*Log[W[28]])/2 - 
   (15*Log[W[29]])/2 + 2*Log[W[30]], -9*Log[W[26]] + 19*Log[W[28]] + 
   11*Log[W[29]], (-9*Log[W[26]])/2 - 27*Log[W[27]] - (49*Log[W[28]])/2 + 
   (11*Log[W[29]])/2 + 18*Log[W[30]], (-9*Log[W[26]])/2 - 27*Log[W[27]] - 
   (49*Log[W[28]])/2 + (7*Log[W[29]])/2 + 18*Log[W[30]], 
  -4*Log[W[2]] - 11*Log[W[3]] - 6*Log[W[4]] + 5*Log[W[5]] + 10*Log[W[11]] - 
   5*Log[W[18]] + 5*Log[W[19]] + 6*Log[W[20]], 
  (-5*Log[W[26]])/2 + 7*Log[W[27]] + (61*Log[W[28]])/6 + (5*Log[W[29]])/6 - 
   6*Log[W[30]], 6*Log[W[27]] + 10*Log[W[28]] - Log[W[29]] + 2*Log[W[30]], 
  -8*Log[W[27]] - 10*Log[W[28]] + Log[W[29]], -6*Log[W[1]] - 10*Log[W[2]] - 
   5*Log[W[3]] + 5*Log[W[5]] + 10*Log[W[11]] + 6*Log[W[16]] - 11*Log[W[18]] + 
   5*Log[W[19]] + 6*Log[W[20]], 8*Log[W[28]] + Log[W[29]], 
  2*Log[W[27]] + 10*Log[W[28]] + 2*Log[W[29]], 
  4*Log[W[26]] - (4*Log[W[27]])/3 - (14*Log[W[28]])/3 - (25*Log[W[29]])/3, 
  (3*Log[W[26]])/2 + 6*Log[W[27]] + (17*Log[W[28]])/2 - (3*Log[W[29]])/2 - 
   4*Log[W[30]], 3*Log[W[26]] + 12*Log[W[27]] + 15*Log[W[28]] - 
   3*Log[W[29]] - 4*Log[W[30]], Log[W[26]] + 4*Log[W[27]] + 5*Log[W[28]] - 
   Log[W[29]] - 4*Log[W[30]], -Log[W[26]]/2 - Log[W[27]] - (5*Log[W[28]])/2 + 
   Log[W[29]]/2, (5*Log[W[26]])/2 + Log[W[27]] - (3*Log[W[28]])/2 - 
   Log[W[29]]/2, 2*Log[W[26]] - 8*Log[W[27]] - 22*Log[W[28]] - 10*Log[W[29]], 
  4*Log[W[26]] + 2*Log[W[27]] + 2*Log[W[28]], -6*Log[W[3]] - 6*Log[W[5]] + 
   6*Log[W[18]] + 6*Log[W[19]], -3*Log[W[27]] - 5*Log[W[28]], 
  2*Log[W[27]] - 6*Log[W[28]], 2*Log[W[27]] + 2*Log[W[28]], 
  -Log[W[1]]/2 + (13*Log[W[2]])/6 - (11*Log[W[3]])/12 + Log[W[4]]/2 + 
   (23*Log[W[5]])/12 + (5*Log[W[11]])/6 + Log[W[16]] + Log[W[17]] + 
   Log[W[18]]/12 + (5*Log[W[19]])/12 + (3*Log[W[20]])/2 - 4*Log[W[31]], 
  Log[W[1]]/2 + (3*Log[W[3]])/4 + Log[W[4]] + (3*Log[W[5]])/4 + 
   Log[W[11]]/2 + 2*Log[W[16]] + Log[W[17]] + Log[W[18]]/4 + 
   (5*Log[W[19]])/4 - 4*Log[W[31]], 2*Log[W[26]] - 2*Log[W[27]] - 
   4*Log[W[28]], -4*Log[W[27]] - 4*Log[W[28]], 4*Log[W[26]] - 2*Log[W[27]] - 
   6*Log[W[28]] - 8*Log[W[29]], 10*Log[W[2]] + 2*Log[W[3]] + 4*Log[W[5]] - 
   4*Log[W[11]] - 6*Log[W[16]] + 2*Log[W[18]] - 2*Log[W[19]] - 6*Log[W[20]], 
  Log[W[27]] + Log[W[28]], 2*Log[W[28]], 2*Log[W[1]] + 3*Log[W[3]] - 
   Log[W[5]] - 2*Log[W[11]] + Log[W[18]] - 3*Log[W[19]], 
  2*Log[W[26]] - Log[W[27]] - 3*Log[W[28]] - Log[W[29]], Log[W[29]], 
  3*Log[W[3]] + 2*Log[W[4]] - Log[W[5]] - 2*Log[W[11]] + Log[W[18]] - 
   Log[W[19]] - 2*Log[W[20]], -2*Log[W[26]] - 4*Log[W[27]] + 2*Log[W[29]], 
  -Log[W[26]] + Log[W[27]] + 4*Log[W[28]] + Log[W[29]] - 2*Log[W[30]], 
  -Log[W[26]]/2 + 3*Log[W[27]] + (11*Log[W[28]])/2 + Log[W[29]]/2 - 
   2*Log[W[30]], 4*Log[W[26]] - 12*Log[W[28]] - 4*Log[W[29]], 
  (3*Log[W[27]])/2 + (3*Log[W[28]])/2 - Log[W[30]], 
  Log[W[27]] + 2*Log[W[28]], Log[W[1]] - Log[W[2]] - Log[W[5]] + Log[W[18]], 
  2*Log[W[26]] - Log[W[27]] - 2*Log[W[28]], -Log[W[26]] + Log[W[27]]/2 + 
   (3*Log[W[28]])/2, -Log[W[1]]/2 - Log[W[3]]/4 + (3*Log[W[5]])/4 + 
   Log[W[11]]/2 - (3*Log[W[18]])/4 + Log[W[19]]/4, -Log[W[28]] - Log[W[30]], 
  -Log[W[27]]/2 - Log[W[28]]/2, Log[W[1]] - Log[W[2]] + Log[W[4]] - 
   Log[W[5]] - Log[W[16]] + 2*Log[W[18]] - Log[W[19]], -2*Log[W[27]], 
  -Log[W[27]] - Log[W[28]], -2*Log[W[26]] + Log[W[27]] + 4*Log[W[28]] + 
   3*Log[W[29]], Log[W[26]] - Log[W[27]]/2 - (3*Log[W[28]])/2 - Log[W[29]], 
  Log[W[1]]/2 - Log[W[2]]/2 + (3*Log[W[3]])/4 + Log[W[4]]/2 - 
   (3*Log[W[5]])/4 - Log[W[11]]/2 + (3*Log[W[18]])/4 - Log[W[19]]/4 - 
   Log[W[20]]/2, (3*Log[W[26]])/2 - Log[W[27]]/2 - (3*Log[W[28]])/2 + 
   (3*Log[W[30]])/2, Log[W[28]]/2, -Log[W[27]] - Log[W[28]], 
  -Log[W[1]]/2 + Log[W[2]] + Log[W[3]] - Log[W[4]] - (3*Log[W[5]])/2 - 
   2*Log[W[11]] - (3*Log[W[16]])/2 - (3*Log[W[17]])/2 + Log[W[18]]/2 - 
   Log[W[19]]/2 + 2*Log[W[31]], Log[W[1]]/2 - (3*Log[W[2]])/2 - Log[W[5]]/2 + 
   Log[W[11]] + Log[W[18]]/2, 2*Log[W[3]] + 2*Log[W[5]] - 2*Log[W[18]] - 
   2*Log[W[19]], 4*Log[W[1]] - 2*Log[W[2]] + 3*Log[W[3]] - 3*Log[W[5]] - 
   2*Log[W[11]] + 3*Log[W[18]] - 3*Log[W[19]], -3*Log[W[1]] + 5*Log[W[2]] - 
   Log[W[3]] + 6*Log[W[5]] - 2*Log[W[11]] - 6*Log[W[18]] + Log[W[19]], 
  Log[W[2]] + Log[W[3]]/2 - Log[W[5]]/2 - Log[W[11]] + Log[W[18]]/2 - 
   Log[W[19]]/2}, {13*Log[W[26]] - 16*Log[W[27]] + Log[W[28]] - 
   5*Log[W[29]] + 42*Log[W[30]], -12*Log[W[26]] - 12*Log[W[27]] + 
   12*Log[W[29]], 4*Log[W[27]] + 2*Log[W[28]] - 4*Log[W[30]], 
  -32*Log[W[26]] - 16*Log[W[27]] - 4*Log[W[28]] + 44*Log[W[29]] - 
   30*Log[W[30]], -10*Log[W[26]] + 4*Log[W[27]] - 2*Log[W[28]] + 
   8*Log[W[29]] - 16*Log[W[30]], 14*Log[W[26]] - 4*Log[W[28]] - 
   24*Log[W[29]] + 8*Log[W[30]], 6*Log[W[26]] + 10*Log[W[27]] + 
   8*Log[W[28]] - 20*Log[W[29]] + 4*Log[W[30]], 
  2*Log[W[27]] - 2*Log[W[28]] - 4*Log[W[29]] - 2*Log[W[30]], 
  -6*Log[W[27]] + 6*Log[W[30]], 11*Log[W[26]] + 23*Log[W[27]] - 
   5*Log[W[28]] - 24*Log[W[29]] - 23*Log[W[30]], 
  -17*Log[W[26]] - 36*Log[W[27]] - 11*Log[W[28]] + 25*Log[W[29]] + 
   14*Log[W[30]], 0, 8*Log[W[26]] - Log[W[27]] + Log[W[29]] + 5*Log[W[30]], 
  10*Log[W[26]] + 13*Log[W[27]] + 12*Log[W[28]] - Log[W[29]] + 13*Log[W[30]], 
  (25*Log[W[26]])/2 - 5*Log[W[27]] + Log[W[28]]/2 - (15*Log[W[29]])/2 + 
   32*Log[W[30]], -Log[W[26]]/2 - 4*Log[W[27]] - Log[W[28]]/2 + 
   (33*Log[W[29]])/2 - 13*Log[W[30]], (-21*Log[W[26]])/2 + 4*Log[W[27]] - 
   (25*Log[W[28]])/2 + (17*Log[W[29]])/2 - 33*Log[W[30]], 
  (-13*Log[W[26]])/2 + 4*Log[W[27]] + (7*Log[W[28]])/2 + (9*Log[W[29]])/2 - 
   25*Log[W[30]], (53*Log[W[26]])/2 + 14*Log[W[27]] - (3*Log[W[28]])/2 - 
   (85*Log[W[29]])/2 + 29*Log[W[30]], (5*Log[W[26]])/2 - 4*Log[W[27]] + 
   Log[W[28]]/2 - (9*Log[W[29]])/2 + 21*Log[W[30]], 
  -4*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[28]] + 18*Log[W[29]] - 8*Log[W[30]], 
  20*Log[W[26]] + 10*Log[W[27]] - 2*Log[W[28]] - 30*Log[W[29]] + 
   12*Log[W[30]], -14*Log[W[26]] - 10*Log[W[27]] - 20*Log[W[28]] + 
   12*Log[W[29]] - 22*Log[W[30]], 2*Log[W[26]] + 4*Log[W[27]] + 
   2*Log[W[28]] - 2*Log[W[30]], -6*Log[W[26]] + 6*Log[W[27]] + 
   12*Log[W[28]] + 6*Log[W[29]], 2*Log[W[26]] - 2*Log[W[27]] + 2*Log[W[29]] + 
   4*Log[W[30]], 6*Log[W[26]] + 6*Log[W[27]] - 6*Log[W[29]], 
  12*Log[W[26]] + 6*Log[W[27]] + 6*Log[W[28]] - 6*Log[W[29]] + 12*Log[W[30]], 
  -6*Log[W[26]] + 6*Log[W[28]] - 6*Log[W[30]], 8*Log[W[26]] + 4*Log[W[27]] - 
   16*Log[W[29]] + 16*Log[W[30]], 18*Log[W[27]] + 18*Log[W[28]] - 
   6*Log[W[29]] + 2*Log[W[30]], 6*Log[W[26]] - 6*Log[W[28]] + 6*Log[W[30]], 
  24*Log[W[26]] - 24*Log[W[29]] + 16*Log[W[30]], 
  -4*Log[W[26]] - Log[W[27]] + Log[W[29]] + Log[W[30]], 
  -Log[W[26]] - 4*Log[W[27]] - 3*Log[W[28]] + Log[W[29]] + 4*Log[W[30]], 
  3*Log[W[26]] - 8*Log[W[27]] - Log[W[28]] + 3*Log[W[29]] + 12*Log[W[30]], 
  (-14*Log[W[26]])/3 + 2*Log[W[27]] + (10*Log[W[28]])/3 + 4*Log[W[29]] + 
   (4*Log[W[30]])/3, -2*Log[W[26]] + 2*Log[W[27]] + 2*Log[W[28]] + 
   3*Log[W[29]] - 5*Log[W[30]], 8*Log[W[26]] - 4*Log[W[28]] - 18*Log[W[29]] + 
   14*Log[W[30]], 3*Log[W[2]] + 6*Log[W[3]] - 3*Log[W[5]] - 6*Log[W[11]] + 
   3*Log[W[16]] - 3*Log[W[20]], -2*Log[W[26]] + (2*Log[W[27]])/3 + 
   (10*Log[W[28]])/3 + (20*Log[W[29]])/3 + (2*Log[W[30]])/3, 
  -2*Log[W[28]] - 2*Log[W[29]], 4*Log[W[27]] - 4*Log[W[28]] - 8*Log[W[29]] - 
   2*Log[W[30]], -4*Log[W[26]] + 6*Log[W[29]] - 6*Log[W[30]], 
  -12*Log[W[26]] - 4*Log[W[27]] - 2*Log[W[28]] + 20*Log[W[29]] - 
   16*Log[W[30]], 6*Log[W[1]] - 3*Log[W[2]] + 12*Log[W[3]] - 6*Log[W[4]] - 
   3*Log[W[5]] - 6*Log[W[11]] + 9*Log[W[16]] - 6*Log[W[18]] - 3*Log[W[20]], 
  (7*Log[W[26]])/2 + 9*Log[W[27]] - (9*Log[W[28]])/2 - (21*Log[W[29]])/2 - 
   12*Log[W[30]], -7*Log[W[26]] - 14*Log[W[27]] + 5*Log[W[28]] + 
   15*Log[W[29]] + 14*Log[W[30]], (13*Log[W[26]])/2 - Log[W[27]] + 
   Log[W[28]]/2 - (23*Log[W[29]])/2 + 22*Log[W[30]], 
  (13*Log[W[26]])/2 + Log[W[27]] + Log[W[28]]/2 - (27*Log[W[29]])/2 + 
   20*Log[W[30]], -6*Log[W[1]] + 5*Log[W[2]] + 10*Log[W[3]] - 5*Log[W[5]] - 
   10*Log[W[11]] + 11*Log[W[16]] - 6*Log[W[18]] + Log[W[20]], 
  (-25*Log[W[26]])/6 - Log[W[27]]/3 - Log[W[28]]/6 + (9*Log[W[29]])/2 - 
   (26*Log[W[30]])/3, -4*Log[W[26]] - 13*Log[W[27]] - 18*Log[W[28]] + 
   Log[W[29]] - 7*Log[W[30]], 4*Log[W[26]] + 13*Log[W[27]] + 18*Log[W[28]] - 
   Log[W[29]] + 7*Log[W[30]], -6*Log[W[1]] + 5*Log[W[2]] + 10*Log[W[3]] - 
   5*Log[W[5]] - 10*Log[W[11]] + 11*Log[W[16]] - 6*Log[W[18]] + Log[W[20]], 
  -4*Log[W[26]] + 3*Log[W[27]] - 3*Log[W[29]] - 3*Log[W[30]], 
  -4*Log[W[26]] + 2*Log[W[27]] - 2*Log[W[29]] - 4*Log[W[30]], 
  (2*Log[W[26]])/3 - (7*Log[W[27]])/3 - 4*Log[W[28]] - (17*Log[W[29]])/3 - 
   Log[W[30]]/3, (-7*Log[W[26]])/2 - 6*Log[W[27]] - (15*Log[W[28]])/2 + 
   (9*Log[W[29]])/2 + 2*Log[W[30]], -11*Log[W[26]] - 4*Log[W[27]] + 
   Log[W[28]] + 9*Log[W[29]] - 4*Log[W[30]], -Log[W[26]] - 4*Log[W[27]] - 
   5*Log[W[28]] + 3*Log[W[29]] + 4*Log[W[30]], 
  (5*Log[W[26]])/2 + 2*Log[W[27]] + Log[W[28]]/2 - Log[W[29]]/2 - Log[W[30]], 
  -Log[W[26]]/2 - 2*Log[W[27]] - Log[W[28]]/2 - (3*Log[W[29]])/2 + 
   3*Log[W[30]], 14*Log[W[26]] + 16*Log[W[27]] - 2*Log[W[28]] - 
   18*Log[W[29]] - 8*Log[W[30]], 6*Log[W[26]] + 2*Log[W[27]] - 2*Log[W[29]], 
  6*Log[W[3]] - 6*Log[W[17]] - 6*Log[W[18]] + 6*Log[W[20]], 
  4*Log[W[26]] + 4*Log[W[27]] - 5*Log[W[29]] + Log[W[30]], 
  4*Log[W[26]] - 4*Log[W[27]] + 4*Log[W[29]] + 2*Log[W[30]], 
  -4*Log[W[26]] - 4*Log[W[27]] + 4*Log[W[29]] + 2*Log[W[30]], 
  (-3*Log[W[1]])/2 + (35*Log[W[2]])/12 - Log[W[3]]/6 + (3*Log[W[4]])/2 + 
   (7*Log[W[5]])/12 - (5*Log[W[11]])/6 + (23*Log[W[16]])/12 + 
   (3*Log[W[17]])/2 + Log[W[18]] + (13*Log[W[20]])/12 - 4*Log[W[31]], 
  Log[W[1]]/2 + (5*Log[W[2]])/4 + 2*Log[W[3]] + Log[W[4]] + (3*Log[W[5]])/4 - 
   Log[W[11]]/2 + (7*Log[W[16]])/4 + Log[W[17]]/2 + Log[W[19]] - 
   Log[W[20]]/4 - 4*Log[W[31]], 2*Log[W[26]] - 2*Log[W[29]] + 4*Log[W[30]], 
  4*Log[W[30]], 2*Log[W[26]] - 2*Log[W[27]] - 4*Log[W[28]] - 6*Log[W[29]], 
  -8*Log[W[2]] - 4*Log[W[3]] + 2*Log[W[5]] + 4*Log[W[11]] + 4*Log[W[16]] + 
   6*Log[W[17]] - 6*Log[W[19]] + 2*Log[W[20]], -2*Log[W[27]] - 2*Log[W[28]] + 
   Log[W[29]] - Log[W[30]], 2*Log[W[27]] + 2*Log[W[28]] - 2*Log[W[30]], 
  -Log[W[2]] - 2*Log[W[3]] + 2*Log[W[4]] + Log[W[5]] + 2*Log[W[11]] - 
   3*Log[W[16]] + 2*Log[W[18]] - 2*Log[W[19]] + Log[W[20]], 
  2*Log[W[26]] + Log[W[27]] - 2*Log[W[29]] + 2*Log[W[30]], 
  -Log[W[27]] + Log[W[29]] + Log[W[30]], 2*Log[W[1]] - Log[W[2]] - 
   2*Log[W[3]] + Log[W[5]] + 2*Log[W[11]] - 3*Log[W[16]] + 2*Log[W[18]] - 
   Log[W[20]], 4*Log[W[26]] + 2*Log[W[28]] + 2*Log[W[29]] + 4*Log[W[30]], 
  -Log[W[26]] + Log[W[28]] + 4*Log[W[29]] + Log[W[30]], 
  (-7*Log[W[26]])/2 - 2*Log[W[27]] + Log[W[28]]/2 + (7*Log[W[29]])/2 + 
   Log[W[30]], 4*Log[W[26]] + 8*Log[W[27]] - 4*Log[W[28]] - 12*Log[W[29]] - 
   8*Log[W[30]], Log[W[29]]/2 - (3*Log[W[30]])/2, 
  -Log[W[27]] + 2*Log[W[29]] - 2*Log[W[30]], Log[W[1]] + Log[W[3]] - 
   Log[W[16]] - Log[W[17]], 2*Log[W[26]] + Log[W[27]] - 2*Log[W[29]] + 
   2*Log[W[30]], -Log[W[26]] - Log[W[27]] + Log[W[29]]/2 - Log[W[30]]/2, 
  -Log[W[1]]/2 + Log[W[2]]/4 - Log[W[5]]/4 - Log[W[11]]/2 + 
   (3*Log[W[16]])/4 + Log[W[17]]/2 - Log[W[20]]/4, 
  2*Log[W[27]] + 3*Log[W[28]] + Log[W[30]], Log[W[27]] + Log[W[28]] - 
   Log[W[29]]/2 + Log[W[30]]/2, 3*Log[W[1]] + Log[W[3]] - Log[W[4]] - 
   2*Log[W[16]] - Log[W[17]] + Log[W[18]] - Log[W[19]], 
  2*Log[W[27]] - 2*Log[W[29]], -Log[W[29]] + Log[W[30]], 
  -2*Log[W[26]] - Log[W[27]] + 3*Log[W[29]] - 2*Log[W[30]], 
  Log[W[26]] + Log[W[27]] - (3*Log[W[29]])/2 + Log[W[30]]/2, 
  (3*Log[W[1]])/2 - (3*Log[W[2]])/4 + Log[W[3]]/2 - Log[W[4]]/2 + 
   Log[W[5]]/4 + Log[W[11]]/2 - (3*Log[W[16]])/4 - Log[W[17]]/2 - 
   Log[W[20]]/4, Log[W[26]] - Log[W[29]]/2 + Log[W[30]], 
  -Log[W[27]] - Log[W[29]]/2 - Log[W[30]], Log[W[26]]/2 + Log[W[27]]/2 - 
   Log[W[29]] + Log[W[30]]/2, Log[W[1]] - Log[W[2]]/2 - Log[W[3]]/2 - 
   Log[W[4]]/2 + Log[W[5]] + 2*Log[W[11]] - 2*Log[W[16]] - Log[W[17]] + 
   Log[W[20]]/2, (-3*Log[W[2]])/2 - (3*Log[W[4]])/2 - 2*Log[W[5]] - 
   Log[W[11]] - Log[W[17]]/2 + Log[W[18]]/2 + 2*Log[W[31]], 
  -2*Log[W[3]] + 2*Log[W[17]] + 2*Log[W[18]] - 2*Log[W[20]], 
  8*Log[W[1]] - Log[W[2]] - 4*Log[W[4]] + Log[W[5]] + 2*Log[W[11]] - 
   5*Log[W[16]] - 2*Log[W[17]] + 2*Log[W[18]] - Log[W[20]], 
  -6*Log[W[1]] + 3*Log[W[2]] - 3*Log[W[3]] + 5*Log[W[4]] + 2*Log[W[5]] - 
   6*Log[W[11]] + 4*Log[W[16]] + 4*Log[W[17]] - 2*Log[W[18]] - Log[W[20]], 
  -Log[W[2]]/2 - Log[W[3]] + Log[W[5]]/2 + Log[W[11]] - Log[W[16]]/2 + 
   Log[W[20]]/2}, {(3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 3*Log[W[30]], 0, 0, 
  (-3*Log[W[26]])/2 - (9*Log[W[27]])/2 - Log[W[30]], 
  -3*Log[W[27]] - Log[W[30]], 3*Log[W[27]] - Log[W[30]], 
  (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 2*Log[W[30]], 0, 0, 
  (3*Log[W[26]])/4 - (3*Log[W[28]])/4 - Log[W[30]]/4, 
  (-7*Log[W[26]])/2 + Log[W[28]]/2 - 5*Log[W[30]], 0, 
  (3*Log[W[26]])/4 - (3*Log[W[28]])/4 + (11*Log[W[30]])/4, 
  (11*Log[W[26]])/4 + Log[W[28]]/4 + (21*Log[W[30]])/4, 
  (13*Log[W[26]])/4 + (3*Log[W[27]])/2 - Log[W[28]]/4 + (23*Log[W[30]])/4, 
  (-5*Log[W[26]])/2 - (3*Log[W[27]])/2 - Log[W[28]]/2 - 4*Log[W[30]], 
  -6*Log[W[26]] - (3*Log[W[27]])/2 - 11*Log[W[30]], 
  -3*Log[W[26]] - (3*Log[W[27]])/2 - (7*Log[W[30]])/2, 
  3*Log[W[26]] + (9*Log[W[27]])/2 + (9*Log[W[30]])/2, 
  3*Log[W[26]] + (3*Log[W[27]])/2 + (7*Log[W[30]])/2, 
  -3*Log[W[27]] + 3*Log[W[30]], 3*Log[W[27]] + Log[W[30]], 
  (-9*Log[W[26]])/2 - (3*Log[W[27]])/2 - (15*Log[W[30]])/2, 0, 0, 0, 0, 
  3*Log[W[26]] + (9*Log[W[30]])/2, 0, (3*Log[W[26]])/2 + (3*Log[W[27]])/2, 
  3*Log[W[26]] + (7*Log[W[30]])/2, 0, (3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 
   4*Log[W[30]], Log[W[26]]/4 - Log[W[28]]/4 + Log[W[30]]/4, 0, Log[W[30]], 
  Log[W[26]] - Log[W[27]] + (4*Log[W[30]])/3, Log[W[26]]/2 - Log[W[27]]/2 + 
   Log[W[30]]/2, 3*Log[W[27]] - Log[W[30]], (-3*Log[W[3]])/2 + 3*Log[W[16]] - 
   (3*Log[W[17]])/2 + (3*Log[W[18]])/2 - (3*Log[W[20]])/2, 
  Log[W[26]]/2 - Log[W[29]]/2 - Log[W[30]]/6, Log[W[27]]/2 - Log[W[29]]/2, 
  -Log[W[30]], -Log[W[26]]/2 - Log[W[27]] - Log[W[29]]/2 - Log[W[30]], 
  (-3*Log[W[26]])/2 - (3*Log[W[27]])/2 - 2*Log[W[30]], 
  (-3*Log[W[3]])/2 + 3*Log[W[16]] - (3*Log[W[17]])/2 + (3*Log[W[18]])/2 - 
   (3*Log[W[20]])/2, Log[W[26]]/4 + Log[W[27]]/2 - Log[W[28]]/4 - 
   (5*Log[W[30]])/4, -Log[W[26]]/2 + Log[W[28]]/2 + Log[W[30]]/2, 
  (13*Log[W[26]])/4 + (3*Log[W[27]])/2 - Log[W[28]]/4 + (23*Log[W[30]])/4, 
  (13*Log[W[26]])/4 + (3*Log[W[27]])/2 - Log[W[28]]/4 + (23*Log[W[30]])/4, 
  (-5*Log[W[2]])/2 - (5*Log[W[3]])/2 + (5*Log[W[5]])/2 + (5*Log[W[16]])/2 - 
   (5*Log[W[17]])/2 + (5*Log[W[18]])/2, (-13*Log[W[26]])/12 - Log[W[27]]/2 + 
   Log[W[28]]/12 - (23*Log[W[30]])/12, (-13*Log[W[26]])/4 + Log[W[28]]/4 - 
   (23*Log[W[30]])/4, (11*Log[W[26]])/4 + Log[W[28]]/4 + (21*Log[W[30]])/4, 
  (-5*Log[W[2]])/2 - (5*Log[W[3]])/2 + (5*Log[W[5]])/2 + (5*Log[W[16]])/2 - 
   (5*Log[W[17]])/2 + (5*Log[W[18]])/2, (-3*Log[W[26]])/4 - Log[W[27]] - 
   Log[W[28]]/4 - (7*Log[W[30]])/4, -Log[W[26]]/2 + Log[W[28]]/2 - 
   (3*Log[W[30]])/2, Log[W[26]]/12 + Log[W[27]] - (7*Log[W[28]])/12 - 
   (3*Log[W[30]])/4, -Log[W[26]]/2 - Log[W[27]]/2 - 2*Log[W[30]], 
  -3*Log[W[30]], -Log[W[30]], Log[W[30]], Log[W[27]]/2 - Log[W[30]]/2, 
  2*Log[W[30]], -Log[W[26]] + Log[W[27]] - Log[W[30]], 0, 
  Log[W[26]]/2 + 2*Log[W[30]], 3*Log[W[30]], -Log[W[30]], 
  (5*Log[W[1]])/8 + Log[W[2]]/24 - (7*Log[W[3]])/12 - Log[W[5]]/24 + 
   (7*Log[W[16]])/12 - (7*Log[W[17]])/12 - Log[W[18]]/24, 
  -Log[W[2]]/8 - Log[W[3]]/8 + Log[W[5]]/8 + Log[W[16]]/8 - Log[W[17]]/8 + 
   Log[W[18]]/8, Log[W[27]]/2 - Log[W[30]]/2, -2*Log[W[30]], 
  -Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 
  Log[W[2]] + Log[W[3]] - Log[W[5]] - Log[W[16]] + Log[W[17]] - Log[W[18]], 
  -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[29]]/2, -Log[W[29]]/2 - Log[W[30]]/2, 
  Log[W[3]]/2 - Log[W[16]] + Log[W[17]]/2 - Log[W[18]]/2 + Log[W[20]]/2, 
  Log[W[26]]/4 + Log[W[27]]/2 + Log[W[28]]/4 + Log[W[30]]/4, 
  Log[W[26]]/4 - Log[W[28]]/4 + Log[W[30]]/4, Log[W[3]]/2 - Log[W[5]]/2 - 
   Log[W[16]] + Log[W[17]] - Log[W[18]]/2 + Log[W[19]]/2, Log[W[30]], 
  Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, -Log[W[27]]/2 - Log[W[30]]/2, 
  0, -Log[W[26]]/4 - Log[W[27]]/4 - Log[W[30]]/4, 
  -Log[W[26]]/2 - Log[W[30]]/2, -Log[W[1]]/2 + Log[W[3]]/2 - Log[W[16]]/2 + 
   Log[W[17]]/2, Log[W[27]]/2, -Log[W[26]]/4 - Log[W[27]]/4 - Log[W[30]]/4, 
  Log[W[1]]/4 + Log[W[2]]/8 - Log[W[3]]/8 - Log[W[5]]/8 + Log[W[16]]/8 - 
   Log[W[17]]/8 - Log[W[18]]/8, Log[W[26]]/2 + Log[W[27]]/4 + Log[W[30]]/2, 
  Log[W[26]]/4 + Log[W[30]]/4, (-3*Log[W[1]])/4 - Log[W[2]]/4 + Log[W[3]]/2 + 
   Log[W[5]]/4 - Log[W[16]]/2 + Log[W[17]]/2 + Log[W[18]]/4, 
  -Log[W[27]]/2 - Log[W[30]]/2, Log[W[26]]/2, -Log[W[26]]/4 - Log[W[27]]/2 - 
   Log[W[30]]/4, Log[W[27]]/4, (-3*Log[W[1]])/8 - Log[W[2]]/8 + Log[W[3]]/4 + 
   Log[W[5]]/8 - Log[W[16]]/4 + Log[W[17]]/4 + Log[W[18]]/8, Log[W[27]]/4, 
  -Log[W[26]]/4 - Log[W[30]]/4, 0, -Log[W[1]]/4 + Log[W[2]]/4 + Log[W[3]]/2 - 
   Log[W[5]]/4 - Log[W[16]]/2 + Log[W[17]]/2 - Log[W[18]]/4, 
  -Log[W[1]]/4 - Log[W[2]]/4 + Log[W[5]]/4 + Log[W[18]]/4, 
  -Log[W[1]] - Log[W[3]] - Log[W[4]] - Log[W[5]] - Log[W[17]] - Log[W[18]] + 
   2*Log[W[31]], -2*Log[W[1]] - Log[W[2]]/2 + (3*Log[W[3]])/2 + Log[W[5]]/2 - 
   (3*Log[W[16]])/2 + (3*Log[W[17]])/2 + Log[W[18]]/2, 
  (3*Log[W[1]])/2 + Log[W[2]] - (3*Log[W[3]])/2 - Log[W[5]] + Log[W[11]] + 
   (3*Log[W[16]])/2 - (3*Log[W[17]])/2 - Log[W[18]], 
  Log[W[2]]/4 + Log[W[3]]/4 - Log[W[5]]/4 - Log[W[16]]/4 + Log[W[17]]/4 - 
   Log[W[18]]/4}, {-6*Log[W[26]] - 5*Log[W[27]] + Log[W[28]] + 3*Log[W[30]], 
  0, -Log[W[27]]/2 - Log[W[28]]/2, (21*Log[W[26]])/2 + 9*Log[W[27]] - 
   (13*Log[W[30]])/2, (9*Log[W[26]])/2 + 4*Log[W[27]] + Log[W[28]] - 
   Log[W[30]]/2, (-9*Log[W[26]])/2 - (5*Log[W[27]])/2 + Log[W[28]]/2 + 
   (5*Log[W[30]])/2, -6*Log[W[26]] - (13*Log[W[27]])/2 - Log[W[28]]/2 + 
   4*Log[W[30]], Log[W[27]]/2 + Log[W[28]]/2, 0, 
  (-3*Log[W[26]])/4 - (3*Log[W[27]])/4 + (3*Log[W[29]])/4 + Log[W[30]], 
  (7*Log[W[26]])/2 + (7*Log[W[27]])/2 - Log[W[29]]/2, 0, 
  (-3*Log[W[26]])/4 - (3*Log[W[27]])/4 + (3*Log[W[29]])/4 - 2*Log[W[30]], 
  (-11*Log[W[26]])/4 - (11*Log[W[27]])/4 - Log[W[29]]/4 - Log[W[30]], 
  (-13*Log[W[26]])/4 - (13*Log[W[27]])/4 + Log[W[29]]/4 - (5*Log[W[30]])/2, 
  (5*Log[W[26]])/2 + (5*Log[W[27]])/2 + Log[W[29]]/2 + (3*Log[W[30]])/2, 
  6*Log[W[26]] + 6*Log[W[27]] + (7*Log[W[30]])/2, 
  3*Log[W[26]] + 3*Log[W[27]] + Log[W[30]]/2, 
  (-15*Log[W[26]])/2 - 6*Log[W[27]], -3*Log[W[26]] - 3*Log[W[27]] - 
   Log[W[30]]/2, (9*Log[W[26]])/2 + 3*Log[W[27]] - (9*Log[W[30]])/2, 
  (-9*Log[W[26]])/2 - 3*Log[W[27]] + Log[W[30]]/2, 
  9*Log[W[26]] + 9*Log[W[27]] - 3*Log[W[30]], 0, 0, 0, 0, 
  -3*Log[W[26]] - 3*Log[W[27]], 0, -6*Log[W[26]] - 6*Log[W[27]] + 
   6*Log[W[30]], -3*Log[W[26]] - 3*Log[W[27]] + Log[W[30]], 0, 
  -6*Log[W[26]] - 6*Log[W[27]] + 2*Log[W[30]], Log[W[26]]/4 + Log[W[27]]/4 - 
   Log[W[29]]/4, Log[W[27]]/2 + Log[W[28]] - Log[W[30]]/2, 
  Log[W[27]] + Log[W[28]] - Log[W[30]], Log[W[26]]/2 - (2*Log[W[27]])/3 - 
   (2*Log[W[28]])/3 - Log[W[30]]/3, Log[W[26]]/2 - Log[W[28]]/2 - 
   Log[W[30]]/2, (-9*Log[W[26]])/2 - (5*Log[W[27]])/2 + Log[W[28]]/2 + 
   (5*Log[W[30]])/2, (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 + (3*Log[W[17]])/2 - (3*Log[W[18]])/2, 
  Log[W[26]] + (7*Log[W[27]])/6 + Log[W[28]]/6 - (4*Log[W[30]])/3, 
  Log[W[27]]/2 + Log[W[28]]/2, Log[W[27]] + Log[W[28]] + Log[W[30]], 
  2*Log[W[26]] + 2*Log[W[27]] - Log[W[30]], 
  6*Log[W[26]] + (13*Log[W[27]])/2 + Log[W[28]]/2 - 4*Log[W[30]], 
  (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - (3*Log[W[16]])/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2, (-3*Log[W[26]])/4 - Log[W[27]]/4 - 
   Log[W[29]]/4 + Log[W[30]]/2, Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2 - 
   Log[W[30]], (-11*Log[W[26]])/4 - (11*Log[W[27]])/4 - Log[W[29]]/4 - 
   (5*Log[W[30]])/2, (-13*Log[W[26]])/4 - (13*Log[W[27]])/4 + Log[W[29]]/4 - 
   (5*Log[W[30]])/2, (5*Log[W[2]])/2 + 4*Log[W[3]] - (5*Log[W[5]])/2 - 
   (5*Log[W[16]])/2 + Log[W[17]] - Log[W[18]] - (3*Log[W[20]])/2, 
  (19*Log[W[26]])/12 + (19*Log[W[27]])/12 - (7*Log[W[29]])/12 + 
   (5*Log[W[30]])/6, (11*Log[W[26]])/4 + (11*Log[W[27]])/4 + Log[W[29]]/4 + 
   Log[W[30]], (-11*Log[W[26]])/4 - (11*Log[W[27]])/4 - Log[W[29]]/4 - 
   Log[W[30]], (5*Log[W[2]])/2 + 4*Log[W[3]] - (5*Log[W[5]])/2 - 
   (5*Log[W[16]])/2 + Log[W[17]] - Log[W[18]] - (3*Log[W[20]])/2, 
  Log[W[26]]/4 + Log[W[27]]/4 - Log[W[29]]/4 + 2*Log[W[30]], 
  Log[W[26]]/2 + Log[W[27]]/2 - Log[W[29]]/2 + Log[W[30]], 
  (-13*Log[W[26]])/12 - (13*Log[W[27]])/12 + Log[W[29]]/12 + 
   (4*Log[W[30]])/3, Log[W[26]]/2 + Log[W[27]]/2 + (3*Log[W[30]])/2, 
  3*Log[W[30]], Log[W[30]], -Log[W[30]], -Log[W[26]] - Log[W[27]] + 
   Log[W[30]], -2*Log[W[30]], -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, 0, 
  -Log[W[26]]/2 - Log[W[27]]/2 - Log[W[30]], -3*Log[W[30]], Log[W[30]], 
  -Log[W[2]]/24 + (11*Log[W[3]])/24 + Log[W[4]]/2 - (11*Log[W[5]])/24 - 
   (11*Log[W[16]])/24 - Log[W[17]]/24 + Log[W[18]]/24, 
  Log[W[3]]/8 + Log[W[4]]/8 - Log[W[5]]/8 - Log[W[16]]/8, 
  -Log[W[26]] - Log[W[27]] + Log[W[30]], 2*Log[W[30]], 
  -Log[W[26]] - Log[W[27]] + Log[W[30]], -Log[W[2]] - Log[W[3]] + Log[W[5]] + 
   Log[W[16]] - Log[W[17]] + Log[W[18]], Log[W[26]]/2 + Log[W[27]] + 
   Log[W[28]]/2 - Log[W[30]]/2, -Log[W[27]]/2 - Log[W[28]]/2, 
  -Log[W[2]]/2 - Log[W[3]] + Log[W[5]] + Log[W[16]]/2 - Log[W[17]]/2 + 
   Log[W[19]]/2, (-3*Log[W[26]])/4 - (3*Log[W[27]])/4 + Log[W[29]]/4 + 
   Log[W[30]]/2, Log[W[26]]/4 + Log[W[27]]/4 - Log[W[29]]/4, 
  -Log[W[2]]/2 - Log[W[3]] + Log[W[5]]/2 + Log[W[16]]/2 + Log[W[20]]/2, 
  -Log[W[27]]/2 - Log[W[30]]/2, -Log[W[26]]/2, Log[W[27]]/2 + Log[W[30]]/2, 
  0, Log[W[26]]/4 + Log[W[27]]/4, Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/4, 
  -Log[W[3]]/4 - Log[W[4]]/4 + Log[W[5]]/4 + Log[W[16]]/4, 
  (-3*Log[W[26]])/4 - (3*Log[W[27]])/4 + Log[W[30]]/2, 
  Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/4, Log[W[3]]/8 + Log[W[4]]/8 - 
   Log[W[5]]/8 - Log[W[16]]/8, -Log[W[26]]/2 - Log[W[27]]/2, 
  -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/4, -Log[W[3]]/2 - Log[W[4]]/2 + 
   Log[W[5]]/2 + Log[W[16]]/2, Log[W[30]], -Log[W[26]]/2 - Log[W[27]]/2 + 
   Log[W[30]]/2, Log[W[26]] + Log[W[27]] - Log[W[30]]/2, 
  -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/4, Log[W[2]]/8 - Log[W[3]]/8 - 
   Log[W[4]]/4 + Log[W[5]]/8 + Log[W[16]]/8 + Log[W[17]]/8 - Log[W[18]]/8, 
  -Log[W[26]]/4 - Log[W[27]]/4, Log[W[26]]/4 + Log[W[27]]/4, 
  -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/4, -Log[W[2]]/4 - Log[W[3]]/2 - 
   Log[W[4]]/4 + Log[W[5]]/2 + Log[W[16]]/2 - Log[W[17]]/4 + Log[W[18]]/4, 
  Log[W[2]]/4 - Log[W[4]]/4 + Log[W[17]]/4 - Log[W[18]]/4, 0, 
  -Log[W[1]] - Log[W[2]]/2 - (3*Log[W[3]])/2 - 3*Log[W[4]] + Log[W[5]]/2 + 
   Log[W[16]]/2 - Log[W[17]]/2 - Log[W[18]]/2 + 2*Log[W[31]], 
  -Log[W[2]]/2 + Log[W[3]] + (5*Log[W[4]])/2 - Log[W[5]] - Log[W[11]] - 
   Log[W[16]] - Log[W[17]]/2 + Log[W[18]]/2, -Log[W[2]]/4 - Log[W[3]]/4 + 
   Log[W[5]]/4 + Log[W[16]]/4 - Log[W[17]]/4 + Log[W[18]]/4}, 
 {-3*Log[W[26]] - 3*Log[W[27]] + 3*Log[W[30]], 0, 0, 
  6*Log[W[26]] + 6*Log[W[27]] - 8*Log[W[30]], 3*Log[W[26]] + 3*Log[W[27]] - 
   2*Log[W[30]], -3*Log[W[26]] - 3*Log[W[27]] + 4*Log[W[30]], 
  -3*Log[W[26]] - 3*Log[W[27]] + 4*Log[W[30]], 0, 0, Log[W[30]], 
  3*Log[W[26]] + 3*Log[W[27]] - 3*Log[W[30]], 0, -2*Log[W[30]], 
  -3*Log[W[26]] - 3*Log[W[27]] + 2*Log[W[30]], 
  -3*Log[W[26]] - (9*Log[W[27]])/2 + Log[W[30]]/2, 
  3*Log[W[26]] + (9*Log[W[27]])/2 - (3*Log[W[30]])/2, 
  6*Log[W[26]] + (15*Log[W[27]])/2 - (5*Log[W[30]])/2, 
  3*Log[W[26]] + (9*Log[W[27]])/2 - (5*Log[W[30]])/2, 
  -6*Log[W[26]] - (15*Log[W[27]])/2 + (9*Log[W[30]])/2, 
  -3*Log[W[26]] - (9*Log[W[27]])/2 + (5*Log[W[30]])/2, 
  3*Log[W[26]] + 3*Log[W[27]] - 6*Log[W[30]], -3*Log[W[26]] - 3*Log[W[27]] + 
   2*Log[W[30]], 6*Log[W[26]] + 6*Log[W[27]] - 6*Log[W[30]], 0, 0, 0, 0, 
  -3*Log[W[26]] - 3*Log[W[27]] + 3*Log[W[30]], 0, 
  -3*Log[W[26]] - 3*Log[W[27]] + 6*Log[W[30]], -3*Log[W[26]] - 3*Log[W[27]] + 
   4*Log[W[30]], 0, -3*Log[W[26]] - 3*Log[W[27]] + 2*Log[W[30]], 0, 0, 
  -Log[W[30]], -Log[W[30]]/3, Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 
  -3*Log[W[26]] - 3*Log[W[27]] + 4*Log[W[30]], 
  (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - (3*Log[W[16]])/2 + 
   (3*Log[W[17]])/2 - (3*Log[W[18]])/2, -Log[W[30]]/3, 0, Log[W[30]], 
  Log[W[26]] + Log[W[27]] - Log[W[30]], 3*Log[W[26]] + 3*Log[W[27]] - 
   4*Log[W[30]], (3*Log[W[2]])/2 + (3*Log[W[3]])/2 - (3*Log[W[5]])/2 - 
   (3*Log[W[16]])/2 + (3*Log[W[17]])/2 - (3*Log[W[18]])/2, 
  -Log[W[27]]/2 + (3*Log[W[30]])/2, -Log[W[30]], 
  -3*Log[W[26]] - (9*Log[W[27]])/2 + Log[W[30]]/2, 
  -3*Log[W[26]] - (9*Log[W[27]])/2 + Log[W[30]]/2, 
  (5*Log[W[2]])/2 + (5*Log[W[3]])/2 - (5*Log[W[5]])/2 - (5*Log[W[16]])/2 + 
   (5*Log[W[17]])/2 - (5*Log[W[18]])/2, Log[W[26]] + (3*Log[W[27]])/2 - 
   Log[W[30]]/6, 3*Log[W[26]] + 3*Log[W[27]] - 2*Log[W[30]], 
  -3*Log[W[26]] - 3*Log[W[27]] + 2*Log[W[30]], 
  (5*Log[W[2]])/2 + (5*Log[W[3]])/2 - (5*Log[W[5]])/2 - (5*Log[W[16]])/2 + 
   (5*Log[W[17]])/2 - (5*Log[W[18]])/2, 2*Log[W[30]], Log[W[30]], 
  Log[W[30]]/3, Log[W[26]]/2 + Log[W[27]] + Log[W[30]], 3*Log[W[30]], 
  Log[W[30]], Log[W[27]]/2 - (3*Log[W[30]])/2, 
  -Log[W[27]]/2 + (3*Log[W[30]])/2, -2*Log[W[30]], 0, 0, 
  -Log[W[26]]/2 - Log[W[27]]/2 - Log[W[30]]/2, -3*Log[W[30]], Log[W[30]], 
  -Log[W[1]]/2 + (5*Log[W[2]])/24 + (5*Log[W[3]])/24 + Log[W[4]]/2 - 
   (5*Log[W[5]])/24 - (5*Log[W[16]])/24 + (5*Log[W[17]])/24 - 
   (5*Log[W[18]])/24, Log[W[2]]/8 + Log[W[3]]/8 - Log[W[5]]/8 - 
   Log[W[16]]/8 + Log[W[17]]/8 - Log[W[18]]/8, -Log[W[26]] - Log[W[27]] + 
   Log[W[30]], 2*Log[W[30]], 0, -Log[W[2]] - Log[W[3]] + Log[W[5]] + 
   Log[W[16]] - Log[W[17]] + Log[W[18]], Log[W[26]]/2 + Log[W[27]]/2 - 
   Log[W[30]]/2, 0, -Log[W[2]]/2 - Log[W[3]]/2 + Log[W[5]]/2 + Log[W[16]]/2 - 
   Log[W[17]]/2 + Log[W[18]]/2, -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, 
  0, -Log[W[2]]/2 - Log[W[3]]/2 + Log[W[5]]/2 + Log[W[16]]/2 - Log[W[17]]/2 + 
   Log[W[18]]/2, -Log[W[30]], -Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 
  Log[W[27]]/2 + Log[W[30]]/2, 0, Log[W[26]]/4 + Log[W[27]]/4 - Log[W[30]]/4, 
  Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, 0, 
  -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, Log[W[26]]/4 + Log[W[27]]/4 - 
   Log[W[30]]/4, Log[W[2]]/8 + Log[W[3]]/8 - Log[W[5]]/8 - Log[W[16]]/8 + 
   Log[W[17]]/8 - Log[W[18]]/8, -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, 
  -Log[W[26]]/4 - Log[W[27]]/4 + Log[W[30]]/4, Log[W[1]] - Log[W[4]], 
  Log[W[30]], -Log[W[26]]/2 - Log[W[27]]/2 + Log[W[30]]/2, 
  Log[W[26]]/2 + Log[W[27]]/2 - Log[W[30]]/2, -Log[W[26]]/4 - Log[W[27]]/4 + 
   Log[W[30]]/4, Log[W[1]]/2 - Log[W[2]]/8 - Log[W[3]]/8 - Log[W[4]]/2 + 
   Log[W[5]]/8 + Log[W[16]]/8 - Log[W[17]]/8 + Log[W[18]]/8, 
  -Log[W[27]]/4 + Log[W[30]]/4, Log[W[26]]/4, -Log[W[26]]/4 - Log[W[27]]/4 + 
   Log[W[30]]/4, Log[W[1]]/4 - Log[W[2]]/4 - Log[W[3]]/4 - Log[W[4]]/4 + 
   Log[W[5]]/2 + Log[W[16]]/4 - Log[W[17]]/2 + Log[W[18]]/4, 
  Log[W[1]]/4 - Log[W[4]]/4 - Log[W[5]]/4 + Log[W[17]]/4, 0, 
  2*Log[W[1]] - Log[W[2]]/2 - Log[W[3]]/2 - 2*Log[W[4]] + Log[W[5]]/2 + 
   Log[W[16]]/2 - Log[W[17]]/2 + Log[W[18]]/2, 
  (-5*Log[W[1]])/2 + (3*Log[W[4]])/2 - Log[W[5]]/2 - 2*Log[W[11]] - 
   Log[W[16]] - Log[W[17]]/2 - Log[W[18]] + 2*Log[W[31]], 
  -Log[W[2]]/4 - Log[W[3]]/4 + Log[W[5]]/4 + Log[W[16]]/4 - Log[W[17]]/4 + 
   Log[W[18]]/4}, {(-11*Log[W[26]])/6 + 3*Log[W[27]] - (3*Log[W[28]])/2 + 
   (5*Log[W[29]])/2 + 20*Log[W[30]], -6*Log[W[26]] - 40*Log[W[27]] - 
   30*Log[W[28]] + 12*Log[W[29]] + 18*Log[W[30]], 
  2*Log[W[26]] + 2*Log[W[27]] + 6*Log[W[28]] + 6*Log[W[29]], 
  (97*Log[W[26]])/3 - 32*Log[W[27]] - 66*Log[W[28]] - Log[W[29]] + 
   30*Log[W[30]], (34*Log[W[26]])/3 - 15*Log[W[27]] - 42*Log[W[28]] - 
   Log[W[29]] + 5*Log[W[30]], (-40*Log[W[26]])/3 + 15*Log[W[27]] + 
   22*Log[W[28]] - 15*Log[W[29]] - 15*Log[W[30]], 
  -23*Log[W[26]] + 24*Log[W[27]] + 55*Log[W[28]] + 16*Log[W[29]] - 
   22*Log[W[30]], -4*Log[W[26]] - 3*Log[W[27]] - 7*Log[W[28]] - 
   4*Log[W[29]] - Log[W[30]], -3*Log[W[27]] - 3*Log[W[28]] + 3*Log[W[30]], 
  (-115*Log[W[26]])/6 + (63*Log[W[27]])/2 + 64*Log[W[28]] + 
   (3*Log[W[29]])/2 - 45*Log[W[30]], (85*Log[W[26]])/6 - 55*Log[W[27]] - 
   (191*Log[W[28]])/2 - (3*Log[W[29]])/2 + 36*Log[W[30]], 
  -Log[W[27]] - 5*Log[W[28]] + 2*Log[W[29]] + Log[W[30]], 
  -Log[W[26]] + (25*Log[W[27]])/2 + (61*Log[W[28]])/2 + 9*Log[W[29]] - 
   5*Log[W[30]], 7*Log[W[26]] + (45*Log[W[27]])/2 + (65*Log[W[28]])/2 - 
   6*Log[W[29]] + 8*Log[W[30]], (-25*Log[W[26]])/4 + (89*Log[W[27]])/2 + 
   (233*Log[W[28]])/4 - (49*Log[W[29]])/4 - (37*Log[W[30]])/2, 
  (5*Log[W[26]])/4 - 31*Log[W[27]] - (59*Log[W[28]])/4 + (109*Log[W[29]])/4 + 
   (29*Log[W[30]])/2, (-19*Log[W[26]])/4 - 70*Log[W[27]] - 
   (343*Log[W[28]])/4 + (97*Log[W[29]])/4 + (27*Log[W[30]])/2, 
  (23*Log[W[26]])/12 - 35*Log[W[27]] - (155*Log[W[28]])/4 + 
   (21*Log[W[29]])/4 + (29*Log[W[30]])/2, (-69*Log[W[26]])/4 + 
   89*Log[W[27]] + (399*Log[W[28]])/4 - (161*Log[W[29]])/4 - 
   (99*Log[W[30]])/2, (-47*Log[W[26]])/12 + 37*Log[W[27]] + 
   (171*Log[W[28]])/4 - (37*Log[W[29]])/4 - (45*Log[W[30]])/2, 
  20*Log[W[26]] + 2*Log[W[27]] - 7*Log[W[28]] + 9*Log[W[29]] + 9*Log[W[30]], 
  (-46*Log[W[26]])/3 + 42*Log[W[27]] + 57*Log[W[28]] - 21*Log[W[29]] - 
   25*Log[W[30]], 18*Log[W[26]] - 17*Log[W[27]] - 65*Log[W[28]] - 
   24*Log[W[29]] - 2*Log[W[30]], 4*Log[W[26]] + 2*Log[W[28]] + 9*Log[W[29]] + 
   5*Log[W[30]], -6*Log[W[26]] - 3*Log[W[27]] + 3*Log[W[28]] + 6*Log[W[29]], 
  2*Log[W[26]] + 3*Log[W[27]] + 9*Log[W[28]] + 2*Log[W[29]] + 2*Log[W[30]], 
  -10*Log[W[26]] - Log[W[27]] + 9*Log[W[28]] + 10*Log[W[29]], 
  -2*Log[W[26]] + 24*Log[W[27]] + 30*Log[W[28]] - 6*Log[W[29]] - 
   2*Log[W[30]], -12*Log[W[26]] - 6*Log[W[27]] + 6*Log[W[28]] + 
   7*Log[W[29]] - Log[W[30]], -19*Log[W[26]] + 21*Log[W[27]] + 
   48*Log[W[28]] + 13*Log[W[29]] - 22*Log[W[30]], 
  -6*Log[W[26]] + 20*Log[W[27]] + 26*Log[W[28]] - 6*Log[W[29]] - 
   8*Log[W[30]], 8*Log[W[26]] + 2*Log[W[27]] - 6*Log[W[28]] - 9*Log[W[29]] + 
   3*Log[W[30]], -19*Log[W[26]] + 19*Log[W[27]] + 58*Log[W[28]] + 
   21*Log[W[29]] - 10*Log[W[30]], -Log[W[26]]/3 - Log[W[27]]/2 - 
   Log[W[28]]/2 - Log[W[29]], (-5*Log[W[26]])/6 - 5*Log[W[27]] - 
   (11*Log[W[28]])/2 - Log[W[29]]/2 + 3*Log[W[30]], 
  (5*Log[W[26]])/2 - (19*Log[W[28]])/2 - (15*Log[W[29]])/2 + 7*Log[W[30]], 
  (22*Log[W[26]])/9 + Log[W[27]]/3 - (4*Log[W[28]])/3 + Log[W[29]] + 
   2*Log[W[30]], Log[W[26]] - 2*Log[W[27]] - 3*Log[W[28]] + 3*Log[W[29]] - 
   Log[W[30]], (-58*Log[W[26]])/3 + 11*Log[W[27]] + 28*Log[W[28]] - 
   9*Log[W[29]] - 12*Log[W[30]], 6*Log[W[2]] - 3*Log[W[4]] - 6*Log[W[5]] - 
   6*Log[W[11]] + 3*Log[W[16]] + 6*Log[W[17]] + 9*Log[W[18]] - 3*Log[W[19]] - 
   6*Log[W[20]], (20*Log[W[26]])/3 - 4*Log[W[27]] - (34*Log[W[28]])/3 - 
   (19*Log[W[29]])/3 + (19*Log[W[30]])/3, -Log[W[26]] + Log[W[27]] - 
   2*Log[W[28]] - 3*Log[W[29]], -2*Log[W[26]] + 2*Log[W[27]] - 6*Log[W[28]] - 
   8*Log[W[29]] - 4*Log[W[30]], 8*Log[W[26]] - 6*Log[W[27]] - 16*Log[W[28]] - 
   4*Log[W[29]] + 4*Log[W[30]], 17*Log[W[26]] - 23*Log[W[27]] - 
   48*Log[W[28]] - 7*Log[W[29]] + 16*Log[W[30]], 
  6*Log[W[2]] + 6*Log[W[3]] - 6*Log[W[4]] - 6*Log[W[5]] - 6*Log[W[11]] + 
   6*Log[W[16]] + 6*Log[W[17]] + 6*Log[W[18]] - 6*Log[W[19]] - 6*Log[W[20]], 
  (-161*Log[W[26]])/12 + (19*Log[W[27]])/2 + (87*Log[W[28]])/4 + 
   Log[W[29]]/4 - (45*Log[W[30]])/2, (23*Log[W[26]])/2 - 17*Log[W[27]] - 
   (67*Log[W[28]])/2 - (5*Log[W[29]])/2 + 23*Log[W[30]], 
  -Log[W[26]]/4 + (105*Log[W[27]])/2 + (217*Log[W[28]])/4 - 
   (81*Log[W[29]])/4 - (49*Log[W[30]])/2, (-17*Log[W[26]])/4 + 
   (101*Log[W[27]])/2 + (217*Log[W[28]])/4 - (65*Log[W[29]])/4 - 
   (43*Log[W[30]])/2, -6*Log[W[1]] + 14*Log[W[2]] + 18*Log[W[3]] + 
   Log[W[4]] + 5*Log[W[5]] - 10*Log[W[11]] + Log[W[16]] - 7*Log[W[17]] + 
   3*Log[W[18]] - 10*Log[W[19]] - 9*Log[W[20]], 
  (19*Log[W[26]])/4 - (107*Log[W[27]])/6 - (293*Log[W[28]])/12 + 
   (25*Log[W[29]])/12 + (61*Log[W[30]])/6, Log[W[26]] - (47*Log[W[27]])/2 - 
   (75*Log[W[28]])/2 + 3*Log[W[29]], Log[W[26]] + (43*Log[W[27]])/2 + 
   (67*Log[W[28]])/2 - 3*Log[W[29]] + 2*Log[W[30]], 
  -2*Log[W[1]] + 20*Log[W[2]] + 12*Log[W[3]] + 5*Log[W[5]] - 10*Log[W[11]] - 
   8*Log[W[16]] - 7*Log[W[17]] + 6*Log[W[18]] - 5*Log[W[19]] - 11*Log[W[20]], 
  Log[W[26]] - (9*Log[W[27]])/2 - (33*Log[W[28]])/2 - 5*Log[W[29]], 
  2*Log[W[26]] - 7*Log[W[27]] - 19*Log[W[28]] - 6*Log[W[29]] + 4*Log[W[30]], 
  (-22*Log[W[26]])/3 - (17*Log[W[27]])/6 + (25*Log[W[28]])/6 + 7*Log[W[29]] - 
   (11*Log[W[30]])/3, (11*Log[W[26]])/4 - 20*Log[W[27]] - 
   (113*Log[W[28]])/4 + (27*Log[W[29]])/4 + (25*Log[W[30]])/2, 
  (-9*Log[W[26]])/2 - 32*Log[W[27]] - (73*Log[W[28]])/2 + (27*Log[W[29]])/2 + 
   9*Log[W[30]], (23*Log[W[26]])/6 - 12*Log[W[27]] - (35*Log[W[28]])/2 + 
   (9*Log[W[29]])/2 + 11*Log[W[30]], (25*Log[W[26]])/12 + 5*Log[W[27]] + 
   (27*Log[W[28]])/4 - (5*Log[W[29]])/4 + Log[W[30]]/2, 
  (-49*Log[W[26]])/12 - 3*Log[W[27]] + (5*Log[W[28]])/4 - (3*Log[W[29]])/4 - 
   Log[W[30]]/2, (11*Log[W[26]])/3 + 40*Log[W[27]] + 49*Log[W[28]] - 
   3*Log[W[29]] - 18*Log[W[30]], -2*Log[W[29]], 
  9*Log[W[3]] + 9*Log[W[5]] - 6*Log[W[17]] - 9*Log[W[18]] - 9*Log[W[19]] + 
   6*Log[W[20]], 3*Log[W[26]] + 11*Log[W[27]] + 10*Log[W[28]] - 
   5*Log[W[29]] + Log[W[30]], 4*Log[W[26]] + 12*Log[W[28]] + 4*Log[W[29]] + 
   10*Log[W[30]], -4*Log[W[26]] - 8*Log[W[27]] - 4*Log[W[28]] + 
   4*Log[W[29]] - 2*Log[W[30]], -Log[W[1]]/6 + Log[W[2]]/3 + Log[W[3]] + 
   Log[W[4]]/3 - (3*Log[W[5]])/2 - (5*Log[W[11]])/6 + Log[W[16]]/3 + 
   Log[W[17]]/6 + (5*Log[W[18]])/3 - (5*Log[W[19]])/6 - Log[W[20]]/2, 
  Log[W[2]] + (5*Log[W[3]])/4 - Log[W[4]]/4 - Log[W[11]]/2 - Log[W[16]]/4 - 
   (3*Log[W[17]])/4 - Log[W[19]]/4 - Log[W[20]]/4, 
  -2*Log[W[26]] + 4*Log[W[27]] + 8*Log[W[28]] - 2*Log[W[29]] - 2*Log[W[30]], 
  4*Log[W[27]] + 4*Log[W[28]] - 4*Log[W[30]], -7*Log[W[26]] + Log[W[27]] + 
   8*Log[W[28]] + 6*Log[W[29]] - 5*Log[W[30]], -4*Log[W[1]] - 11*Log[W[2]] - 
   8*Log[W[3]] - 3*Log[W[5]] + 4*Log[W[11]] + 11*Log[W[16]] + 10*Log[W[17]] - 
   8*Log[W[18]] - 2*Log[W[19]] + 11*Log[W[20]], 
  -4*Log[W[27]] - 4*Log[W[28]] + 2*Log[W[29]] + 2*Log[W[30]], 
  3*Log[W[26]] + Log[W[27]] - 2*Log[W[28]] - Log[W[29]], 
  -2*Log[W[2]] - 4*Log[W[3]] + 2*Log[W[4]] + 2*Log[W[5]] + 2*Log[W[11]] - 
   2*Log[W[16]] - 2*Log[W[17]] - 2*Log[W[18]] + 4*Log[W[19]] + 2*Log[W[20]], 
  -2*Log[W[26]] + (7*Log[W[27]])/2 + (13*Log[W[28]])/2 - 2*Log[W[30]], 
  Log[W[26]] - Log[W[27]]/2 - Log[W[28]]/2 - Log[W[29]], 
  2*Log[W[1]] - 2*Log[W[2]] - 4*Log[W[3]] - Log[W[5]] + 2*Log[W[11]] - 
   2*Log[W[16]] + Log[W[17]] - 2*Log[W[18]] + 3*Log[W[19]] + 3*Log[W[20]], 
  (16*Log[W[26]])/3 + 7*Log[W[27]] + 4*Log[W[28]] - Log[W[29]] + 
   4*Log[W[30]], Log[W[26]]/6 - 6*Log[W[27]] - (15*Log[W[28]])/2 + 
   (5*Log[W[29]])/2 + 5*Log[W[30]], (-11*Log[W[26]])/12 - 12*Log[W[27]] - 
   (49*Log[W[28]])/4 + (11*Log[W[29]])/4 + (13*Log[W[30]])/2, 
  (-14*Log[W[26]])/3 + 16*Log[W[27]] + 22*Log[W[28]] - 6*Log[W[29]] - 
   16*Log[W[30]], Log[W[26]]/2 - (5*Log[W[27]])/2 - 3*Log[W[28]] + 
   Log[W[29]]/2 + (3*Log[W[30]])/2, Log[W[26]] - 3*Log[W[27]] - 
   4*Log[W[28]] + 2*Log[W[29]] + (3*Log[W[30]])/2, 
  Log[W[2]] + Log[W[3]]/2 - Log[W[4]]/2 + (3*Log[W[5]])/2 - Log[W[16]]/2 - 
   Log[W[17]] - Log[W[18]], -2*Log[W[26]] + (7*Log[W[27]])/2 + 
   (11*Log[W[28]])/2 - 2*Log[W[29]] - (3*Log[W[30]])/2, 
  (3*Log[W[26]])/2 - 2*Log[W[27]] - (7*Log[W[28]])/2 + Log[W[29]]/2 + 
   (3*Log[W[30]])/2, Log[W[3]]/4 - Log[W[4]]/4 - Log[W[5]] - Log[W[11]]/2 + 
   (3*Log[W[16]])/4 + Log[W[17]]/4 + Log[W[18]] - Log[W[19]]/4 - 
   Log[W[20]]/4, -Log[W[26]] + 2*Log[W[27]] + 5*Log[W[28]], 
  -Log[W[26]]/2 + (3*Log[W[27]])/2 + 2*Log[W[28]] - Log[W[29]]/2 - 
   Log[W[30]], Log[W[2]] + Log[W[3]] - Log[W[4]] + Log[W[5]] - Log[W[17]] - 
   2*Log[W[18]] + Log[W[19]], 4*Log[W[27]] - 2*Log[W[29]] - 4*Log[W[30]], 
  -Log[W[26]] + Log[W[27]] + 2*Log[W[28]] - Log[W[29]] - 2*Log[W[30]], 
  (5*Log[W[26]])/2 - (7*Log[W[27]])/2 - 8*Log[W[28]] - (3*Log[W[29]])/2 + 
   2*Log[W[30]], -Log[W[26]] + 2*Log[W[27]] + 3*Log[W[28]] - Log[W[30]], 
  Log[W[1]]/2 - Log[W[3]]/2 - Log[W[4]]/2 + Log[W[5]] + Log[W[11]]/2 - 
   Log[W[16]]/2 - Log[W[17]]/2 - Log[W[18]] + Log[W[19]]/2 + Log[W[20]]/2, 
  (-3*Log[W[26]])/2 + (3*Log[W[27]])/2 + 3*Log[W[28]] - Log[W[29]]/2 - 
   2*Log[W[30]], Log[W[26]]/2 - Log[W[27]]/2 - Log[W[28]] - Log[W[29]]/2, 
  2*Log[W[27]] + 2*Log[W[28]] - Log[W[29]] - Log[W[30]], 
  -2*Log[W[2]] - (3*Log[W[3]])/2 + Log[W[5]] + 2*Log[W[11]] + Log[W[17]]/2 - 
   (3*Log[W[18]])/2 + Log[W[19]] + Log[W[20]]/2, Log[W[2]] - Log[W[11]], 
  -2*Log[W[3]] - 4*Log[W[5]] + 2*Log[W[17]] + 2*Log[W[18]] + 4*Log[W[19]] - 
   2*Log[W[20]], -3*Log[W[3]] + 4*Log[W[5]] + 2*Log[W[11]] - 2*Log[W[16]] - 
   3*Log[W[17]] - 3*Log[W[18]] + 6*Log[W[19]] - Log[W[20]], 
  -4*Log[W[2]] - Log[W[3]] - 6*Log[W[5]] + 4*Log[W[16]] + 3*Log[W[17]] + 
   7*Log[W[18]] - 2*Log[W[19]] - Log[W[20]], -Log[W[1]] - 2*Log[W[2]] - 
   (3*Log[W[3]])/2 - Log[W[4]] + Log[W[11]] - Log[W[16]] - Log[W[17]]/2 - 
   (3*Log[W[18]])/2 + Log[W[19]] + Log[W[20]]/2 + 2*Log[W[31]]}}


==> anc/XB_Boundary_values_X0.m <==
{{0, 0, -1.23370055013616982735431137498451889191421242590509882830166867\
20275056028024007 + 1.0887930451518010652503444491188069736692918501846431\
471628976265971542745883710 I, 
   -4.1431078593433862039049610197165641396164616517673723505989058595800\
816096905742 - 5.545059694780094098675116451374106871976575559272239669034\
5460831680526027726908 I, 15.8179305893823593470233228290238260541928050404\
26774074548677486728211903091635 - 
    9.062165801303202670327776231765935935120338878453407636026991781657172\
651659796 I}, {0, 0, 0, 0, 8.0329717415296724105092980963106672167772536279\
955096702029797466466438922718092}, 
  {0, 0, 0, -4.8371247674803237962859371868166892216765510034968180589382\
142104564437958634438 + 5.630220177241638506615890003794581338873612702349\
2776534017522219457709675511854 I, 
   -31.9022000751746505900661401332214743218952593596357010439457138986060\
34480683206 - 2.84657912175789351318216275861772870568267249900911479596024\
                         1
1494899004275898626 I}, {-, 0, 
                         4
   -0.41123351671205660911810379166150629730473747530169960943388955734250\
186760080022, -3.205485075092251427732635097363866642039963446241330351446\
0574809115685487635016, -3.855776520095929807275763168927910653635050266210\
4646086206027675196796951660765}, 
  {0, 0, 0.4166359432386949787205062309844501987203623811701305551294402524\
1795401593670259, -1.0782582148604910361136529807183721924097712357237248\
772728619479635050650496601 + 2.617800837000276465358043392942349875543133\
3766901468644703566015637365380655838 I, 
   -7.18256256722587282732432625411142592899637916390740299215190426833720\
67414582301 - 6.77489617295712692693705526449561959250374799068743134553942\
11848103099397729244 I}, {0, 0, 
   0.614279333459567728126694440570570759640481485051472883799464810180012\
05407579736 - 1.2738062049196005309331316855804716978136063306564065554785\
7735125035883522332274 I, 4.5082039896743826835300090201608115866093278969\
657439495489486137076931962689865 + 
    1.55864529661056149310630690583330677606841676607383804750809567492502\
00616865221 I, -4.43567026623122530407228437969328024123075370839676734446\
01062637834271928805358 + 9.27509033856020277500851327280457144902441156556\
66421741684939558435417861543205 I}, 
  {0, 0, -0.8224670334241132182362075833230125946094749506033992188677791\
146850037352016004 - 2.177586090303602130500688898237613947338583700369286\
2943257952531943085491767420 I, 
   5.038003109117725116747871911686921085152299609677165192635724515504359\
9302432991 - 5.16771278004997002924605251118356586703754809431418461569075\
63506343991529109510 I, 13.799621229817011941829047130899890760378074636963\
768072957946746912537856383853 + 
    6.580808308686930800693993090404908741187303015003721114807867099927020\
657482281 I}, {0, 0, 0, -5.25046985611328204830776632999528799742665382051\
96819886190064648716228880085557, 
   -17.3106927905155491173108313012688751675444103839763638478603895025700\
48741992436 - 32.9896750557202912771360232745439474557723795458414638538714\
37303633449965349242 I}, {0, 0, 
   0.822467033424113218236207583323012594609474950603399218867779114685003\
7352016004 + 2.17758609030360213050068889823761394733858370036928629432579\
52531943085491767420 I, -5.0380031091177251167478719116869210851522996096\
771651926357245155043599302432991 + 
    5.16771278004997002924605251118356586703754809431418461569075635063439\
91529109510 I, -13.7996212298170119418290471308998907603780746369637680729\
57946746912537856383853 - 6.58080830868693080069399309040490874118730301500\
3721114807867099927020657482281 I}, 
  {0, 0, 0, 4.837124767480323796285937186816689221676551003496818058938214\
2104564437958634438 - 5.63022017724163850661589000379458133887361270234927\
76534017522219457709675511854 I, 
   31.902200075174650590066140133221474321895259359635701043945713898606034\
480683206 + 2.8465791217578935131821627586177287056826724990091147959602414\
94899004275898626 I}, {0, 0, 1.2337005501361698273543113749845188919142124\
259050988283016686720275056028024007 - 
    1.08879304515180106525034444911880697366929185018464314716289762659715\
42745883710 I, 4.143107859343386203904961019716564139616461651767372350598\
9058595800816096905742 + 5.54505969478009409867511645137410687197657555927\
22396690345460831680526027726908 I, 
   -15.8179305893823593470233228290238260541928050404267740745486774867282\
11903091635 + 9.06216580130320267032777623176593593512033887845340763602699\
1781657172651659796 I}, {0, 0, 
   0.822467033424113218236207583323012594609474950603399218867779114685003\
7352016004 + 2.17758609030360213050068889823761394733858370036928629432579\
52531943085491767420 I, -5.0380031091177251167478719116869210851522996096\
771651926357245155043599302432991 + 
    5.16771278004997002924605251118356586703754809431418461569075635063439\
91529109510 I, -13.7996212298170119418290471308998907603780746369637680729\
57946746912537856383853 - 6.58080830868693080069399309040490874118730301500\
3721114807867099927020657482281 I}, 
  {0, 0, 0, -5.25046985611328204830776632999528799742665382051968198861900\
64648716228880085557, -17.310692790515549117310831301268875167544410383976\
363847860389502570048741992436 - 
    32.98967505572029127713602327454394745577237954584146385387143730363344\
9965349242 I}, {0, 0, -0.822467033424113218236207583323012594609474950603\
3992188677791146850037352016004 - 
    2.17758609030360213050068889823761394733858370036928629432579525319430\
85491767420 I, 5.038003109117725116747871911686921085152299609677165192635\
7245155043599302432991 - 5.16771278004997002924605251118356586703754809431\
41846156907563506343991529109510 I, 
   13.799621229817011941829047130899890760378074636963768072957946746912537\
856383853 + 6.5808083086869308006939930904049087411873030150037211148078670\
99927020657482281 I}, {0, 0, 0.6142793334595677281266944405705707596404814\
8505147288379946481018001205407579736 - 
    1.27380620491960053093313168558047169781360633065640655547857735125035\
883522332274 I, 4.50820398967438268353000902016081158660932789696574394954\
89486137076931962689865 + 1.5586452966105614931063069058333067760684167660\
738380475080956749250200616865221 I, 
   -4.43567026623122530407228437969328024123075370839676734446010626378342\
71928805358 + 9.27509033856020277500851327280457144902441156556664217416849\
39558435417861543205 I}, {0, 0, 
   0.4166359432386949787205062309844501987203623811701305551294402524179540\
1593670259, -1.0782582148604910361136529807183721924097712357237248772728\
619479635050650496601 + 2.617800837000276465358043392942349875543133376690\
1468644703566015637365380655838 I, 
   -7.18256256722587282732432625411142592899637916390740299215190426833720\
67414582301 - 6.77489617295712692693705526449561959250374799068743134553942\
                          1
11848103099397729244 I}, {-, 0, 
                          4
   -0.41123351671205660911810379166150629730473747530169960943388955734250\
186760080022, -3.205485075092251427732635097363866642039963446241330351446\
0574809115685487635016, -3.855776520095929807275763168927910653635050266210\
4646086206027675196796951660765}, 
     1
  {-(-), 0, 0.4112335167120566091181037916615062973047374753016996094338895\
     4
5734250186760080022, 3.2054850750922514277326350973638666420399634462413303\
514460574809115685487635016, 3.85577652009592980727576316892791065363505026\
62104646086206027675196796951660765}, 
  {0, 0, 0.4166359432386949787205062309844501987203623811701305551294402524\
1795401593670259, -1.0782582148604910361136529807183721924097712357237248\
772728619479635050650496601 + 2.617800837000276465358043392942349875543133\
3766901468644703566015637365380655838 I, 
   -7.18256256722587282732432625411142592899637916390740299215190426833720\
67414582301 - 6.77489617295712692693705526449561959250374799068743134553942\
11848103099397729244 I}, {0, 0, 
   -0.6142793334595677281266944405705707596404814850514728837994648101800\
1205407579736 + 1.27380620491960053093313168558047169781360633065640655547\
857735125035883522332274 I, -4.508203989674382683530009020160811586609327\
8969657439495489486137076931962689865 - 
    1.55864529661056149310630690583330677606841676607383804750809567492502\
00616865221 I, 4.4356702662312253040722843796932802412307537083967673444601\
062637834271928805358 - 9.2750903385602027750085132728045714490244115655666\
421741684939558435417861543205 I}, 
  {0, 0, 0.614279333459567728126694440570570759640481485051472883799464810\
18001205407579736 - 1.2738062049196005309331316855804716978136063306564065\
5547857735125035883522332274 I, 
   4.508203989674382683530009020160811586609327896965743949548948613707693\
1962689865 + 1.55864529661056149310630690583330677606841676607383804750809\
56749250200616865221 I, -4.43567026623122530407228437969328024123075370839\
67673444601062637834271928805358 + 
    9.275090338560202775008513272804571449024411565566642174168493955843541\
                1
7861543205 I}, {-, 0, -0.4112335167120566091181037916615062973047374753016\
                4
9960943388955734250186760080022, 
   -3.20548507509225142773263509736386664203996344624133035144605748091156\
85487635016, -3.85577652009592980727576316892791065363505026621046460862060\
27675196796951660765}, {0, 0, 0.7183731834418404731814510119467916771249782\
1782743605133362196243250789463869890, 
   -1.2613513505145934101774481654187543533398842808249414316489245070730\
561505415198 + 4.513671831273597859263543424826792301225477231038171770813\
0783304860087682300151 I, -13.96497625792565480320138737752332150205881388\
7779657326114648677117108991916443 - 
    7.925304272744421849109834905432296559065316208926320084626956692530401\
090716373 I}, {0, 0, 0, 4.423779678847365544264108043638090445926448186473\
9541292574219560412647037183318 + 
    11.2604403544832770132317800075891626777472254046985553068035044438915\
419351023707 I, 3.604275748004422669694884545490240838002213789441350221607\
077274272365396208617 + 41.957118354538753482045953119358680213929520374301\
930760618801164396767053177423 I}, 
  {0, 0, -0.8224670334241132182362075833230125946094749506033992188677791\
146850037352016004 - 2.177586090303602130500688898237613947338583700369286\
2943257952531943085491767420 I, 
   5.038003109117725116747871911686921085152299609677165192635724515504359\
9302432991 - 5.16771278004997002924605251118356586703754809431418461569075\
63506343991529109510 I, 13.799621229817011941829047130899890760378074636963\
768072957946746912537856383853 + 
    6.580808308686930800693993090404908741187303015003721114807867099927020\
657482281 I}, {0, 0, 0, -5.25046985611328204830776632999528799742665382051\
96819886190064648716228880085557, 
   -17.3106927905155491173108313012688751675444103839763638478603895025700\
48741992436 - 32.9896750557202912771360232745439474557723795458414638538714\
37303633449965349242 I}, {0, 0, 
   0.822467033424113218236207583323012594609474950603399218867779114685003\
7352016004 + 2.17758609030360213050068889823761394733858370036928629432579\
52531943085491767420 I, -5.0380031091177251167478719116869210851522996096\
771651926357245155043599302432991 + 
    5.16771278004997002924605251118356586703754809431418461569075635063439\
91529109510 I, -13.7996212298170119418290471308998907603780746369637680729\
57946746912537856383853 - 6.58080830868693080069399309040490874118730301500\
3721114807867099927020657482281 I}, 
   1
  {-, 1.570796326794896619231321691639751442098584699687552910487472296153\
   4
9082031431045 I, -5.346035717256735918535349291599581864961587178922094922\
6405642454525242788104028, -3.2054850750922514277326350973638666420399634\
462413303514460574809115685487635016 - 
    12.9192819501249250731151312779589146675938702357854615392268908765859\
978822773775 I, 20.49649623840467950183432000324836715879684615196089081424\
6362079973034169040723 - 20.14065672620308761175187089734689504800656198824\
8817587109083962050958160141335 I}, 
  {0, 0, -1.64493406684822643647241516664602518921894990120679843773555822\
93700074704032009, -2.4041138063191885707994763230228999815299725846809977\
635845431106836764115726262, -1.6234848505667072872740055448117518541621264\
278780903615244643231661809242804533}, 
  {0, 0, 1.2285586669191354562533888811411415192809629701029457675989296203\
600241081515947, 1.4966464009670202111155330674638867811623871560371669983\
970774708275533798554922 + 7.719261764994451378562068676940037470826812735\
5243178518708006206752367670981585 I, 
   -22.3123083300745787885885148222108858002524294498700099075044113371642\
26176941773 + 9.40370667659918943640573270992969516414526470820722298555399\
3435414925908699049 I}, {0, 0, 
   1.2285586669191354562533888811411415192809629701029457675989296203600241\
081515947, 1.4966464009670202111155330674638867811623871560371669983970774\
708275533798554922 + 7.719261764994451378562068676940037470826812735524317\
8518708006206752367670981585 I, 
   -22.3123083300745787885885148222108858002524294498700099075044113371642\
26176941773 + 9.40370667659918943640573270992969516414526470820722298555399\
3435414925908699049 I}, {0, 0, 
   -1.64493406684822643647241516664602518921894990120679843773555822937000\
74704032009, -2.4041138063191885707994763230228999815299725846809977635845\
431106836764115726262, -1.6234848505667072872740055448117518541621264278780\
903615244643231661809242804533}, 
   1
  {-, 1.570796326794896619231321691639751442098584699687552910487472296153\
   4
9082031431045 I, -5.346035717256735918535349291599581864961587178922094922\
6405642454525242788104028, -3.2054850750922514277326350973638666420399634\
462413303514460574809115685487635016 - 
    12.9192819501249250731151312779589146675938702357854615392268908765859\
978822773775 I, 20.49649623840467950183432000324836715879684615196089081424\
6362079973034169040723 - 20.14065672620308761175187089734689504800656198824\
8817587109083962050958160141335 I}, 
  {1, -1.0986122886681096913952452369225257046474905578227494517346943336\
374942932186090 + 6.283185307179586476925286766559005768394338798750211641\
9498891846156328125724180 I, -20.7806683886206526852195076044736445030371\
17042373768698153893561780989357837619 - 
    6.90278459044640532286764116763617129030438006205138569960874520888933\
4768800129 I, 17.662288430445436797340116517579201667897793979469486331770\
522282275755640435081 - 47.88538581195305750464952504806677381901079323444\
5796344222120048499447068780647 I, 
   85.045580723900131529192223913258929755176193171203503740255409480232500\
442342071 + 20.138426925820571002148378166647626316915784690127655805183414\
008253992540011584 I}, {0, -1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431045 I, 
   2.467401100272339654708622749969037783828424851810197656603337344055011\
2056048013 + 2.17758609030360213050068889823761394733858370036928629432579\
52531943085491767420 I, -12.356577901573069294926248089909804485879394469\
1414168813809948222390206438438059 - 
    2.65988045186382837580361947708051999942860466067638065258881124784091\
29603782377 I, 28.399059379766349828595469378733008663019699482503606250510\
956746208184823744279 - 39.776974930925890636859705100676188151649635510317\
879083287116039493875744492469 I}, 
  {0, 1.570796326794896619231321691639751442098584699687552910487472296153\
9082031431045 I, -3.70110165040850948206293412495355667574263727771529648\
49050060160825168084072020 - 1.0887930451518010652503444491188069736692918\
501846431471628976265971542745883710 I, 
   8.213470042229683091021287070193240346262932817374044530782088962658939\
0341532317 - 2.88517924291626572287149697429358687254797089859585901644573\
48353271396423944531 I, -12.6475410903701772876792663275762638631614550314\
60438145041676042331139894908212 + 
    33.20620952529213785588014265543463339016072168823285975050079602066204\
                3
1315614288 I}, {-, 0, 0.016207279579915108807207317968831704246874717605292\
                4
837086652085226356445007707100, 
   -9.7913721487647945279258753349333771218345079906414143327982966321323\
231655283421 + 4.401924132170833101812039029871981687611915727537959275770\
1128515723121314029157 I, -21.14973812891327071498512769531269746299556518\
0903690911757431790368355909867908 - 
    10.96191085738048453062844318886215176556076066782343471019602385223474\
8702546891 I}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
  {0, 0, 0, 2.125688729679460822357502732209236861183026314864643017188969\
7545999916321461641 - 3.32693361349701576968350618447845941199082819412203\
72896242479279750784145577706 I, 
   22.862230864610894196141565172353710594400000736591225750628013442222504\
905667605 - 8.7421292871088705983168636997387005215292122747693418194368093\
                       3
45873791050419008 I}, {-, 0, 2.4674011002723396547086227499690377838284248\
                       4
518101976566033373440550112056048013 - 
    3.26637913545540319575103334735642092100787555055392944148869287979146\
28237651130 I, 5.689828007222002452028078079689695813519979604580625730591\
1348561274304761239574 + 6.61952842588458283558188694620372578573923974659\
71117635047653283506383797812071 I, 
   -24.3854128694297194208047768708485413840956793123251762738115138399188\
70190135152 + 22.2948659694354309428260224477806931375230815954245851548083\
82742525411925801145 I}, {0, -0.549306144334054845697622618461262852323745\
27891137472586734716681874714660930448, 
   1.436746366883680946362902023893583354249956435654872102667243924865015\
7892773978 - 3.45139229522320266143382058381808564515219003102569284980437\
26044446673844000647 I, 11.43566860873699280401068544038081203667843115640\
7448397684480381432987467584964 + 
    9.02734366254719571852708684965358460245095446207634354162615666097201\
7536460030 I, -39.34934769842545562904096078323952506219438116604074524689\
4443158757275232450050 + 26.43392286442999789937377787151352958220612566536\
6626748733660623362132540693631 I}, 
  {0, 0.5493061443340548456976226184612628523237452789113747258673471668187\
4714660930448, -1.0201104236449859676423957929091331555295940544847415475\
378036724470617733406952 + 3.451392295223202661433820583818085645152190031\
0256928498043726044446673844000647 I, 
   -12.513926823597483840124338421099184229088202392131173274957342329396\
4925326346239 - 6.40954282554691925316904345671123472690782108538619667715\
58000594082809983944464 I, 33.305185255102374593372278048087981903045678506\
185135138088439691056774663150555 - 
    33.20881903738712482631083313600914917470987365605405809427308180817244\
2480466556 I}, {0, -3.141592653589793238462643383279502884197169399375105\
8209749445923078164062862090 I, 
   14.80440660163403792825173649981422670297054911086118593962002406433006\
7233628808 + 0.90377988538400159956755721265714224952497736971287973884721\
7901943949713953419 I, 0.4869303264289097626360321851358206478437246485859\
90650156571154868011275719538 + 
    48.0956487864359526928811317331638699452489685504292445075309590169939\
56230086873 I, -114.527925905944418967082089312486229909209436818384354560\
286903622563580611871969 + 44.414248690949963081095991174346847338084855946\
783932233763198885252294217022111 I}, 
  {0, 3.141592653589793238462643383279502884197169399375105820974944592307\
8164062862090 I, -13.36766023475035698188883447592064334872059267520631383\
6952780139465051444351410, -2.2568190574154756079415788700466815863312721\
52832663705282140152940818824538037 - 
    40.0659277479275195593104120065902911344057524339084103074360286700547\
74416194004 I, 85.673150404388145998041546371613183669638580127497785197749\
942187098991946852072 - 37.939693324208504834803047810511781777378760605391\
931992430516983197300025324709 I}, 
  {0, 0, 0, -2.1256887296794608223575027322092368611830263148646430171889\
697545999916321461641 + 3.326933613497015769683506184478459411990828194122\
0372896242479279750784145577706 I, 
   -19.5557007218292706096623348933140500720619872411446235915582714857891\
53900708350 + 7.91502989710887112686804157166545983979359283010409956917704\
7658727003667009760 I}, {0, 1.57079632679489661923132169163975144209858469\
96875529104874722961539082031431045 I, 
   -2.4674011002723396547086227499690377838284248518101976566033373440550\
112056048013 - 2.177586090303602130500688898237613947338583700369286294325\
7952531943085491767420 I, 12.356577901573069294926248089909804485879394469\
1414168813809948222390206438438059 + 
    2.65988045186382837580361947708051999942860466067638065258881124784091\
29603782377 I, -28.3990593797663498285954693787330086630196994825036062505\
10956746208184823744279 + 39.7769749309258906368597051006761881516496355103\
17879083287116039493875744492469 I}, 
  {0, 0, 1.233700550136169827354311374984518891914212425905098828301668672\
0275056028024007 - 1.08879304515180106525034444911880697366929185018464314\
71628976265971542745883710 I, 8.980232626823710000190898206533253361293012\
6552641904095371200700365254055540180 - 
    0.08516048246154440794077355242047446689703714307703798436720613877771\
83647784946 I, 16.150681785778478049149937082064729522037014908592532938476\
433194728989551847139 + 9.4173445273916462941617252038592834671715863210941\
34128746561513730838704776808 I}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
  {0, 0, 0, -2.1256887296794608223575027322092368611830263148646430171889\
697545999916321461641 + 3.326933613497015769683506184478459411990828194122\
0372896242479279750784145577706 I, 
   -22.8622308646108941961415651723537105944000007365912257506280134422225\
04905667605 + 8.74212928710887059831686369973870052152921227476934181943680\
                         3
9345873791050419008 I}, {-, 0, 
                         4
   0.0162072795799151088072073179688317042468747176052928370866520852263564\
45007707100, -9.791372148764794527925875334933377121834507990641414332798\
2966321323231655283421 + 4.40192413217083310181203902987198168761191572753\
79592757701128515723121314029157 I, 
   -21.1497381289132707149851276953126974629955651809036909117574317903683\
55909867908 - 10.9619108573804845306284431888621517655607606678234347101960\
23852234748702546891 I}, {0, 3.1415926535897932384626433832795028841971693\
993751058209749445923078164062862090 I, 
   -14.804406601634037928251736499814226702970549110861185939620024064330\
067233628808 - 0.903779885384001599567557212657142249524977369712879738847\
217901943949713953419 I, -0.486930326428909762636032185135820647843724648\
585990650156571154868011275719538 - 
    48.0956487864359526928811317331638699452489685504292445075309590169939\
56230086873 I, 114.52792590594441896708208931248622990920943681838435456028\
6903622563580611871969 - 44.41424869094996308109599117434684733808485594678\
3932233763198885252294217022111 I}, 
  {0, 0, -1.4367463668836809463629020238935833542499564356548721026672439\
248650157892773978 - 0.903779885384001599567557212657142249524977369712879\
7388472179019439497139534193 I, 
   1.769888730986565845305546684910860938487547504246673055125568998072807\
5488184985 - 8.02972103850843313357071972657357881084321611652083420009493\
03469391818138928684 I, 28.854775501556272969040542940873046239570856690886\
569362536961435464588665019897 - 
    6.474555366741458246292943363835065560706095341392000241332681902054994\
191697403 I}, {0, 0, 0, 2.125688729679460822357502732209236861183026314864\
6430171889697545999916321461641 - 
    3.32693361349701576968350618447845941199082819412203728962424792797507\
84145577706 I, 19.555700721829270609662334893314050072061987241144623591558\
271485789153900708350 - 7.9150298971088711268680415716654598397935928301040\
99569177047658727003667009760 I}, 
  {0, -0.54930614433405484569762261846126285232374527891137472586734716681\
874714660930448, 1.4367463668836809463629020238935833542499564356548721026\
672439248650157892773978 - 3.451392295223202661433820583818085645152190031\
0256928498043726044446673844000647 I, 
   11.43566860873699280401068544038081203667843115640744839768448038143298\
7467584964 + 9.02734366254719571852708684965358460245095446207634354162615\
6660972017536460030 I, -39.34934769842545562904096078323952506219438116604\
0745246894443158757275232450050 + 
    26.43392286442999789937377787151352958220612566536662674873366062336213\
2540693631 I}, {0, 0, -0.4166359432386949787205062309844501987203623811701\
3055512944025241795401593670259, 
   -4.1722116412527910121941133492769158050168825847959571113461445169081\
178229588956 - 2.617800837000276465358043392942349875543133376690146864470\
3566015637365380655838 I, -11.26653034719246808164214856611733200839570772\
4120753739054386034869548172692941 - 
    26.21477888276316435019896801004832786326863155515403250833201611882314\
                3
0025576318 I}, {-, 0, 2.46740110027233965470862274996903778382842485181019\
                4
76566033373440550112056048013 - 
    3.26637913545540319575103334735642092100787555055392944148869287979146\
28237651130 I, 5.689828007222002452028078079689695813519979604580625730591\
1348561274304761239574 + 6.61952842588458283558188694620372578573923974659\
71117635047653283506383797812071 I, 
   -24.3854128694297194208047768708485413840956793123251762738115138399188\
70190135152 + 22.2948659694354309428260224477806931375230815954245851548083\
                            1
82742525411925801145 I}, {-(-), 
                            4
   -0.5493061443340548456976226184612628523237452789113747258673471668187\
471466093045 - 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431045 I, -3.50371880349724073115822586084700264360489362\
39002320412277931017284294239532036 - 
    7.80656447583040692243519838029331353982935743176426543845596311083328\
44827535487 I, -6.3580599943194721980295075407877891202323828627486203313\
95825577604604225712766 - 31.264030958739588383105028435249195608380005267\
183842209035148715856534490331684 I, 
   13.720873849412540149387279448661573674227918702035938720335839316408525\
820231597 - 90.246890202513813771027374603597577994883840655059757035924716\
495109476358304114 I}, {0, 0.5493061443340548456976226184612628523237452789\
1137472586734716681874714660930448, 
   1.447551219936957685567706902539471157081206247391733994058345315015920\
0859492025 + 2.17758609030360213050068889823761394733858370036928629432579\
52531943085491767420 I, -8.5949422499522089860306969626470042275204607809\
934999366933319523477954230882791 + 
    6.79424697061111442382239369171800652715468351945413177644880887805249\
31378176897 I, -34.8427508008830412090870718407382386686884239097918910582\
16905351036248981897080 - 10.9385807376670627339633886734487854938561154295\
70983951454235601647661684019390 I}, 
  {0, 0.5493061443340548456976226184612628523237452789113747258673471668187\
4714660930448, 1.447551219936957685567706902539471157081206247391733994058\
3453150159200859492025 + 2.17758609030360213050068889823761394733858370036\
92862943257952531943085491767420 I, 
   10.38740109256153121313224432577045082111539169876803633079197733478408\
0753989694 + 27.8677096135464984163090789125495037715688121632712592864514\
40060265755809631669 I, 8.5700197035829433595849087899662731046532296078246\
00288533049441355217517976258 + 
    137.9641894219935688193997905681727108807520077963260798484685661723043\
93964410226 I}, {0, 0, 1.20694896081258197784377912384936591361846334662922\
19848167268400582155148079853, 
   -0.1387761250889116689055359056851287608746684854258144737471538052441\
122027774168 + 7.583483977093285575622000127537769702729375417392099625370\
8869156890889206577253 I, -29.92761529023708074626801490007888342039056248\
2051652279256364943332578633086446 - 
    0.871956110145966182074172518914869963945676159786894690085112345234602\
               1
800092754 I}, {-, 0.549306144334054845697622618461262852323745278911374725\
               4
8673471668187471466093045 + 1.57079632679489661923132169163975144209858469\
96875529104874722961539082031431045 I, 
   3.503718803497240731158225860847002643604893623900232041227793101728429\
4239532036 + 7.80656447583040692243519838029331353982935743176426543845596\
31108332844827535487 I, 6.358059994319472198029507540787789120232382862748\
620331395825577604604225712766 + 
    31.2640309587395883831050284352491956083800052671838422090351487158565\
34490331684 I, -13.7208738494125401493872794486615736742279187020359387203\
35839316408525820231597 + 90.2468902025138137710273746035975779948838406550\
59757035924716495109476358304114 I}, 
  {0, 0, 0.7183731834418404731814510119467916771249782178274360513336219624\
3250789463869890, 3.806040641894911145139914435151882725051593772581872572\
8363081804516172342791350 + 3.78996279825801284227510602765337824568531614\
82481802190108894777010981690346338 I, 
   4.1371332463029148114397183923386935466097990815872381256532514448062588\
61811610 + 24.5689624525471404455258015960197714143092250297202810547156430\
30048859680321011 I}, {0, 0, 0, 0, 0}, 
  {0, 0, 0, -2.1256887296794608223575027322092368611830263148646430171889\
697545999916321461641 + 3.326933613497015769683506184478459411990828194122\
0372896242479279750784145577706 I, 
   -22.8622308646108941961415651723537105944000007365912257506280134422225\
04905667605 + 8.74212928710887059831686369973870052152921227476934181943680\
                         1
9345873791050419008 I}, {-, -1.098612288668109691395245236922525704647490\
                         4
5578227494517346943336374942932186090 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -7.0341891963180693118269839728291582655055363270763409259\
405280354261489359008226 - 6.902784590446405322867641167636171290304380062\
0513856996087452088893347688001294 I, 
   26.69471715448831526994262244292334186332286024955639403705111638533273\
1892074202 - 23.5262630860271967374873733991305819378638410606782672236082\
30987827091880980146 I, 108.68326615143708166340214647720933776746951150017\
8381578764461376385767893992011 + 
    76.89085037287364471182066923418563472585642167228667016878161896343137\
0625699243 I}, {0, 0.549306144334054845697622618461262852323745278911374725\
86734716681874714660930448, 1.45835607299023442477251178118535895991245605\
91285958854494467051668243826210073 + 
    3.45139229522320266143382058381808564515219003102569284980437260444466\
73844000647 I, -12.467334495250828925374974132023233103297374625903457539\
164439968639550045302504 + 9.163121450448361521467155399055852370548391780\
208561768126070365958165382900463 I, 
   -44.5694743246112361033955666848840626621178571473705617684935515450864\
80844696379 - 32.9160708044921357112587679199263818648802923736588221042686\
                          1
36997723281592571171 I}, {-, -0.54930614433405484569762261846126285232374\
                          4
52789113747258673471668187471466093045 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -7.2210277334856653220283673037693910235944056192208213632\
194512030373026773681127 - 3.451392295223202661433820583818085645152190031\
0256928498043726044446673844000647 I, 
   8.558524617017675121258001894159306173846215882819812388143454428957510\
643957310 - 24.70020423757356305994033006995711691368539539268417017182331\
7844107899803243425 I, 76.2979699336107480586085895673787116670560525826088\
68862066835934230671225703200 + 
    8.356294009019155213957200594281229833562233035266592570626972411470023\
098852706 I}, {0, 0, -8.1195328512772290001696204341961622875335144602423\
983361399128542127798100659522 I, 
   25.50826475615352986829003278651084233419631577837571620626763705519989\
9585753969 - 11.9500553633809263511537152071482839608115854983224970069605\
60479213660342750361 I, 45.127666734128798866857396815508401047869996665028\
003547666774306036974215474774 + 
    67.27979324677054531375986309553441396475392443851427703038070169978967\
8368143173 I}, {0, 0, -8.119532851277229000169620434196162287533514460242\
3983361399128542127798100659522 I, 
   25.50826475615352986829003278651084233419631577837571620626763705519989\
9585753969 - 11.9500553633809263511537152071482839608115854983224970069605\
60479213660342750361 I, 45.127666734128798866857396815508401047869996665028\
003547666774306036974215474774 + 
    67.27979324677054531375986309553441396475392443851427703038070169978967\
                1
8368143173 I}, {-, -1.098612288668109691395245236922525704647490557822749\
                4
4517346943336374942932186090 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -7.0341891963180693118269839728291582655055363270763409259\
405280354261489359008226 - 6.902784590446405322867641167636171290304380062\
0513856996087452088893347688001294 I, 
   26.69471715448831526994262244292334186332286024955639403705111638533273\
1892074202 - 23.5262630860271967374873733991305819378638410606782672236082\
30987827091880980146 I, 108.68326615143708166340214647720933776746951150017\
8381578764461376385767893992011 + 
    76.89085037287364471182066923418563472585642167228667016878161896343137\
0625699243 I}, {0, 0, 0.416635943238694978720506230984450198720362381170130\
55512944025241795401593670259, 
   2.437768222196846694289225244888488046214038940819135955460536287839294\
3377702940 + 2.61780083700027646535804339294234987554313337669014686447035\
66015637365380655838 I, -0.55193457365257808169609891604441630379665903160\
4227711809218537469157105715946 + 
    15.31694947601652861787433221917329242329006445264872222743229837151272\
0179576724 I}, {0, 0, 0, 0, 0}, 
  {0, 0, 0, 6.377066189038382467072508196627710583549078944593929051566909\
2637999748964384923 - 2.29676123557776445744269000497047371868335470858408\
20514181139336152885124048671 I, 
   34.826505629039322794259218095239763400781950110391043946147887912447146\
049112522 - 9.4143575358824763241435799492615469246479089933522770429259917\
                       9
40353202107059351 I}, {-, -1.64791843300216453709286785538378855697123583\
                       4
67341241776020415004562414398279135 + 
    4.71238898038468985769396507491925432629575409906265873146241688846172\
46094293135 I, -5.9603150507163036466620437321701526246020686639735678064\
400290556325363328862002 - 5.628978385526804791934509482055699592490773731\
3949791441301678576389759335768067 I, 
   10.73040121885990286320189803019217609034157344204784527050152532894148\
2484993662 + 14.4609770141259250161383971285563900170794895015646408242673\
83711996973643992605 I, -90.3965422089361484603912402800286364867144047393\
08874148249824317594133094774681 + 
    60.56022293811335602331737374641783748543861721786481558138827418225643\
                3
3190211459 I}, {-, -1.098612288668109691395245236922525704647490557822749\
                2
4517346943336374942932186090 + 
    7.85398163397448309615660845819875721049292349843776455243736148076954\
10157155225 I, -23.440310452587226719731916124705858946370036092196877737\
731704768522606453245612 - 2.362599250071401596183476134699278671482898180\
841049702641474977847513109811694 I, 
   1.651607116966619777634721892988289371897140964695166166922041738784879\
071240909 - 45.88913931114109174768716941776262801666922196823020725302937\
0574210410103493137 I, 65.0570323754121534773022900456096952110690059296982\
52936097454156630956908090556 - 
    22.53647614162190395694081378352115824040512151678445148652294997558695\
1779635700 I}, {0, 0, 0, -2.125688729679460822357502732209236861183026314\
8646430171889697545999916321461641 + 
    3.32693361349701576968350618447845941199082819412203728962424792797507\
84145577706 I, -16.2491705790476470231831046142743895497239737456980214324\
88529529355802895749095 + 7.08793050710887165541921944359221915805797338543\
8857318917285971580216283600512 I}, 
   9
  {-, -1.6479184330021645370928678553837885569712358367341241776020415004\
   4
562414398279135 + 4.712388980384689857693965074919254326295754099062658731\
4624168884617246094293135 I, -5.96031505071630364666204373217015262460206\
86639735678064400290556325363328862002 - 
    5.62897838552680479193450948205569959249077373139497914413016785763897\
59335768067 I, 10.73040121885990286320189803019217609034157344204784527050\
1525328941482484993662 + 14.4609770141259250161383971285563900170794895015\
64640824267383711996973643992605 I, 
   -90.3965422089361484603912402800286364867144047393088741482498243175941\
33094774681 + 60.5602229381133560233173737464178374854386172178648155813882\
                            1
74182256433190211459 I}, {-(-), 0, 
                            4
   -1.8533823101223759250834082548780335529703188168250026577966841772829\
698052141004 + 2.362599250071401596183476134699278671482898180841049702641\
4749778475131098116937 I, -7.08535719789649033625039097637368058670159977\
07369766503841761978797530234714680 - 
    2.04678276538170316522079135512402784518672940233431041041585676485496\
05275997247 I, 6.8784822345818680458427639705200467073423770278947872699532\
16273017182474711959 - 26.4462921552788835998461753654489229041045790754406\
94005073784813168314196471689 I}, 
  {0, 0, 0, -2.1256887296794608223575027322092368611830263148646430171889\
697545999916321461641 + 3.326933613497015769683506184478459411990828194122\
0372896242479279750784145577706 I, 
   -26.1687610073925177826207954513933711167380142320378279096977553986558\
55910626860 + 9.56922867710887006976568582781194120326483171943458406969657\
                           1
1033020578433828256 I}, {-(-), 
                           4
   0.5493061443340548456976226184612628523237452789113747258673471668187471\
4660930448, -5.7413224976984814173477257107718229868018253866847795799806\
133609766403550885924 - 3.081365975687603730068246110894756196863561070082\
1660331730131551382582631301612 I, 
   -7.6862949674493038113581855668717367922182208223362925522836607406088\
654580147720 - 4.639410112455295837932762220874535353735370752426107026584\
0588349496090439463993 I, -39.08082744903671251695494251261637585251711853\
6659213533388293392711936616022734 + 
    49.49554647714522386044728529367582298299815989678604841205503403915275\
                5
1370837581 I}, {-, 0.54930614433405484569762261846126285232374527891137472\
                4
58673471668187471466093045 - 4.7123889803846898576939650749192543262957540\
990626587314624168884617246094293135 I, 
   -11.466177172507443727386764158095247740574400605697988437881762993318\
9536114843812 - 5.25895206599120586056893500913237014420214477045145232749\
88084083325668123069032 I, -54.801974714553931382705984388612687162846817\
079540830020411982736216464228318014 + 
    43.5640496723766305831139005401450510385274709144630273462164196502859\
24758800164 I, -72.5889752920713816089182352025150089884606927674984322291\
7006431936095484901904 + 234.2728229159318835146168602304720154354049940759\
4088241339032988568501050211423 I}, 
     3
  {-(-), 1.570796326794896619231321691639751442098584699687552910487472296\
     4
1539082031431045 I, -2.48360837985225476351583006793786948807529956941549\
04936899894292813676506125084 - 
    2.17758609030360213050068889823761394733858370036928629432579525319430\
85491767420 I, 22.14795005033786382285212342484318160771390245978283121417\
9291454371343809372148 - 1.74204368030700472600841955279146168818331106686\
1578623181301603731399171024678 I, 
   -7.24932125085307911361034168342031120002413430159991533875352495583982\
8913876372 + 50.73888578830637516748814828953833991721039617814131379348313\
9891728624447039360 I}, {0, 0.54930614433405484569762261846126285232374527\
89113747258673471668187471466093045 - 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -3.3726128208817761380914570928560622190422723617821141452\
158824740986728417107903 - 2.177586090303602130500688898237613947338583700\
3692862943257952531943085491767420 I, 
   -16.930500760023475819369767759587253360671776575839108975294186355695\
457677065583 + 6.953158683856367209137367754740841054497946003982837543770\
455893636940407988453 I, -30.913602951326986130856346878642638802525831180\
684421420736952302675193535768852 + 
    48.95757432043739060687036526926258529314720879355646065174396563883299\
                  9
8666260537 I}, {-(-), -1.098612288668109691395245236922525704647490557822\
                  4
7494517346943336374942932186090 + 
    4.71238898038468985769396507491925432629575409906265873146241688846172\
46094293135 I, -0.5079561075723392649583878085153634652212348808009008619\
681787818846992302768500 - 6.902784590446405322867641167636171290304380062\
0513856996087452088893347688001294 I, 
   44.47743056476000898473071754669542101562475292531672026966631078123997\
7349707585 - 82.4044988773701309063779012383553905159734702191052811690454\
87304758109707975520 I, 136.05678250644971056907349556070900957591261731717\
980717354705710597358426529280 - 
    176.9502075203730388803495150224243507814693861613321663338222939185258\
                1
1795946812 I}, {-, -1.098612288668109691395245236922525704647490557822749\
                4
4517346943336374942932186090 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -7.0341891963180693118269839728291582655055363270763409259\
405280354261489359008226 - 6.902784590446405322867641167636171290304380062\
0513856996087452088893347688001294 I, 
   26.69471715448831526994262244292334186332286024955639403705111638533273\
1892074202 - 23.5262630860271967374873733991305819378638410606782672236082\
30987827091880980146 I, 108.68326615143708166340214647720933776746951150017\
8381578764461376385767893992011 + 
    76.89085037287364471182066923418563472585642167228667016878161896343137\
0625699243 I}, {0, 0, -2.706510950425743000056540144732054095844504820080\
7994453799709514042599366886507 I, 
   17.00550983743568657886002185767389488946421051891714413751175803679993\
3057169313 - 17.2910862417817051957852631402965989682338412759289814941505\
11871638200439147870 I, 132.14498461543257129321584131951748108647875078665\
4813003829549824699033964466513 - 
    48.38996576774674986652012713700227951279966295097729494338551248541122\
                5
2405795040 I}, {-, 1.09861228866810969139524523692252570464749055782274945\
                4
17346943336374942932186090 - 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431045 I, 
   7.066603755477899529441398608766821673999285762286926600113832205878861\
8259162368 + 6.90278459044640532286764116763617129030438006205138569960874\
52088893347688001294 I, -46.277461452017904325794373112790096106991876230\
839222702647709649597378223130886 + 
    32.3301113503688629411114514588745453130876725157541857751484566909717\
16143785977 I, -150.982742409263623093372401867834732693460641861985763402\
27932495712247971372783 - 98.8146720876346137730775556119099382569779430079\
3353958917366666790086803079302 I}, 
   9
  {-, 1.098612288668109691395245236922525704647490557822749451734694333637\
   4
4942932186090 - 4.71238898038468985769396507491925432629575409906265873146\
24168884617246094293135 I, 0.507956107572339264958387808515363465221234880\
8009008619681787818846992302768500 + 
    6.90278459044640532286764116763617129030438006205138569960874520888933\
47688001294 I, -44.477430564760008984730717546695421015624752925316720269\
666310781239977349707585 + 82.40449887737013090637790123835539051597347021\
9105281169045487304758109707975520 I, 
   -136.056782506449710569073495560709009575912617317179807173547057105973\
58426529280 + 176.950207520373038880349515022424350781469386161332166333822\
29391852581795946812 I}, {0, 0, 
   -2.7065109504257430000565401447320540958445048200807994453799709514042\
599366886507 I, -8.502754918717843289430010928836947444732105259458572068\
755879018399966528584656 + 22.63211712018248404041681107344491397565609705\
3535465981340463264062740535545378 I, 
   -219.162302496736343719574285823526561125087504908281622459992325343361\
09371345825 + 164.059724782264045046800117369538972990353250340468866917151\
                            1
72667061212317973325 I}, {-(-), 
                            4
   7.853981633974483096156608458198757210492923498437764552437361480769541\
0157155225 I, -47.4897583554169867964896041961389112797473042136430752985\
60135295557743465916216 - 2.1775860903036021305006888982376139473385837003\
69286294325795253194308549176742 I, 
   -48.761778345472705490216445600073275834385205568583779965742177283488\
49389771655 - 150.72274799703561992882385802324717505291038958046678127034\
331480747362947742134 I, 263.7104595149133864615109800174101961980879876034\
1244126881864897749965058304050 - 
    254.2302537527001192605191323679561051426576205115949011263825730089121\
                9
6215299701 I}, {-, -1.098612288668109691395245236922525704647490557822749\
                4
451734694333637494293218609 + 14.13716694115406957308189522475776297888726\
2297187976194387250665385173828287940 I, 
   -54.299292028880991510898387762767229477254596907495919167352885297844\
573621998432 + 1.807559770768003199135114425314284499049954739425759477694\
435803887899427906839 I, -79.08461966663218507597954036373617529550507459\
449117905409025874797000975477604 - 
    167.488627392640584624768393124437806566455610498324474160256585090364\
75172513415 I, 148.26886037312506431886790485112273247053034435358195255678\
669101216367429278923 - 491.60178263726778085520121769344012049718902066770\
253938075009774227562634168799 I}, 
  {0, 0, 2.706510950425743000056540144732054095844504820080799445379970951\
4042599366886507 I, 6.0436965436321447415328707613987327068854754705167428\
120657881484574665852225941 I, 
   -12.1683135629248547051820619741023342094157589773616555651061238750115\
93807984649 + 51.9741968363037842431422573213215086407518175436719949032386\
                          1
42125398570458487031 I}, {-, 0.5493061443340548456976226184612628523237452\
                          4
789113747258673471668187471466093045 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -8.8446126375369422785926526586032071359332313470201739031\
656182955134722081128005 + 3.451392295223202661433820583818085645152190031\
0256928498043726044446673844000647 I, 
   -21.722564421635019912219069002521088581981794341121185886431277240278\
986232074408 - 34.90148905166712510092037359043723649195790418676641666166\
4561361360725261966734 I, 70.9072503429636805434937282309701416506988446489\
74279147399576774975822588574789 - 
    91.06839549251809029249223316373504161117007173501716746929967096448564\
                  5
5193764181 I}, {-(-), -1.098612288668109691395245236922525704647490557822\
                  4
7494517346943336374942932186090 - 
    7.85398163397448309615660845819875721049292349843776455243736148076954\
10157155225 I, 29.39496253346728799829007747207350114077410440023573671348\
3371485671719984110814 - 6.90278459044640532286764116763617129030438006205\
1385699608745208889334768800129 I, 
   39.97340049649402416334804666463130002644565814988835832227782976026635\
8062024406 + 81.3397410943766968918087978213576841866574185293557781197121\
22622636893716261396 I, -151.661555305693459722710492448455383343986373545\
05764876563148780380038243961521 + 
    160.3232784460542427005821579038569225970014212874293049130906817626798\
                1
8750146095 I}, {-, 1.09861228866810969139524523692252570464749055782274945\
                4
17346943336374942932186090 - 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431045 I, 
   12.55137725778169412875946916835927424187386898067017921875898665007941\
18185410013 - 1.4375334512324042677695399523909550507613257784822326610630\
763545814903066369350 I, 33.8970256943655570855001570500268171068246894309\
96259125115861003173172108123185 + 
    51.2875754278922579824955795991668630421408124413144609071637563885181\
60368281820 I, -15.2833311580679285286940484653495314219020112922056095564\
7261160234198593202014 + 229.1953099272206617865391711365355712747372729548\
8039992933956381914040457462236 I}, 
     9
  {-(-), 1.098612288668109691395245236922525704647490557822749451734694333\
     4
637494293218609 - 14.13716694115406957308189522475776297888726229718797619\
4387250665385173828287940 I, 54.299292028880991510898387762767229477254596\
907495919167352885297844573621998432 - 
    1.80755977076800319913511442531428449904995473942575947769443580388789\
9427906839 I, 79.084619666632185075979540363736175295505074594491179054090\
25874797000975477604 + 167.48862739264058462476839312443780656645561049832\
447416025658509036475172513415 I, 
   -148.268860373125064318867904851122732470530344353581952556786691012163\
67429278923 + 491.601782637267780855201217693440120497189020667702539380750\
09774227562634168799 I}, {0, 0, 
   -2.7065109504257430000565401447320540958445048200807994453799709514042\
599366886507 I, 25.5082647561535298682900327865108423341963157783757162062\
67637055199899585753969 + 0.1373377238833631319120263156491814529593654427\
10988617171015817701272827694827 I, 
   20.791039608279089456493272867303732629038478710304692417454526556013786\
59950548 + 171.228186919378113800044377738177431246257559525858266836857985\
95058681928511723 I}, {2, -12.5663706143591729538505735331180115367886775\
97500423283899778369231265625144836 I, 
   -28.732842991196786939246200914035134854740125112567218973402385350036\
550556067184 - 26.13103308364322556600826677885136736806300440443143553190\
9543038331702590120904 I, -136.697428216651456355978597765208712452010372\
441590533156461413456307392897798856 + 
    32.1835214043673699756397443373294805630243067119504698997334287845478\
69457594686 I, -210.413983425107173776889185998930853814744878739926088160\
77124108780828803965488 + 236.028065127843678779507280025131292952579414034\
29933845277611052567035870763764 I}, 
  {2, -12.566370614359172953850573533118011536788677597500423283899778369\
231265625144836 I, -28.73284299119678693924620091403513485474012511256721\
8973402385350036550556067184 - 
    26.1310330836432255660082667788513673680630044044314355319095430383317\
02590120904 I, -136.69742821665145635597859776520871245201037244159053315\
6461413456307392897798856 + 32.1835214043673699756397443373294805630243067\
11950469899733428784547869457594686 I, 
   -210.413983425107173776889185998930853814744878739926088160771241087808\
28803965488 + 236.028065127843678779507280025131292952579414034299338452776\
11052567035870763764 I}, {2, 4.3944491546724387655809809476901028185899622\
312909978069387773345499771728744359 + 
    12.5663706143591729538505735331180115367886775975004232838997783692312\
656251448360 I, -43.51459771348585539508240787463931983691867279968956959\
0268960060432926581611997 + 27.6111383617856212914705646705446851612175202\
48205542798434980835557339075200518 I, 
   -118.17794059544658404229560531403114387662984409598202726564522666920\
078157045659 - 108.0434720396057147330208487169164347948577795199629221668\
3689635393051474990477 I, 125.127628388918274727269687285795071786185162025\
45607927419082138859141165174751 - 
    411.4373954975653645977934794095480721683776936312135337631055437093584\
1101179761 I}, {0, 0, -10.82604380170297200022616057892821638337801928032\
3197781519883805617039746754603 I, 
   -25.508264756153529868290032786510842334196315778375716206267637055199\
899585753969 + 0.380337977609044566854934071216773081769776699833416592318\
562841251181171265982 I, -190.85762038091880059175694631432203642429774789\
259807723958214039387304124702729 + 
    161.6916141560872539801975388642538763257288869523478933161823326820931\
2860523935 I}, {0, 0, -10.82604380170297200022616057892821638337801928032\
3197781519883805617039746754603 I, 
   -25.508264756153529868290032786510842334196315778375716206267637055199\
899585753969 + 0.380337977609044566854934071216773081769776699833416592318\
562841251181171265982 I, -190.85762038091880059175694631432203642429774789\
259807723958214039387304124702729 + 
    194.4588274302450243222390770804050157719190706016547580847507369291872\
6881630196 I}, {0, 0, 0, -2.125688729679460822357502732209236861183026314\
8646430171889697545999916321461641 + 
    3.32693361349701576968350618447845941199082819412203728962424792797507\
84145577706 I, -19.6852364442766268606280675273168144358057885708775459002\
46677945648333121783098 - 1.91049638943176851562958467469599527169621287235\
1700455931909269908931709205647 I}, 
  {0, 0, 0, 6.377066189038382467072508196627710583549078944593929051566909\
2637999748964384923 - 2.29676123557776445744269000497047371868335470858408\
20514181139336152885124048671 I, 
   31.390439763810342956814255182197338514700135285211519478389739496154615\
823078519 - 34.796391069502001666213153175625331077497187075796267202059389\
105389420205396814 I}, {0, 0, 0, 0, 
   16.383606637078885171020769108075569723095091824653432384284202123547070\
105531305 I}, {0, 0, 0, 12.754132378076764934145016393255421167098157889187\
8581031338185275999497928769845 - 
    4.593522471155528914885380009940947437366709417168164102836227867230577\
0248097342 I, 0.574012198558674001225192326074572888771935931706999837803651\
573760331128152891 + 34.4420505193059654679944574127387444700639190495323696\
66007955436310443648465986 I}}


==> anc/XB_Boundary_values_X1.m <==
{{0, 0, -1.18526735653199273718195713108271998980865690131843929109747188\
13797180903486570 + 1.6006674596165918206223165417281376010902872658582860\
417763358536088597351753231 I, 
   -4.6479848750573907003859881091674811318932738964270355174752211882552\
844339387945 - 6.962861258382519090405719494380758991403882822444724455778\
4168586161169091340705 I, 20.3588382780534386212808443317299287824856389549\
19105245257386461866090896399899 - 
    7.436868579936971120994949493820689525605669454609894691328625448399500\
385924174 I}, {0, 0, 0, 0, 7.8955397971600990624208186482823111896438374131\
816175466990177686597354347354561}, 
  {0, 0, 0, -2.1711024241810362205909250989499586719818967154015367863583\
920283144627254382368 + 3.082209906228321954565767930270225540298470065726\
7709048017697198455105145962788 I, 
   -14.0869048675906868945497595955871563960402016827775718953699755363574\
06109641843 - 3.48487159693349267415968594832385483424069399097116587183119\
4813535392680116480 I}, {0.250000000000000000000000000000000000000000000000\
00000000000000000000000000000000, 
   -0.23349770611847321193170814631446144654773143237353635003549061680801\
288675018739, -0.302191159186878844256009264466919020756301446398121890230\
96861946954827817186134, -2.8553449309028985405592015237272989747915583629\
463991502438602535280356230797457, 
   -1.033323536771269410216838488198803030234366901423556944434098854389016\
6619563003}, {0, 0, 0.31114706091278765559829045897213048548759955049982387\
478313558325668038826379807, -1.03876906344005958450704163582531168544848\
13198648729793096410888174145713106966 + 
    1.95499464149933921054114004245350654381614669908581279404340437364433\
52413740841 I, -4.70653300620941311705784717223040375396816014594650707969\
32147098857149757067356 - 6.52677851695928213302134885017846647155684904572\
93579565121543657887189782840478 I}, 
  {0, 0, 0.214985131662783862333767580236341161686509739959609089213469777\
68378942931612747 - 0.4365116993335303636156291375920521599724819264721786\
7962976161901949984617889685 I, 
   1.380992573984877427082733290001487337997411955599113128873737688568318\
2341639092 + 0.91532362637287967566858039647407982609615737938770547457400\
11757206697727551084 I, -2.78330775009288733895719602610689348731328424693\
36276422317543810792046355708031 + 
    2.590235537586049814924407124640378540685410895894988388146973859055910\
7242900612 I}, {0, 0, -1.360607678731975520547245658425043569132568684430\
8923910807628359572342161401405 - 
    2.69553983740283596154476536875858786180893115956926404790299982050778\
58545288841 I, 7.041644277367736067320625813573723575466248519962347241626\
5042133591155176408278 - 5.00728615198089091424545301311227202365863009431\
72460668098379962427872632119268 I, 
   14.002135505222405640862953962888625056231520440126738912840129398661284\
048330864 + 10.803548575646468456699800683357496272359356615029300576345580\
784823542272410263 I}, {0, 0, 0, 
   -5.77998558774535906927044147124993602545397981206763132860879499039479\
25373207841, -13.897363720683684065126402873223605156911382143518888727833\
915008981854072609615 - 36.316720520631406609861355057408537244108270462638\
153509550010429820144182472035 I}, 
  {0, 0, 0.429515401773775731966914932603325521348789541018665647057036615\
66248391764683548 + 1.1627290601057887907550950567360909481299622563196923\
5787605082565443732800617534 I, 
   -3.3531480537227854357689187634822296588466065559476967898929431850124\
755635187912 + 1.074172072307576065296565521939242848514464673370237432699\
0414526874685351934058 I, -3.061176118413733961175382249595039442968806302\
8724277257570112427775993886388621 - 
    6.513311350095760571655235708361773946125444315517688202532043974057650\
6429142716 I}, {0, 0, 0, 12.0081990534537491417416397351332590217520337291\
09722091881846379781910912380749 - 
    8.76409798326670574819593201157681014561094130110876143047871107495993\
0443545941 I, 72.0343051005027148932454488536517877536243732125572329586327\
34885490139276808795 + 9.10984871758213507272605785677541804597128436698123\
5555098630649025153352060491 I}, 
  {0, 0, 1.047019669118669534744918448833327636337698081760241018928592512\
73349430675154835 - 0.2534396220824332365450144779006225653029245711145535\
3715504144274622739001023188 I, 
   1.311362362093812489554461956709568788912264333114507296598339844328344\
7921852545 + 5.34326128544940266396586706440383472496492892007069181867045\
71608538576723137831 I, -15.0104213075505366704743696669413781519760076013\
08710215047273278262514548310781 + 
    1.803377378109088395454157215797201809189304634167304081814671410457716\
154810386 I}, {0, 0, 2.362697980843575468131652675080471896579213139354664\
6689697015445346163764604625 + 
    6.41636701808658293329294857840838214784066186707015194429276072424828\
08149024973 I, -10.821027985091067203851885529233069394854678084720744941\
765920716077975514293960 + 24.40160085415816487194338928713131316898643593\
3754433084152460985554052682877562 I, 
   -55.0882200640684283264431007240211205226319732958821241976171993814665\
74306907288 + 15.4975538146919263039437922786789659371788947569712009134834\
10449228112357947249 I}, {0, 0, 0, 
   -4.78196707107145906734515651431797007938652165222428787617255246149580\
85012331764, -15.338332860971323640271565689952391480237286139915850295823\
835957909590455375453 - 30.045985240372792978061466635444117755267726995311\
812395195023996206803411841992 I}, 
  {0, 0, -0.1352011472585849319463995765152582953141630688026979591134039\
8532971063179448790 - 1.23560479705894239341378259293745450957272676327603\
830715496086852615547946951034 I, 
   3.342738176626476158225234387496299916472914009632202369085455437637880\
3994700961 - 1.96861685376096624199859415697924518987506092508174988154743\
21957328981083530842 I, 5.1115993493461535178853774539230973739496264215965\
985789596319130561916014198718 + 
    5.864439526648261500725298469429886632325476321913781586876879518873281\
2104281622 I}, {0, 0, 1.10804412472765540565907211207905518573699029466420\
50516901198029086813923501063 - 
    2.45157658052099815063319089446765506649754143349862778247294484401895\
52307350367 I, 8.261046608379723157215256757598100699940493449662971572726\
4659158423429629573579 + 3.29601710292839069317000675554992103085947330184\
06842327158245751757853118610830 I, 
   -9.72331451397143878116450763958431731551684278978030311022330672825894\
0167439915 + 16.87975318255175903016061105518686133149850226346913429909048\
3873754409187042858 I}, {0, 0, 
   0.5485475588341976557988435578479645322869660659373318801082997860468978\
2788270051, -1.5972044020078556569020597235320389657914764108788711977268\
674749981808881046578 + 3.446625961956260483566137212571841297317652920064\
1890764043276713938742089842421 I, 
   -8.85501514763355496293787519155493746049566986385398383988296936055036\
58922498847 - 10.0355312312583162735100050113403544979000675407242170176080\
479220132204669297808 I}, {0.2500000000000000000000000000000000000000000000\
0000000000000000000000000000000000, 
   -0.03701764475313706492047748041573802441867960182076641774922413508008\
6609100128813, -0.40849290466591769697394841982725622655569819718025867233\
436615059367581450822740, -3.144728758167504282164552039276514791805846209\
8707208419065000494194425372112192, 
   -3.385641607826721959629685037510009123687470083142931248903011862620701\
1265404640}, {-0.250000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -0.7182298782185817919364778672771097392846645306\
1240073640636279986586059741386554, 
   -0.62047479921970105399968373732737198525055352933429583152734500740342\
524254383514, 3.39892088545723036145392524764230882093946235291531769699825\
12972306125102780166, 14.05235459704081881187975709753519564504099826898130\
4367797575173502966508032317}, 
  {0, 0, 0.4115787721773074021275537604038643532639280846740552155709097460\
8167402023550073, -1.3056190276791605040685091757648076129117732297986513\
031701679087694923100231646 + 2.586025694091472249542744202031227625278688\
7442784785126543520088642358656753795 I, 
   -6.40540864946705432830613163998041986005450027022100591756017934602487\
79190990468 - 8.20344629148779911064548947660333038278080276066486587626229\
80992497915304124887 I}, {0, 0, 
   -2.8399469289726299123353182260155882016036287272128555774214001915117\
773181411621 + 2.886978661928957550716858262911916067466187636237773569806\
1545317328055967530340 I, -13.6062831959069080997106972430695949917726834\
30923836451079644775718625946072656 - 
    4.96808227185979775199427514839459544513188066247348379495752110427791\
4786765995 I, 8.62715027226587475216374438695735741254475518500985283656353\
7432939963598851285 - 18.91164091393383380216939314391188475146276467342581\
6900427273878604894268472441 I}, 
  {0, 0, 0.063964888293906009803895358218857748208207440384202726093021539\
14879356777200701 - 0.1925229868606403825622541352568859958914622467503085\
6056356571000754090642285152 I, 
   0.606522104029902188891903745862686710265302473953468637095672332699126\
18763358597 + 0.3604940140232695212655861676534328035617622275409032269458\
6608768852871419522353 I, -1.100226934163139248109763518286085071288311699\
2132784350689368599985304663403187 + 
    1.210420659845799241819615929129686689703578333993676280654367317435643\
4592641701 I}, {0.250000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -0.4386201085011409908805904119219239815666399433\
4138488076991984426837784602662450, 
   -0.02645831754895121844273287985611115504341689627381285656984676592546\
7374512319321, -2.70901076902135180122947439480305528186223349004451266286\
37950883591673833291391, 1.233955795059377487369185108781910665917736660798\
8752748158896170105676412781889}, 
  {0, 0, 0.7033399973152730440170418245485780013411993846545562682737702239\
9052501771341832, -1.6557937933638012369926505844142389721812129805943469\
392939405516729305331568269 + 4.419215537083053389059531988468379423932940\
3559689577589600277084508786890478428 I, 
   -12.8080924845644347839985484111171582838456920423877171678882613071180\
96196674594 - 10.4036592341825882118056083542425226577557108167021882589958\
40210867031334562449 I}, {0, 0, 0, 
   4.088477760420692582845753584851042421745076064073613175057012935747246\
013641071 + 14.75776174122498444184902883946463895800049717424072938783346\
7674699939872778959 I, 1.71262409984143958547904898513866377775127323952388\
6272437563796666781397825138 + 
    59.69072062662058500255038555297187034213394316758800591058601635575000\
6093270851 I}, {0, 0, -0.222675285649539660966165321256482419454683865267\
48109437669217650445962604302271 - 
    0.43648624374247819347382860954781879120285197282094482599362068649637\
153021669891 I, 1.00047942897188033687780345332512702618543700349280949820\
10829885463953815180603 - 1.1478098318676746288866099198245173775597521123\
170689007476635142487866853342736 I, 
   3.1900154153559514117748338304409651492930602573619147518077733373183178\
568441780 + 1.1768154155509405214255137405503316500104505611817874370948788\
434460662539870785 I}, {0, 0, 0, 
   -5.45014933930354855271354057011620892369468828897330435270529640868168\
10772515078, -15.938055105401128974610074644822325095304377059505068654383\
277806925934112657305 - 34.244298250646586997933036728407174232316521048145\
883401597733695349734353613929 I}, 
  {0, 0, 1.105321851434152733242761769609544285461423508391305973928420138\
8997389800546913 + 3.68607175965436958051501171825731841706643247304163319\
73313537812394612300436475 I, -9.5088119776260149229512982943719312261324\
952216893911573693660701590419018988511 + 
    5.13577519291121329895972947963423512664419088023190111945328042332698\
62881452327 I, -13.5053074300811050573120227788187250134398413244668466362\
76636415660375145661414 - 16.7633634415268670294652234034605862735262422557\
72714184707587273565157153056098 I}, 
  {0.2500000000000000000000000000000000000000000000000000000000000000000000\
0000000000, 0.139779374063345036234147427565286587397264272389246600670587\
0853843372685754255 + 1.57079632679489661923132169163975144209858469968755\
29104874722961539082031431045 I, 
   -5.3069591704296548484840583249734265506702717011066877609372530690347\
048422442900 + 0.878259709361568904272635669438152600682784321539257390914\
1964104131539926003790 I, -6.18726438653125239718716144520558786442616441\
58564501274691597711768138631125808 - 
    12.6737567652456942046959406576728863313788365776198505871908505481529\
472883280088 I, 17.86965297310428457543475124046568188285038878799653909048\
0306097717505159490933 - 27.31829416133614752799003227539585933530490594665\
6966154876671186242502768276725 I}, 
  {0, 0, -1.63802108147050582478813373288731141218231106537619657619792991\
49389019056612381, -3.8576198637455454556256930096243288791861888674561690\
211966560036080504511037333, -5.7149219481090786016639940217556767577645008\
126027184854998855584473645465437794}, 
  {0, 0, 0.6127789327568419841600780663132290645927100808388062863646949944\
8829623080388186, 0.195346314058455784039414423825718761497578674330512163\
7867224535413107183937458 + 3.85020358684697736826316769636246550024646021\
82674703948124091215642839619330061 I, 
   -11.6616239964309235646215598084156672556523037736174131142026083517296\
566578493877 + 1.2273970903037784777077125082174509361953280052069874232907\
767465362586317162917 I}, {0, 0, 
   2.0749372499826333684815702368234621733174772459868683603080426332273176\
022633475, 2.3601971986366867897761761092660034537652657837116208002026194\
679118697343977430 + 13.03721524241049865657674317899256882751884815459982\
48002555162086852159567399421 I, 
   -37.1474705126965148438525977502448735236203686425283141801727458031717\
80910395343 + 14.8295563605204503684347613676443991287806311420397233169291\
90448426775112948234 I}, {0, 0, 
   -1.90433993805322438589135069099024167208557977877235608730418619067515\
50046257154, -0.9935584918649871288316556742746656814019032583090885159060\
9284912094156664987855, -0.228953560221518934394959689385688022625506286127\
01023352718964858459981794513568}, 
  {0.2500000000000000000000000000000000000000000000000000000000000000000000\
0000000000, -0.3172041816941433120571050247945257264819004974079811899140\
486353363512972236291 + 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431045 I, 
   -5.1447987314882337523808737177686379873757233477959528645192975868222\
671902259801 - 1.993052653796565207725937975614907774508999061000877910613\
1065578787973836025680 I, 3.4925435137116986732698806491678878476614345704\
108224780648837641526803485005567 - 
    11.6548726778831647180344282844820676242284354154525967272150872304703\
257472099663 I, 20.28738641453585748053554431573931462576595515133915978040\
5119856631539940982613 - 4.283223567979162630647645877214311585783051055992\
383800178486610972106863682966 I}, 
  {1.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000, -1.69229019842709798368215145065373739368516077719392805942462\
87919866341968628271 + 6.2831853071795864769252867665590057683943387987502\
116419498891846156328125724180 I, 
   -19.952219811180730340679321975072847323039483461319925024275317525718\
073617362297 - 10.63297291024116899639173674847458918256459604602052906637\
3887191103947639866940 I, 29.770833379042610459104988071620410317133602960\
705556608205682128349305689509673 - 
    42.6800898824287075928774377693137141469149696670600136162333722451715\
32111041184 I, 70.941249955300404131467973597735344698078914538079341632702\
245105757747355226658 + 47.131347894251907816529848594570383172204768903086\
759203837434847573067846017741 I}, 
  {0, -0.2856221898475373084567468080532318527995596891046761051782854577\
684543695649057 - 1.570796326794896619231321691639751442098584699687552910\
4874722961539082031431045 I, 2.9022259604191297664423815424239069572812584\
560357662717631717780600887417028638 + 
    4.16264919374656387843912366121834189878570515398826402808802479638107\
61919306325 I, -17.589220955393053614493849520757125382755248648258140165\
632921240730045379434354 - 4.180725434663926241488191978476048912528692564\
516198350425620458408061408621852 I, 
   43.474369944552722346189287329448990286658734259228650356441684098526002\
740869039 - 45.715246689081248640355835047112520206308286145865660782791843\
024147098232611997 I}, {0, 0.285622189847537308456746808053231852799559689\
1046761051782854577684543695649057 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -4.0874933169511225036243386735066269470899153573542055628\
606436594398068320515207 - 2.561981734129972057816807119490204297695417888\
1299779863116889427722164567553093 I, 
   12.94123608033566291410786141158964425086197475183110464815770005247476\
09454955595 - 2.7821358237185928489175275159047100788751902579285261053527\
964002080555005122183 I, -16.541485042242736344130964182611762836510479095\
400745381878501622807012334057442 + 
    38.85486152479316107032885966998471028087096639513126030574507893292991\
6186464821 I}, {0.750000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -0.7004931183554196357951244389433843396431942971\
2060905010647185042403866025056217, 
   0.0268677051777264340268435835156343941938943123051059536565008913613963\
30275810185, -10.58369598447623730101053336417304936072888111242118336829\
24917116402800175264356 + 4.6002353503392923766395344631577141604142951147\
232398433495070878944814700264837 I, 
   -13.6729853438418933105417808704507697060042831298168231152477015278893\
29537366448 - 15.2258599612697651102157212108159584305447411350229722886775\
57251331637384501084 I}, {0, 0.41024480476533555789776453121492507003781702\
193569706146885845492072991855287422, 
   -1.8344416261319723857952823199242849282405076115847138560419664915678\
952312999148 - 1.288822064824157189736295309687330749597949223527701570960\
7530858413895867666634 I, 5.0668198966932132310697331607367663976937719245\
393221289556326128475397039480765 - 
    6.15662917406820387214791444840578204652132067769464371130850428547987\
12445897541 I, 16.256720726577832986906031734480913472426830445428828840779\
830408558654867561697 + 17.591539007808601994033313772477141748823026640106\
867412833350821525005542111323 I}, 
  {0, 0.4102448047653355578977645312149250700378170219356970614688584549207\
2991855287422, -0.9033493491737725972149515941025668804567284681724871120\
1824027127314493280660982 + 0.24398871247288998105337500233516616408101967\
972187011906619590901195893975604534 I, 
   -0.3055889342305606233315202586938659266557623090710911005821321387077\
855743112462 - 2.048881052675036875777230967817755029274735308718793435123\
3972814602780023712595 I, 1.22962062333948281243710357886715963771522465964\
12054478597028298145450303457334 + 
    2.787464506868583769791513102715999118188675713368674068455015907966885\
9396863307 I}, {0, 0, 0, 0.41127697786816287187680889580287571950468483892\
278346252902074236764234172722832 - 
    0.70943686493752174123051022691464825594869671133035647434291720348315\
664255936823 I, 4.312405234284799339963490528507467485917093974600123782699\
2814664671423074700892 - 1.183609232038891979128970825589256489599461035366\
7875376501564761638593438471727 I}, 
  {0.7500000000000000000000000000000000000000000000000000000000000000000000\
0000000000, -0.70049311835541963579512443894338433964319429712060905010647\
185042403866025056217, 2.6492285920353416787778435998474029071570663647609\
522025995097857305094365303869 - 
    4.80200237884977546186694962518441280327086179757485812532900756082657\
92055259694 I, 7.945436172282555454463689639290149076491682438863385685992\
1582349278024976407720 + 6.13201191299159575960790295960932032092326476193\
72531091615539718498590471374605 I, 
   -18.1547404692614964081664461048944649737837128701944501280592979788460\
20727694351 + 22.1047810311497093124957387565850723527611300641035690907128\
23749494911852501650 I}, {0, -0.375942998865801997360127096663650841593599\
63695227406420663137415704232474606561, 
   1.381963163893475994376310396766647036850441173062596865178732775130434\
4524628423 - 2.36211952681063905327543982086032012016816833973769467803848\
39485098197147509160 I, 6.859940030041954718228306953413012957354030747969\
9241103805321921521286043978352 + 
    8.68313064643890317686660013447882212329129801716764162957564082171145\
35454685938 I, -35.7794415370710935705852300498200575814506024250000575046\
79406615696640786242674 + 12.0180273679468390313553578831198070818739543491\
27652868994816775892989646677316 I}, 
  {0, 0.3759429988658019973601270966636508415935996369522740642066313741570\
4232474606561, -1.0708161029806883387780199377945165513628416225627729903\
955971918737540641990443 + 2.362119526810639053275439820860320120168168339\
7376946780384839485098197147509160 I, 
   -7.8987090934820143027353485892383246428025120678347970896901732809695\
431757085318 - 6.728136004939563966325460092025315579475151318081828835532\
2364480671183040945096 I, 35.2226568094014676780427090298472685410496310313\
06807848670703006637384171141152 - 
    18.54480588490612116437670673329827355343080339485701082550697114168170\
8624961364 I}, {0, 0.16741295115134020025079375696012855986833813006888967\
97571160370566768209468834 - 3.1415926535897932384626433832795028841971693\
993751058209749445923078164062862090 I, 
   14.85475913170893450933557692281751510311371425931201390830571638026113\
5372531610 + 4.20652758653504116289147415567616699680383507970196146382283\
0435682598633210652 I, -16.4483653610309511712914341453659313466090873642\
41897356757553038953775048858631 + 
    44.8303234915297885637919514264724826372056185990060302441097872933051\
98634676192 I, -110.290597768471010207158762321020954673370425838245319215\
327339855526955283525619 - 14.768473691529351429314532459209572377804717319\
143959493576052912793527532539631 I}, 
  {0, -0.1674129511513402002507937569601285598683381300688896797571160370\
566768209468834 + 3.141592653589793238462643383279502884197169399375105820\
9749445923078164062862090 I, -14.2102585982723749150348944099778484200784\
14978333739172035209986914862025568647 - 
    3.48031022576278273575200823653212820864635474985444778557654122904766\
1151383374 I, 12.044302678689017428939484205691078647969409373358638881261\
630817806839985802840 - 42.31212422444606743711189301023456638477989249531\
6693469846593601753648765307763 I, 
   95.644413638476409688309571375022923912154478680636540113305170617883376\
509867855 + 2.8803776637586346526698635094426597098929251750294617691375526\
11716885309014659 I}, {0, 0, 0, 
   -0.4112769778681628718768088958028757195046848389227834625290207423676\
4234172722832 + 0.70943686493752174123051022691464825594869671133035647434\
291720348315664255936823 I, -3.5871889071365714383228253475163065722440435\
394016708104482305214256143602549475 + 
    0.960500414198476054500216161120623057603490405807529082132265395889064\
5624676647 I}, {0, -0.871227796872185474360321471145801868051744784849109\
5119979971863657840738755844 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -3.8256544520144284437588755241061748045171465207602715041\
981222886814289259532354 - 1.468193518678246710284519533563311827210979764\
5007990188454359746558115016004500 I, 
   5.163889066194172845353850923792293247609918315609311622416751463913197\
7975886629 + 5.03319806072921707273408970019691038091371079665553660731718\
60588896043207276526 I, -37.4513027489759885423275825253893341834552950294\
20891881940571103032696073543062 + 
    29.82845843225079176828121740926782602167593386700246006788940827523611\
4386728227 I}, {0, 0, 1.04701966911866953474491844883332763633769808176024\
101892859251273349430675154835 - 
    0.25343962208243323654501447790062256530292457111455353715504144274622\
739001023188 I, 13.3195614155475616312961016918428278106642980622242293884\
801862241102557045660034 - 3.420836697817303084230064947172975420646012381\
0380696118082539141060727712321577 I, 
   64.244468961145187922869701277593713825955235101109968331948023913797418\
026486432 + 9.6610925726260998798528994856221271300864787179466472827020265\
01691944565697302 I}, {0, -1.510495045943437713713910695385695527406688264\
8663343083111738698918944130279887, 
   2.175401803372508048256814493080690551565261012598061556938935711744247\
1716473048 + 4.74536013961968113979549861702666663729928890105496784980459\
01680082749694149897 I, -9.8853426381810984595344388709448470585133225205\
97809834471611610545984226342157 + 
    23.0364621795088743001985497141510706947176008251415510457065244373824\
81226914893 I, -56.4136411444803332383426287046361487926896845369577400668\
71510402339281642331808 - 26.9427721908818625596583052676996330606492240744\
69076542123361956510615955632636 I}, 
  {0, 0, -2.2274968335849905361852530985652136012650500705519667098562975\
592049057446659746 - 5.180762221027640539879165985470927638267935103794113\
6371377998557221253354329870 I, 
   13.77451984772089154104047283301056606320353024543521103655364412147652\
2187655512 - 19.3668277802054530765180934343532861376742970171102135081928\
90484969243036983393 I, 68.714302489786333422219345998539549279775305844771\
637588780520810954272013743793 + 
    24.18120918188840433020661721443993557125820220907424706156030423297822\
0629222279 I}, {0, 0, 0, -1.990038687937229958298276757665111646706767479\
2359727881306655554828108519988249 + 
    2.42390112160592672111596552397835385272120181710585319555203601667372\
72430387395 I, -19.6348354801271272822367037528204946047062746230423996161\
32332020875996913221659 + 7.36483443287854878776270258871661874131362165021\
8664176160138120206719470261727 I}, 
  {0.7500000000000000000000000000000000000000000000000000000000000000000000\
0000000000, -0.11105293425941119476143244124721407325603880546229925324767\
240524025982730038644, 0.42016396250483987647468541406212491719380360627121\
962332180090635966604012341931, 
   -8.7700337755512964281875148990533764237744005420711781915949148151828\
379088797666 + 4.296324148311142141325729924007878975031096283036039412326\
8179973218912568855153 I, -17.68428172219697858584282398979594573359922111\
1360165890716920783679477239110271 - 
    11.50758509738594430163282948007328516330054593424226916421408296927273\
6801677639 I}, {0, 0.35359403763296420230924981596204922363188774842002603\
68396224409288477553511087 + 3.1415926535897932384626433832795028841971693\
993751058209749445923078164062862090 I, 
   -14.828657867242541897799694483907475127899831197517152071075682009875\
787502743768 - 2.936996571736522894438239982200631258944429411539940612836\
301042436718298415749 I, 0.69573702641779412400906524100804043128068560780\
3583312102384263058195422719255 - 
    65.6976297899827403943414124761204239346682651619386808683497846122423\
31580513599 I, 154.96143468070646230129624685425266679843794857812573497656\
918876945619320638449 - 108.62744633313018544338117579254936122742639205148\
744261512415614365309523490667 I}, 
  {0, 0, -3.4707421055712308737907247871595270823162034340188697206598213\
474432977688105688 - 3.964790437565584782659757683940727081343120433571524\
1618198158802293255841674607 I, 
   4.447456532206963789430372215469554282973813386107702479688653203736666\
532287621 - 33.21253269852550445595161202739214234750126721564926450540534\
5429824703935418763 I, 97.7208711388335955151335909124084509884892182508337\
63416933084395788687648575606 - 
    69.85918987048383781151371005890919059354420260488411124481780152910883\
7424316346 I}, {0, 0, 0, 1.99003868793722995829827675766511164670676747923\
59727881306655554828108519988249 - 
    2.42390112160592672111596552397835385272120181710585319555203601667372\
72430387395 I, 17.521422243376636289964439757419824046758579981152963028869\
980646086049084311912 - 7.2689453500443319158455014050409805834367304822689\
90271202145134352170627205464 I}, 
  {0, -0.83292655462329034565137954902346315547276440674950185479126709487\
773089054512023, 2.0189245986777170908806012017231036937437225572483477722\
470166629233069837189571 - 5.233431889968773165274013465913380495359951722\
2778299795657869168017710909538629 I, 
   16.59943177976639122346614481214880147042825049705173619859908616980243\
7730860382 + 12.6852773747152752095781068479063103374447116212916480542732\
50734893153021806952 I, -53.3800059771931652699743078073869283982015233218\
84382173404557356600709839506173 + 
    35.42810264744181119330466606629060184185507031990163073334716852402996\
5738577716 I}, {0, 0, -0.5485475588341976557988435578479645322869660659373\
3188010829978604689782788270051, 
   -3.1847626690636034104430967907859311135950452413454166784456849864976\
276131285187 - 3.446625961956260483566137212571841297317652920064189076404\
3276713938742089842421 I, -4.247702314902266505923679993679488459718471683\
257679843324482044251899670858761 - 
    20.01045400911447670455146162410376325736765945458759537758697607419358\
2944912211 I}, {0.750000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -0.1110529342594111947614324412472140732560388054\
6229925324767240524025982730038644, 
   1.915580293358255513312910087018214229345999653739947039782679086419455\
4767299628 - 0.76031886624729970963504343370186769590877371334366061146512\
43282386821700306956 I, -3.4795984843644875914790389411318023979002380571\
756571299004278706120396342292077 + 
    12.0734687699996115044734113421657169676669071656775483120409285639253\
075992486224 I, -40.368025949213482883470891801702790938569374305559142686\
271402146414740154851371 + 7.6840816790834551525010429874890082530391249637\
64709984076040296816433233715496 I}, 
  {-0.25000000000000000000000000000000000000000000000000000000000000000000\
000000000000, -1.54400132997246072738661319291982603139264409984062332011\
36938806277851124867471 - 1.5707963267948966192313216916397514420985846996\
875529104874722961539082031431045 I, 
   -7.5153084858423523251083011535505102695018708479995812132274852333178\
34424108319 - 12.514682015906063259784752037641502832124629146055222342725\
270920987995062170415 I, -23.45275414642378769107288016668725354366183309\
2355165117931087770715929384318233 - 
    64.8312557146089194204210033788908474231083928074793326949730589560877\
52109817219 I, -35.3486390048625116658330504629730094869937877567155736970\
0849247563276361548738 - 267.2937555475739196753557543754849728496121040225\
9962949683743300508412957773691 I}, 
  {0, 0.5401492619063416269933885175894844393084198801235464785290456229934\
7014550797589, 3.056042247164796205447440065114753326902601978192117608010\
0555736605810037520184 + 3.20133491923318364124463308345627520218057453171\
65720835526717072177194703506463 I, 
   -8.3976956176478375434732997281616341825099538839077821703978448572184\
960140499969 + 6.414136435929639054316481136610192266505027139231554842872\
6133738594743712553457 I, -28.24785985676615020764732168374039033076637005\
3275283686847379829414162924901665 - 
    15.45286449928752263114894503772230232960588644576303538022384740170772\
2058579248 I}, {0, 0.540149261906341626993388517589484439308419880123546478\
52904562299347014550797589, 3.05604224716479620544744006511475332690260197\
81921176080100555736605810037520184 + 
    3.20133491923318364124463308345627520218057453171657208355267170721771\
94703506463 I, 28.35703023639463913980241371398956857753594811797497337998\
2057146621479426187621 + 52.2226864519745635539967859508510831848724920145\
43306204373008028902744099498178 I, 
   65.402925274753473368408096648916469024005846283351099031688829915640442\
99133691 + 315.772305426894605781673935391678650802625682131252115100564836\
26775964777137421 I}, {0, 0, 1.16704490055186256755795225657885459230908519\
99220042108114419116354039899116704, 
   -0.8264194791488815257794584070483718468677272812172049745296306332396\
610928788645 + 7.332759371966324558067151145748607194617006446761916985222\
7027983465712934898532 I, -28.65641669374724727528335596340751118143576273\
0594682384154885911593555802746361 - 
    5.192546728955259030984012905823237590485439154363589207656493845364550\
942076461 I}, {0.2500000000000000000000000000000000000000000000000000000000\
0000000000000000000000, -0.7696986434669848382475233654782414103099648480\
669479142388714076406917743942330 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, 1.775459670254185594656931641585221909890757979591644311727\
3793311038719580345689 + 7.12577066576942892347554378233144268897517836708\
02923242400932775374656815100498 I, 
   3.816128840702822101710491387013692594230628318401822958422810903593764\
250428342 + 21.18923035424952061123090423579338463558787263360731184720282\
3033092709028466871 I, -3.230071251221590650501778157361658817424128059266\
7215685571465640171798650566132 - 
    4.942434695139735213674915152326251846169717673358593505126134192648948\
3499815539 I}, {0, 0, 0.703339997315273044017041824548578001341199384654556\
26827377022399052501771341832, 
   -4.0021183644150560623083837855181355787020175664139309704953623450057\
917361791893 - 6.950474756140575133991538282264223246334626556943190443109\
4754997218026701862212 I, -11.87874173864780342021003276548500919351355962\
3664904592832402969509283277427320 - 
    48.97473505831291124914601734754577558787023268416809973104027113104221\
2076475440 I}, {0, -0.3929601227306722940224613317974468442581036611055398\
6457253296345585255530011715, 1.513508053964742320636673093164782208057280\
6685176783955848446442879915104805747 + 
    1.23452063472442360002362135183389671933852099319423926849454986974363\
43152708088 I, -4.0147777888631646262702038165040092063886571606950243564\
117091885111322791506407 + 6.103944022924267382299744498888902361536445357\
0935410054332253832237390439301840 I, 
   -18.1915509690198407830846066520797316144079443032159399117169472269852\
92986251870 - 15.0737788736428268494907334058343100520127541627545228729937\
73836140728927144338 I}, {0, 0, 0, 
   -0.7239482480476236511448402649422156279321449277603198967322115114131\
3423762633303 + 1.18788880296621900437204865365536849141013874288019979220\
624024742752089122768993 I, -7.7421999556194128242775432107174108898465583\
234462962673398134991019505974579572 + 
    2.762338338603846648877576677148902502454580757784096561816264402170002\
9674040998 I}, {0.250000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -0.776312886708798588119368186687848693504755244\
6865739420650899117661752016786160 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -7.1190590407653059848708707895567403971311824443118960266\
444047870787070026541061 - 4.877717723542894172809691370135328717557420796\
6653179312405249553219260989240348 I, 
   17.80706779358867936233915058903874791774126475798968487095284613618884\
7327326846 - 24.0595160456806912146697623581611930471349180490155270784427\
47107234859136422055 I, 105.68301004565966987316203546516070867126692437413\
1692516012677116965014149906193 + 
    47.69691430922651986163035048687865498698331165774680062046366508154154\
8890467900 I}, {0, 0.540149261906341626993388517589484439308419880123546478\
52904562299347014550797589, 1.50920449688269478228768711438031661580509250\
52465088191784073912704319808747810 + 
    3.39385790609382402380688721871316119807203677846688064411623741722526\
03767734978 I, -10.648913383361031059069373859155849522420556174582467454\
575445412539386538011431 + 9.482611520342707877190522614419166473408841572\
273663070483873520010571889701338 I, 
   -42.3789502459958866002735498832073109538178990348507430690913703149706\
24399671274 - 22.2477162055547284519249559763285035304577170246615278162055\
69121867424401538191 I}, {0.25000000000000000000000000000000000000000000000\
000000000000000000000000000000000, 
   -0.4003698878429965907592410900241978519111556077342998778584585376091\
328769325504 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431045 I, -7.12731072822513728637003589832587365196296375\
68530204548987960435618172113828691 - 
    2.51559819673225511953425154927500859738925245692762325320204100681210\
63841731188 I, 5.821175813379997873865701685371036043936132825620194094896\
277288515535363870625 - 24.11136292708774129242760331454555934860382484897\
9326451718128441807854419403431 I, 
   79.281467276023627633951741626330769941535786783616473223143666460467800\
702384562 + 3.4715809626835553355684063351594115838878060988938210483588517\
66587412959099306 I}, {0, 0, -3.92306667675062728692440037363434718925654\
42928923136287009342341246453751920082 I, 
   8.365433286536267938798601477334842956642910696942096034597828954213919\
3890410931 - 6.54663119817751906188744278784400675941457071576560177394704\
05808716516225520012 I, 8.0466131409174919358235540410249274443587036463781\
30574174299540361723550359752 + 
    18.08977985764588365908261694172447890133393992007402694166860070465299\
0197099950 I}, {0, 0, -2.598033035113030703029233733810804679864368695156\
6203597619553907851395194665110 I, 
   9.512571638294662059094725855388287685756928007471549083185501645087103\
0425963679 - 2.75499050710292550860641207801388777427020650084564578880280\
77088983791184764119 I, 15.311888465753974498102576599467334128979949173621\
325046352055405909759343837166 + 
    26.05481583963954882955282426817920576744095205591399929567899546410026\
1536123971 I}, {0.250000000000000000000000000000000000000000000000000000000\
00000000000000000000000, -1.690279998223775284701873091407473321263084784\
2810295232343613532075523332767252 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -5.7696255118021610256259420251333694274874835308943661285\
231121674975284726497744 - 10.62034244985916239680683866024144946794098756\
17455885342951308919058288513299287 I, 
   42.76821814310945397628530393221878143615757632409042272368106753229661\
3166332615 - 15.5807751234839598489195640074660270063013896198433208064923\
92679624063805453362 I, 86.574348967624906077664604115805989392924111834470\
10895806856604676067842463478 + 
    128.9625350720952312645254216733698758462854531095998104557198352999792\
9861121745 I}, {0, 0, 0.411578772177307402127553760403864353263928084674055\
21557090974608167402023550073, 
   3.061498160480932236937331741061999863399313613245414555721959461016905\
3384716862 + 2.58602569409147224954274420203122762527868874427847851265435\
20088642358656753795 I, 3.3980083478342977371981551574578783017163910855512\
78268366442646386398713202885 + 
    19.23596025989112515354130229458960448378523113441058527317233652914900\
9254910869 I}, {0, -0.3929601227306722940224613317974468442581036611055398\
6457253296345585255530011715, 1.448186540675396137807584799026314132455848\
0429127050294056563744319731252481247 - 
    1.23452063472442360002362135183389671933852099319423926849454986974363\
43152708088 I, 7.007536515086819760697423169583304818996265182189797817257\
8904064658080204267683 + 4.54961219721344079412383844814368438080539995113\
39489265082572328557239758455108 I, 
   9.5052204054168730172978178272767647188641973893496112809071892790375996\
33127478 + 26.2736875531577535606621702471136363128083858597629823644615961\
56374102214072707 I}, {0, 0, 0, 
   3.125263913853016481319925918410202994143597245919076147391897809263587\
4313523862 - 0.68846803121011371509390945243090321959507731788275550256173\
08318624719396442889 I, 17.607977934835452918952025455195233156556521173486\
408371044453462395060881384363 - 
    2.837597527733475348882046134601631761506012516475793336573142025806487\
334911746 I}, {2.2500000000000000000000000000000000000000000000000000000000\
000000000000000000000, -2.37244178212105297409551418266140998531170273490\
46210274044533004378798462951663 + 
    4.71238898038468985769396507491925432629575409906265873146241688846172\
46094293135 I, -3.9629398237404561822511303580989895207967011325246932394\
447922488715817561798168 - 9.207945478217361411469666005704861039278881213\
4841641384687568004439341963379788 I, 
   13.52056511120186514684978329456651593036324739001886262607594344010678\
7520609107 + 13.5667579460862316364401289905764861558712187304511402002673\
67635598641666551255 I, -89.3060566686249063765750349830356029655358504152\
45980418646597845789312213337834 + 
    39.95659460888588177700726682113692721074676808176336479302444103615578\
7404158692 I}, {1.500000000000000000000000000000000000000000000000000000000\
0000000000000000000000, -1.4634186160511715411910564040145033639432469309\
006275928484661129134756822454220 + 
    7.85398163397448309615660845819875721049292349843776455243736148076954\
10157155225 I, -22.418920448052640640073326117057872244544903449741038037\
101811634626082159072401 - 7.123374557759048786450008990520399432588650008\
817930158183618964829133601629539 I, 
   16.19987330805155538762225324067506471999120822214236105559927364553419\
2173301090 - 45.1152357577417194080281726172112039411278205936341528195356\
22712477263296269447 I, 61.260620123199928704900094541742703364094509594570\
863094370588812511709953430852 + 
    11.49511816160101899510805664927906183993873964363692458420449519906156\
9004884039 I}, {0, 0, 0, -0.411276977868162871876808895802875719504684838\
92278346252902074236764234172722832 + 
    0.70943686493752174123051022691464825594869671133035647434291720348315\
664255936823 I, -2.8619725799883435366821601665251456585709931042032178381\
971795763840864130398058 + 0.7373915963580601298714614966519896256075197762\
482706266143743156142697810881567 I}, 
  {2.2500000000000000000000000000000000000000000000000000000000000000000000\
000000000, -5.44562185726466104431940038424943729034164399118273186011081\
00594513243751632731 + 4.7123889803846898576939650749192543262957540990626\
587314624168884617246094293135 I, 
   -8.8874469745770327405529756880133121177246727221619686385097005825352\
843466054598 - 5.513943737043612611958588220718282159127515639179510351863\
3453442219404288998344 I, 12.705108599508727682661522906865373455825590097\
161589957060548192010528091826331 + 
    40.1685833165868601989592199326658498797129538921795767860398265261628\
14499117715 I, -120.737996374443995417375434683051196938235150267642969828\
63120698565245883007327 + 95.3655258538060312510491421480773357268116536456\
1369682733031211425784933306587 I}, 
  {-0.25000000000000000000000000000000000000000000000000000000000000000000\
000000000000, 0.03701764475313706492047748041573802441867960182076641774922\
4135080086609100128813, -4.5226152815995954354141387974983047290710063157\
334859882489435103003034571421024 - 
    2.47574601842420915270096061310265000646746909918093231750981356895694\
27146877185 I, 5.847341587030754792555408194718488946809007238943532361958\
577287403634526835429 - 30.30106765604096527686040607508750325570521542467\
9222517282821137823628312315994 I, 
   115.69968382934910937722824182611278962178130883898275885404755528229338\
1819631675 - 43.37132945081134766427152542679257492399897797349179929344113\
0844483891881077021 I}, {0, 0, 0, 
   -1.9900386879372299582982767576651116467067674792359727881306655554828\
108519988249 + 2.423901121605926721115965523978353852721201817105853195552\
0360166737272430387395 I, -21.74824871687761827450896774822116516265396926\
4931836203394683395665944742131406 + 
    7.460723515712765659679903772392256899190512818168338081118131106061268\
313317990 I}, {-0.25000000000000000000000000000000000000000000000000000000\
000000000000000000000000, 0.97876937040748261787397892951140842087505982346\
493135929896546726184799153460039, 
   -6.0226127308615347304774924075926530526085214894697112026202138288838\
484138044939 - 1.806248372260027586146288878468432120042084574647330054853\
0544177427564295635042 I, -15.3265456421678346634134854949631207668662774\
46276902285358015494359596938771147 + 
    10.7111373244219866584768778634711863138639699656148666729843535702904\
56689576291 I, -74.8219284923877317307828271947672146590482163314678957759\
4004229731512624982073 + 148.0073937474769304716778576675406180093469322681\
2850863210542862915954914271997 I}, 
  {1.2500000000000000000000000000000000000000000000000000000000000000000000\
000000000, 0.9607321100171930956714008714172701356304545179639506106734379\
607489331370016065 - 4.712388980384689857693965074919254326295754099062658\
7314624168884617246094293135 I, 
   -13.048069366787574153755278652721152929129132271770157328725830217818\
034960265419 - 14.87148890980820923348283694350428322814986587137753527536\
2930857902240048385778 I, -79.9102095605382440089141267900361145293987094\
51778464022076827372467011310870033 + 
    7.22298731643567542602137060406606588880455857786086120377851021931158\
0288879394 I, -161.5912257720734826819744709291933226649042496146871110102\
6983075809668591246082 + 189.7000325787536297364814996402501856487030653106\
1432965683014462358596467922014 I}, 
  {-0.75000000000000000000000000000000000000000000000000000000000000000000\
000000000000, -0.71221745808848528453561851457906364420312942877874048686\
45202976948889792362009 + 1.5707963267948966192313216916397514420985846996\
875529104874722961539082031431045 I, 
   -1.1819663506172870816892185053345954604494784943773877439927806469227\
642482174929 + 3.920717831458387626024688721746748315938471014474130999639\
7416687947178790599150 I, 23.914166243802196872364081637472990832174289821\
692864094864530878300284485360267 + 
    47.7898061602991515330968435485239836055989315023300002773264892669071\
67260345660 I, -6.57610726588714693472323244658179569592226644957208371817\
993236579484352722671 + 246.70598507850069044460762887990297964336237996871\
008003308230561480073152589404 I}, 
  {0, 1.411377058778527101353709988735286307360164664972655990527042809359\
2542193835603 - 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431045 I, -2.4512129332401171372469424692684453030038557\
245795508816017772448879442920694883 - 
    0.53057784044242125842402348016200628872256705689683959657118415309448\
58343859057 I, -20.048642467746014485258796690317606194396508584855936664\
945174435189208992212980 + 21.66602803635426881399251637777354947643115250\
2727774813635525117999177201400358 I, 
   -40.6882195843726754577051879418656522921288955767766235012973592722307\
6427820120 + 175.6628280894362767137743318924306148739916769204324610807993\
7259622641523018152 I}, {-2.2500000000000000000000000000000000000000000000\
000000000000000000000000000000000, 
   -4.8526956963117754608276657918439250533114187770481912743069914843792\
249805634343 + 4.712388980384689857693965074919254326295754099062658731462\
4168884617246094293135 I, -8.00599257664636173924411853973286739427303887\
54611363456489307692079286146285609 + 
    8.84862310003167848456700707013423859846362511765467516542933503107013\
18172283016 I, -27.336654858751153324928773932898436217533946746221824994\
288707765183586956723040 - 57.97319998423440478222901892600208149271140530\
9604214089470601667570792970891307 I, 
   -73.0683250045916854356752648235085694438045219874049180803976988647056\
6776686398 - 476.6585245829391855533918800731786306185080408816492760290132\
7747798600727958738 I}, {0.250000000000000000000000000000000000000000000000\
00000000000000000000000000000000, 
   -6.4882794685662993975184861973081197081004994202057814036905836527351\
566594648419 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431045 I, -15.1587371281636939049487386141231111884552854\
77315890900134029171339041403251685 - 
    12.2949013880526611421446066448108444349684042385738176204510112638456\
63352128869 I, 60.64329506725656266740994572235227962804010593321314304572\
1198051635143996848978 - 21.7633785363635610731889610801831931447220746445\
29163068168528323252017569432886 I, 
   317.10895573713457910679109312899571858337307922829332324537063272037778\
546643298 + 247.74424367214219406207400129524802628043563082006390753228364\
391694685428562564 I}, {0, 0, -1.3076888922502090956414667912114490630855\
147642974378762336447447082151250640027 I, 
   8.216451634148463198485767870992935534825461712973284047925030451863196\
6422640135 - 9.40579024853679780493850928454878027473420469189397323349889\
93884930468093835259 I, 73.034279982574995245248556136109593968901857905309\
537704200388486211630965129645 - 
    34.45767166693030141550161201409106237506417717114165700220998743439502\
3259564418 I}, {1.250000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 0.773794373240000250560904245972880501438702305209\
8571774560993616544806967123123 - 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -1.2102585752053798620104931771932847752649955312745074231\
588610944386390777406772 + 6.257425766435632465579795751520002701716602401\
2126983593902784367442942351120913 I, 
   -69.086158628759687105184055189935778024345940261529411599993836785906\
078660423498 - 10.86480599849573063477863758316294594256599078942748198765\
8162935276330163232308 I, -56.27107828519795771418176437799929925461553541\
279227295218048447838774315376818 - 
    210.4766728450652781374551557454952488450044277843766306065962476525562\
1764211641 I}, {2.250000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 0.365607258578793369356720350637653667814791645229\
8269278511349120052037994530492 - 
    4.71238898038468985769396507491925432629575409906265873146241688846172\
46094293135 I, -7.7162966013693597726555509117557046040663074233460943458\
00724981052001092210869 + 12.821175203677077260504262322124479749930498970\
269857322537997724184668175850554 I, 
   -70.455353493062150857296041412928847542988217742915602771409228120341\
913785288227 + 43.07239507971804143186517922993371937737150840253683284109\
1989820878413335970956 I, -54.78554272988644506504163713057655418765452536\
7664342980590366478282105608477817 + 
    8.131549325325550734957055684651270658228392928704633151798400056878809\
101038362 I}, {0, 0, -0.8660110117043435676764112446036015599547895650522\
0678658731846359504650648883700 I, 
   -1.3700436908982587390550213578509361611616763975752304093164284667607\
386365487894 + 6.670972502580654479541431496275437731345272983227009803262\
3605673432504289894287 I, -56.67053739666700223053327539337383595447952054\
0843239865592753271894634645049268 + 
    43.74571405295768464717277710603829234431178171665833402012510522931875\
9391123699 I}, {-0.2500000000000000000000000000000000000000000000000000000\
0000000000000000000000000, 0.537545057897726740266094870179769104214978702\
3066479790345442730319766401353792 + 
    7.85398163397448309615660845819875721049292349843776455243736148076954\
10157155225 I, -46.319325239971243515214711791766323640246402813242370247\
351689236863408231803459 + 1.021014008501312321458496563771980461176797018\
608563171149363285284407642604939 I, 
   -75.653535748924289457929576434692107006515323536564587447678846983571\
64814359311 - 158.75653881101998562531735418188607556156623807437215390664\
071945454365671287694 I, 175.0380355549488681756038199436980265780287165606\
9336144640362839010811858468090 - 
    405.4575364811180803485743707792029153458480382721530836762755098011727\
5403327326 I}, {2.250000000000000000000000000000000000000000000000000000000\
0000000000000000000000, -4.2493074011764321155738535550558905265710638421\
23844268638499581372935547529750 + 
    14.1371669411540695730818952247577629788872622971879761943872506653851\
73828287940 I, -64.994923571524807276376226882541898344253398424363308055\
666812107350673926870667 - 20.01515831489362375481658428820895077245512042\
7321243894905843986976913814417420 I, 
   -54.851487193926633507243991971860857844305653662443075380308857408627\
97596496854 - 255.03888975676500112890172010794710894722121324413513600425\
121592256114169470372 I, 351.4565595410938648600926923595732141002170518212\
4395683377034434788592296500146 - 
    625.6512748337516287161755252369999468470515035171547956258531563120938\
4569423061 I}, {0, 0, 0.86601101170434356767641124460360155995478956505220\
678658731846359504650648883700 I, 
   -0.9004067609333143069882769636392465337119831357909763092060360408008\
145221583333 + 4.389196349825934514912916169099530524342317832061410648914\
8796059219703129477052 I, -19.30834210120646230631376217632315608400394634\
6352012543290000073841803994210057 + 
    40.70124415454965936152232520704249527194034170970648350178101044558558\
7733931792 I}, {0.250000000000000000000000000000000000000000000000000000000\
00000000000000000000000, 0.22294508021219831493628349279495871282651938271\
55652886149969876571188482843468 + 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, -8.7935711693487300923472045970471567555863656772215113928\
705619953370849811412563 + 1.400805252297258816080949243098253423563037717\
4660027335031308593464629931709298 I, 
   -9.2845780018133397349471408651150231024439210086510037151291476032390\
76538010171 - 34.580786048690076024255611708108258288517467010430744216173\
939618596820822247649 I, 80.23763608112998044486660298491823015392278285093\
5893250439569532088523100548433 - 
    39.90286584016689357359619972889631390674675624397032361599318457413244\
4959310138 I}, {-1.2500000000000000000000000000000000000000000000000000000\
000000000000000000000000, -0.37260949349281284967522500550827639470037085\
30850531362745124849579660400092393 - 
    7.85398163397448309615660845819875721049292349843776455243736148076954\
10157155225 I, 28.19814775305053075607256336969488482490370864678078974866\
4365110980797262364556 - 2.34117449482966943338546330095244141546282308336\
2219741515590543786065978075251 I, 
   19.61993390342299372772700175176283959925459288222904470596797926632010\
1308891980 + 73.8199320506467647009747169924078988098525045556084849540110\
14206207208302935745 I, -130.895804235039557847527382134910979433858382535\
61932563872797934825599116950101 + 
    92.46705896596990426399703239564737165113842997683383364696620563627382\
780786845 I}, {0.2500000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 0.921864952252548510242814167635832599113420712492\
9228484529959019748271331128276 - 
    1.57079632679489661923132169163975144209858469968755291048747229615390\
82031431045 I, 10.40470769153828723362700689521793412020148209171820173165\
88293769078254113277631 + 1.8269022066083643513832697715557709756503390727\
364873142776954009296535324980499 I, 
   10.35127649128227594672057570999279507228506887916163257152284335125811\
3126902648 + 54.8458622069655094266724341830376618410066415807845948472753\
90955276803434127683 I, -44.7242468693979262729949403148775706841644510364\
0503244934948948905101643444660 + 
    178.1439468751766321973875351419849806217590221833238886938064151126852\
7392724770 I}, {-2.2500000000000000000000000000000000000000000000000000000\
000000000000000000000000, 1.1584882768932721085305381366213551684776485679\
34908818932309982625818034048658 - 
    14.1371669411540695730818952247577629788872622971879761943872506653851\
73828287940 I, 48.27339708403141207167523111836488388827985859411405404765\
0768103688082346866117 - 2.52720797980418017428706604696805058570415940916\
7649897919089615327756681400134 I, 
   52.91599895014017099270662245833885807917203981273568830724854141927607\
949822881 + 136.3146236707245240539260627086168031696742451236851429625557\
8230194268346339402 I, -123.3190389107933255548938657662096569578179426828\
7943912829307101801361316287343 + 
    359.4903082209355127451927495632755881640169091016021565036712808225456\
1038624121 I}, {0, 0, -1.307688892250209095641466791211449063085514764297\
4378762336447447082151250640027 I, 
   13.64442550611817041737200191620759008410328652696586941765078458565508\
68215143294 - 2.0983350644828742494160778313463554410570459981314633708576\
013738078117291903496 I, 37.73948269976822361616634071994851164110526302426\
6188703706349911880923830328854 + 
    42.83859053464511038725884840474133002496554745068017780604053796246224\
6223009697 I}, {2.000000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 5.032701997891045043927693800980810468913253376483\
9565081147505906026600439921476 - 
    12.5663706143591729538505735331180115367886775975004232838997783692312\
656251448360 I, -23.15345152509505258895187733588491677889708320269487297\
7116439786109380718801313 - 37.7039501785407621051781075004124451595099040\
85544779291706914298476897839977031 I, 
   -191.34016163267077430599444087765211407703606780657399205868183249212\
438513207039 - 4.086716551964069116921896208391572658484537779316244676162\
39132646933854779056 I, -479.202238463251917531500067852448921942812807400\
44671343038071322979905068979800 + 
    303.8170054604339318596987863669386260613809613751652818190571626046390\
5404026986 I}, {2.000000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 1.889021016045666691748003146601235714848424087639\
6375915344868829558396015912104 - 
    12.5663706143591729538505735331180115367886775975004232838997783692312\
656251448360 I, -33.80657482196826126958105932818287339256430740290832516\
3073514586307438974575298 - 50.2850881237697905226554154029304585089902728\
68286531106705182243281925079606281 I, 
   -191.98868788994587618494782919156692894127696430112402884501773606452\
591425369811 - 37.11273685535866250778193602702048793941470555014572392708\
945433196203382357964 I, -419.97020197434390718280573900734318221730359007\
642397638235188533334941599944076 + 
    255.2201554384397804158362003432383084875444001072148867173996559408599\
0059926574 I}, {2.000000000000000000000000000000000000000000000000000000000\
0000000000000000000000, 5.697619474355865444844041521021286808959325919154\
3247773078795301544469677723976 + 
    12.5663706143591729538505735331180115367886775975004232838997783692312\
656251448360 I, -33.33308760317670465873689170978473648763438790695585467\
7130497559146662701179167 + 35.7991989671730524605735747370589555215157892\
35769530699577841829332864180976830 I, 
   -81.033572205230595711311665766366797444676533255038046772232498871372\
115261673514 - 52.31218665825026332273127497168155643369694228160946206242\
0364454453086417894964 I, 202.753683913007743971873727265270435149805358777\
69515648686612500936241919876000 - 
    129.9074312927789540473656505775848713445825486513106281777649980975049\
7443887674 I}, {0, 0, -4.347399807909105326635756071630101246080608658699\
2893256419264166065232631056795 I, 
   -15.979234353127339789876550185235066036610798542118125354208474786893\
888113566115 - 3.207299191906951478672329580738164727691931203358629771593\
349820014027086316889 I, -105.00666853367488630792674210386686705502771079\
6668138012649730434809833821822375 + 
    54.22439921010558429133814729767397178547108829467565110580842041907995\
6848818718 I}, {0, 0, -4.347399807909105326635756071630101246080608658699\
2893256419264166065232631056795 I, 
   -15.979234353127339789876550185235066036610798542118125354208474786893\
888113566115 - 3.207299191906951478672329580738164727691931203358629771593\
349820014027086316889 I, -109.96208176842736056929503413791351296768748308\
0896180737584259040053047757243261 + 
    56.65469229594921202528086738899332890337161705252796716179292807921592\
8081169619 I}, {0, 0, 0, -0.723948248047623651144840264942215627932144927\
76031989673221151141313423762633303 + 
    1.18788880296621900437204865365536849141013874288019979220624024742752\
089122768993 I, -5.8735511290851409457042452243963900441557262942601533729\
429451565465957789739665 - 1.6550889227439307675527668243500111742447746492\
447985235925396476375948046840427 I}, 
  {0, 0, 0, 3.125263913853016481319925918410202994143597245919076147391897\
8092635874313523862 - 0.68846803121011371509390945243090321959507731788275\
55025617308318624719396442889 I, 
   16.637997197471005903612394265124422530626608125584661705927919485118939\
923743465 - 13.872319132598924766208333175882553409464906574828868418956371\
369637174248940459 I}, {0, 0, 0, 0, 
   6.9362922441923047974418993879262795611324004488331123574503093601524327\
663763407 I}, {0, 0, 0, 6.2505278277060329626398518368204059882871944918381\
522947837956185271748627047725 - 
    1.376936062420227430187818904861806439190154635765511005123461663724943\
8792885777 I, -4.0625975108210793880830580425167421964369123258706778472468\
740624332150558911022 + 0.91676149043150923780247103923666893826985983747290\
17888716866420325115719622639 I}}


==> anc/dlogBasisXB.txt <==
	{(s23 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 (s12 - s45)*XB[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 (s12 + s23)*XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 s15*XB[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0], 
 (s12 - s34)*XB[1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0], 
 (s12 + s15 - s34)*XB[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], 
 (s15 - s23 + s45)*XB[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0], 
 (s34 + s45)*XB[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 (s15 - s23 - s34)*XB[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 (s23 - s45)*XB[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 (s12 + s23)*XB[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 s15*XB[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 (s12 - s34)*XB[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 (s12 + s15 - s34)*XB[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 (s15 - s23 + s45)*XB[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0], 
 (s34 + s45)*XB[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 (s15 - s23 - s34)*XB[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 (s12 + s23 - s45)*XB[1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0], 
 (s12 - s45)*XB[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0], 
 s23*XB[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0], 
 (s12 + s23 - s45)*XB[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 s23*XB[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 (s12 - s45)*XB[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 (s12 - s45)*XB[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 (s12 + s23 - s45)*XB[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 (s12 - s45)*XB[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 s23*XB[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 (s12 - s34 - s45)*XB[1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 (s12 - s34 - s45)*XB[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 (s12 - s34 - s45)*XB[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 s34*XB[1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 s34*XB[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 s34*XB[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 s12*s45*XB[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 s12*(s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 -(s23*XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0]) - 
  s12*XB[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0] - 
  s12*XB[1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0] - 
  s12*XB[1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1] + 
  s12*s45*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 s12*s15*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0], 
 s12*(s15 - s23)*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 -(s12*XB[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0]) - 
  s12*XB[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0] - 
  s12*XB[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
  s12*XB[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0] + 
  s12*XB[1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0] + 
  s12*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1], 
 ((s15 - s23 - s34)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((s12*s15*s34 - s12*s23*s34 + s23*s34^2 - s12*s15*s45 + s12*s23*s45 + 
     2*s12*s34*s45 + s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((s12^2*s15 + s12*s15^2 - s12^2*s23 - s12*s23^2 - 2*s12*s15*s34 + 
     s12*s23*s34 - s15*s23*s34 + s23^2*s34 - s15^2*s45 + s12*s23*s45 + 
     s15*s23*s45 - s12*s34*s45 + s15*s34*s45 - 2*s23*s34*s45 - s15*s45^2 + 
     s34*s45^2)*XB[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0])/eps5 + 
  (s12*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0])/eps5 + 
  (s12*(s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - s23*s34 - s15*s45 + 
     2*s23*s45 + s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0])/eps5 + 
  (s12*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - 
     s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5, 
 s15*s45*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 (s12 - s34)*s45*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 s34*XB[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
  s45*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
  s12*s45*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 (s15 - s34)*s45*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 -(s45*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0]) + 
  s45*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
 ((s15 - s23 - s34)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((s12 + s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  ((s12^2*s15 - s12^2*s23 + s12*s15*s23 - s12*s23^2 + s12*s23*s34 + 
     s23^2*s34 - s12*s15*s45 + 2*s12*s23*s45 + s15*s23*s45 + s12*s34*s45 - 
     s23*s34*s45)*XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  (s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + 2*s15*s34 - s23*s34 - 2*s34^2 + 
     s15*s45 - s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/eps5 + 
  (s45*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 + 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5, 
 s12*(s12 + s23)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 s12*XB[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
  s12*XB[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0] - 
  s12*XB[1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0] - 
  s12*XB[1, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1] + 
  s12*s23*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 s12*(s12 + s15 - s34 - s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 -(s12*XB[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0]) + 
  s12*XB[1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0] - 
  s12*s15*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 ((s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  ((s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s15*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0])/eps5 + 
  (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0])/eps5 + 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1])/eps5 - 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5, 
 s12*(s15 - s23 - s34)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 -(s45*(-s12 + s15 - s23 + s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0]), 
 -(s45*XB[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0]) + 
  s45*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0] - 
  s15*s45*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 ((s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - 
     s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  ((s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + 
     s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 - 
  (s45*(-(s12*s15) + s12*s23 + 2*s15*s34 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0])/eps5 + 
  (2*s15*s45*(s15 - s23 + s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 + 
  (s15*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/eps5, 
 s45*(s34 + s45)*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 -(s45*XB[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0]) + 
  s45*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
  s34*s45*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 (s15 - s23 - s34)*s45*XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 -(s45*(-s12 - s23 + s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0]), 
 s23*XB[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0] + 
  (s12 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0], 
 s12*XB[1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 
  (s23 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1] - 
  s12*s23*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 (s12 - s45)^2*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 s23*s45*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 -(s23*XB[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0]) + 
  s23*XB[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s12*XB[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
  s12*XB[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
  s12*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + 
  s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 s12*(s23 + s34)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 -((s23*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
     XB[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5) + 
  ((s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12*s23*(s12 + s23 - s45)*XB[1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0])/eps5 + 
  (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1])/eps5 + 
  (s12*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5, 
 s12*(s12 - s34 - s45)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 -(s34*XB[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0]) + 
  (s12 - s45)*XB[1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0], 
 (-s12 + s34)*XB[1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0] + 
  (s12 - s34)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1] - 
  s34*s45*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 ((s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
    2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
    2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
    2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
   XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5, 
 ((s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
    2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
    2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
    2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5, 
 s12*s34*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 s34*XB[1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0] + 
  (-s34 - s45)*XB[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
  s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1] - 
  s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 (s23 + s34)*s45*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 -((s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
     XB[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5) - 
  ((s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s34*s45*(-s12 + s34 + s45)*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s45*(-(s12*s15) + s12*s23 + 2*s15*s34 - s23*s34 + s15*s45 + s34*s45)*
    XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5, 
 s12*s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 s12*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], 
 (s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - 
     s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s12*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + 
     s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 + 
  (s12*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/eps5 + 
  (2*s12*s15*s45*(s15 - s23 + s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/
   eps5 - (s12*s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5, 
 s12*(s15 - s23 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 -(s12*s45*XB[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0]) + 
  s12*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0] + 
  s12*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0] - 
  s12*s15*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 -(((s15 - s23 - s34)*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - 
      s34*s45)*XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5) - 
  (s45*(s12*s15*s34 - s12*s23*s34 + s23*s34^2 - s12*s15*s45 + s12*s23*s45 + 
     2*s12*s34*s45 + s15*s34*s45 + s23*s34*s45 - s34^2*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (s45*(-(s12^2*s15) - s12*s15^2 + s12^2*s23 + s12*s23^2 + 2*s12*s15*s34 - 
     s12*s23*s34 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s12*s23*s45 - 
     s15*s23*s45 + s12*s34*s45 - s15*s34*s45 + 2*s23*s34*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s12*s45*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s12*s45*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0])/eps5 + 
  (s12*s45*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0])/eps5 + 
  (s12*s45*(s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - s23*s34 - s15*s45 + 
     2*s23*s45 + s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0])/eps5 + 
  (s12*s45*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - 2*s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 - 
  (s12*s45*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - 
     s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5, 
 -(s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0]) - 
  s12*(s12 - s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*(s23 + s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*(s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0], 
 s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s12*s23*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
  s12*s23*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*s23*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
  s12*s23*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
  s12*s23*(s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 -(s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0]) - 
  s12*(s12 + s23 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*s23*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
  s12*(s23 + s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*(s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
  s12*(s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + 
  s12*s23*(s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 s23*XB[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s23*XB[0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*XB[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s23*XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
  s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*XB[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
  s12*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
  s12*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0] - 
  s12*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0] + 
  s12*s23*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0] + 
  s12*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1], 
 (s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
   XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 2*s12*(s12 + s23 - s45)*
   XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0], 
 (-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
   XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  2*s12*s15*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
  2*s12*(s12 - s34 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0], 
 ((s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    (s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s12 - s34 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (4*s12*s15*(s12 + s23 - s45)*(s12 - s34 - s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, 
     0, 0, 0])/eps5 - (2*s12*(s12*s15*s23 - s12*s23^2 - s12*s15*s34 - 
     s12*s23*s34 - 2*s15*s23*s34 + s23^2*s34 + s23*s34^2 - s15*s23*s45 + 
     s15*s34*s45 - s23*s34*s45 - s34^2*s45)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
     0])/eps5 - (2*s12*(s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12*(s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*s12*(s12 - s34 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 + 
  (4*s12*s15*(s12 + s23 - s45)*(s12 - s34 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 
     0, 0, -1])/eps5, (-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
  2*s12*s15*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] - 
  2*s12*s23*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
  2*s12*s15*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
  2*s12*s23*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] - 
  2*s12*s34*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0] + 
  2*s12*s15*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 (-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
  2*s12*s23*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] - 
  2*s12*s23*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
  2*s12*s15*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
  2*s12*s23*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] + 
  2*s12*s23*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] - 
  2*s12*s23*s34*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 (4*s12*s23*s34*(-s15 + s23 + s34)*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - (2*s12*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + 
     s34*s45)*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    (s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  (2*s12*s23*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/eps5 + 
  (2*s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s12*s23*s34*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5, 
 (-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
  2*s15*s45*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0] - 
  2*s45*(-s12 - s23 + s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0], 
 (s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 2*s45*(-s12 + s34 + s45)*
   XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0], 
 (-2*s45*(-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + 
     2*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15*s23*s45 - s15*s34*s45 + 
     s23*s34*s45 + s34^2*s45)*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*(s12 - s34 - s45)*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (4*s15*s45*(-s12 - s23 + s45)*(-s12 + s34 + s45)*
    XB[1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    (s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s45*(-s12 - s23 + s45)*(-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/
   eps5 - (2*s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])/
   eps5 + (2*s45*(-s12 - s23 + s45)*(-(s12*s15) - s12*s23 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*(s12 - s34 - s45)*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (4*s15*s45*(-s12 - s23 + s45)*(-s12 + s34 + s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5, 
 s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
  s45*(-s12 + s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  (s12 + s34)*s45*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
  s45*(-s12 + s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 -(s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0]) - 
  s34*s45*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s34*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
  s34*s45*(-s12 + s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 (-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
   XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 
  2*s23*s45*XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
  2*s23*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0] - 
  2*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
  2*s15*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 (-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*
   XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 
  2*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
  2*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
  2*s23*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 (4*s23*s34*(-s15 + s23 + s34)*s45*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - ((s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    (s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s23*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (2*s45*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + 
     s23^2*s34 + s15^2*s45 - s15*s23*s45 - s15*s34*s45 - s23*s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s23*s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5, 
 (-2*s12*s34 - 2*s23*s34 - s15*s45 + s34*s45)*XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 
    0, 0] - s23*s45*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
  (-s15 + s23)*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
  s23*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
  s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
  (s12 - s34)*s45*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s45*(-s12 + s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s45^2*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] - 
  s34*s45^2*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s15 - 2*s12*s23 - 2*s12*s34 - 2*s15*s45 + s23*s45 + s34*s45)*
   XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
  s15*s45*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] - 
  (2*s12 - s45)*(s12 + s23 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s45*(-s12 + s34 + s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0] + 
  s15*s45*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
  s15*(s12 - s45)*s45*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s15 - 2*s12*s23 - 2*s12*s34 - s15*s45 + s34*s45)*
   XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s15 - 2*s12*s23 - 2*s12*s34 - s15*s45 + s34*s45)*
   XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
  (-2*s12*s15 + 2*s12*s23 + 2*s12*s34 + s15*s45 - s34*s45)*
   XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 
  s23*s45*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] + 
  (-2*s12*s15 + 2*s12*s23 + 2*s12*s34 + s15*s45 - s34*s45)*
   XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] - 
  s23*s34*s45*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
  s12*(2*s12 + 2*s23 - s45)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
  s12*(2*s12 + 2*s23 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0] + 
  (s12 - s34)*s45*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0] + 
  s15*s45*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] - 
  s12*(2*s12 + 2*s23 - s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] + 
  s12*(2*s12 + 2*s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 
  s12*(2*s12 + 2*s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] + 
  s12*s23*s45*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  (s12 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0] + 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] + 
  s45*(-2*s12*s15 + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
   XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - (s12 - s34)*s45*
   XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0] - 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
  s12*s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
  s45*(-s12 + s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0] - 
  (2*s12 + s23 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1] - 
  s12*s23*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0] - 
  (s12 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1] + 
  s34*s45^2*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2] + 
  s15*(s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 (2*s12*s15 - s15*s45 + s34*s45)*XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s23*(2*s12 - s45)*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
  (-s15 + s23)*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] - 
  s23*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] - 
  s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
  (s12 - s34)*s45*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s45*(-s12 + s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  s45^2*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
  s34*s45^2*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s23 - 2*s23*s34 - s23*s45 + s34*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 
    0, 0] + s15*s45*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] - 
  s45*(-s12 - s23 + s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s45*(-s12 + s34 + s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0] - 
  s15*s45*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
  s15*(s12 - s45)*s45*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s23 - s15*s45 + s34*s45)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
  (2*s12*s23 - s15*s45 + s34*s45)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 
  (-2*s12*s23 + s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
  s23*(2*s12 - s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] + 
  (-2*s12*s23 + s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
  s23*s34*(2*s12 - s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
  2*s12*s15*XB[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0] + 
  s12*(-2*s23 + s45)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
  2*s12*s15*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
  2*s12*s15*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0] - 
  s12*s45*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0] - 
  (s12 + s34)*s45*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0] + 
  s15*(2*s12 + s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] - 
  2*s12*s15*(s12 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s12*(-2*s23 + s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
  s12*(-2*s23 + s45)*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
  s12*(-2*s23 + s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
  s12*s23*(2*s12 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
  (s12 + s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0] + 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
  s45*(s12*s23 - s23*s34 - s15*s45 + s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 
    0, 0] + (s12 + s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0] - 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] - 
  s12*s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
  s45*(-s12 + s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0] - 
  (s23 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1] + 
  s12*s23*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0] + 
  (s12 + s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1] - 
  s34*(2*s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
  s15*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2] + 
  s15*(s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 -(s12*(s15 - s34)*XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0]) + 
  s12*s23*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*s34*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
  (-(s12*s15) + s12*s23 + 2*s15*s45 - 2*s23*s45 - 2*s34*s45)*
   XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1] - 
  s12*s23*s34*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0] - 
  s12*s34*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
  s12*(s12 - s34 - 2*s45)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s12*(s12 - s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  (s12 - 2*s34 - 2*s45)*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1] + 
  s12*s34*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
  (s12*s23 - s12*s34 - 2*s23*s34 - 2*s23*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 
    0, 0] - s12*s15*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s12*(s12 + s23 - s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
  (s12 - 2*s45)*(s12 - s34 - s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0] + 
  s12*s15*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
  s12*s15*(s12 - s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
  s12*(s15 - s34)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
  s12*(s15 - s34)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 
  s12*(s15 - s34)*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 
  s12*s23*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0] - 
  s12*(s15 - s34)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
  s12*s23*s34*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
  s12^2*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
  s12^2*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0] + 
  s12*(s12 - s34 - 2*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0] + 
  s12*s15*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] + 
  s12^2*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 
  s12^2*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 
  s12^2*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1] - 
  s12^2*s23*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  s12*(s12 - s34 - 2*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0] + 
  s12*s15*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1] - 
  s12*(s12*s23 - s23*s34 + s15*s45 - 2*s23*s45 - s34*s45)*
   XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - s12*(s12 - s34 - 2*s45)*
   XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0] - 
  s12*s15*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1] + 
  s12^2*s15*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0] - 
  s12*(s12 - s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0] + 
  s12*(-s23 + s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1] + 
  s12^2*s23*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0] - 
  s12*(s12 - s34 - 2*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1] - 
  s12*s34*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0] - 
  s12*s15*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2] + 
  s12*s15*(s12 - s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 ((2*s12^2*s15*s34 - 2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
     2*s12*s23*s34^2 + 2*s23^2*s34^2 - s12*s15^2*s45 + s12*s15*s23*s45 + 
     s12*s15*s34*s45 + 3*s12*s23*s34*s45 + 3*s15*s23*s34*s45 - 
     3*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s23*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (s34*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  ((s15 - s23)*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (s23*s34*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s34*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((s12 - s34)*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12 - s45)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (s45^2*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (s34*s45^2*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((-2*s12^2*s15^2 + 4*s12^2*s15*s23 - 2*s12^2*s23^2 + 2*s12^2*s15*s34 - 
     2*s12^2*s23*s34 - 2*s12*s15*s23*s34 + 2*s12*s23^2*s34 + 
     2*s12*s23*s34^2 + 4*s12*s15^2*s45 - 5*s12*s15*s23*s45 + s12*s23^2*s45 - 
     5*s12*s15*s34*s45 + s12*s23*s34*s45 - 2*s15*s23*s34*s45 + 
     s23^2*s34*s45 + s23*s34^2*s45 - 2*s15^2*s45^2 + s15*s23*s45^2 + 
     3*s15*s34*s45^2 - s23*s34*s45^2 - s34^2*s45^2)*
    XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12 + s23 - s45)*(-2*s12^2*s15 + 2*s12^2*s23 - 2*s12*s23*s34 + 
     s12*s15*s45 - 3*s12*s23*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  ((s12 - s34 - s45)*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (s15*(s12 - s45)*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((2*s12^2*s15^2 - 4*s12^2*s15*s23 + 2*s12^2*s23^2 - 2*s12^2*s15*s34 + 
     2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 - 
     2*s12*s23*s34^2 - 3*s12*s15^2*s45 + 3*s12*s15*s23*s45 + 
     3*s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*XB[1, 1, 1, 0, 0, 1, 1, 1, 
     0, 0, 0])/eps5 + ((2*s12^2*s15^2 - 4*s12^2*s15*s23 + 2*s12^2*s23^2 - 
     2*s12^2*s15*s34 + 2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 - 2*s12*s23*s34^2 - 3*s12*s15^2*s45 + 
     3*s12*s15*s23*s45 + 3*s12*s15*s34*s45 + s12*s23*s34*s45 + 
     s15*s23*s34*s45 - s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
     s34^2*s45^2)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  ((2*s12^2*s15^2 - 4*s12^2*s15*s23 + 2*s12^2*s23^2 - 2*s12^2*s15*s34 + 
     2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 - 
     2*s12*s23*s34^2 - 3*s12*s15^2*s45 + 3*s12*s15*s23*s45 + 
     3*s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*XB[1, 1, 1, 0, 1, 1, 1, 0, 
     0, 0, 0])/eps5 + (s23*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  ((2*s12^2*s15^2 - 4*s12^2*s15*s23 + 2*s12^2*s23^2 - 2*s12^2*s15*s34 + 
     2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 - 
     2*s12*s23*s34^2 - 3*s12*s15^2*s45 + 3*s12*s15*s23*s45 + 
     3*s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*XB[1, 1, 1, 0, 1, 1, 1, 1, 
     0, 0, -1])/eps5 + (s23*s34*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + 
     s23*s34 + s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 
     2*s12*s23*s34 + 2*s23^2*s34 - s12*s15*s45 + 3*s12*s23*s45 + 
     2*s15*s23*s45 - 3*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(-2*s12^2*s15 + 2*s12^2*s23 - 2*s12*s15*s23 + 2*s12*s23^2 - 
     2*s12*s23*s34 - 2*s23^2*s34 + s12*s15*s45 - 3*s12*s23*s45 - 
     2*s15*s23*s45 + 3*s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 + 
  ((s12 - s34)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/eps5 + 
  (s12*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 
     2*s12*s23*s34 + 2*s23^2*s34 - s12*s15*s45 + 3*s12*s23*s45 + 
     2*s15*s23*s45 - 3*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 - 
  (s12*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 
     2*s12*s23*s34 + 2*s23^2*s34 - s12*s15*s45 + 3*s12*s23*s45 + 
     2*s15*s23*s45 - 3*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  (s12*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 
     2*s12*s23*s34 + 2*s23^2*s34 - s12*s15*s45 + 3*s12*s23*s45 + 
     2*s15*s23*s45 - 3*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 - 
  (s12*s23*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  ((s12 - s34)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/eps5 - 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 - 
  (s45*(2*s12^2*s15^2 - 3*s12^2*s15*s23 + s12^2*s23^2 - 2*s12^2*s15*s34 + 
     s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 3*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 3*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
     s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  ((s12 - s34)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/eps5 + 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (s12*s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  ((s12 - s45)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/eps5 + 
  (s45*(2*s12^2*s15 - 2*s12^2*s23 + 3*s12*s15*s23 - 3*s12*s23^2 + s23^2*s34 - 
     s12*s15*s45 + 3*s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + 
     s34*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/eps5 - 
  (s12*s23*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  ((s12 - s34)*s45*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/eps5 - 
  (s34*s45^2*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (s15*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/eps5 + 
  (s15*s45*(-s12 + s45)*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5, 
 (-2*s23*(s15 - s23 - s34)*s34*(-s12 + s45)*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
     0])/eps5 - ((-3*s12^2*s15^2 + 3*s12^2*s15*s23 + s12^2*s15*s34 + 
     s12^2*s23*s34 - s12*s15*s23*s34 - s12*s23*s34^2 + 5*s12*s15^2*s45 - 
     4*s12*s15*s23*s45 - 6*s12*s15*s34*s45 - 2*s12*s23*s34*s45 - 
     2*s15*s23*s34*s45 + s12*s34^2*s45 + 2*s23*s34^2*s45 - 2*s15^2*s45^2 + 
     4*s15*s34*s45^2 - 2*s34^2*s45^2)*XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/
   eps5 + (s12*s23*(-3*s12*s15 + 3*s12*s23 + 2*s12*s34 - s23*s34 + 
     3*s15*s45 - 2*s23*s45 - s34*s45)*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/
   eps5 + (s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s15*s45 + 
     4*s12*s23*s45 + s12*s34*s45 - 2*s23*s34*s45 - 2*s23*s45^2)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  ((s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + s12*s15*s23*s34 - 
     s12*s23^2*s34 - s12*s15^2*s45 + 3*s12*s15*s23*s45 - 2*s12*s23^2*s45 + 
     s12*s15*s34*s45 + s12*s23*s34*s45 - 2*s15*s23*s34*s45 + 
     2*s23^2*s34*s45 - 2*s23*s34*s45^2)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/
   eps5 - (s23*s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 + s12*s15*s45 + 
     2*s12*s23*s45 - s12*s34*s45 - 2*s23*s34*s45 - 2*s15*s45^2 + 2*s34*s45^2)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 3*s12*s15*s45 + 2*s12*s23*s45 + 
     s12*s34*s45 + 2*s15*s45^2 - 2*s23*s45^2 - 2*s34*s45^2)*
    XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((s12^3*s15 - s12^3*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 - s12*s23*s34^2 - 
     s12^2*s15*s45 + 2*s12^2*s23*s45 - s12^2*s34*s45 - s12*s15*s34*s45 - 
     4*s12*s23*s34*s45 + s12*s34^2*s45 + 2*s23*s34^2*s45 + 2*s12*s34*s45^2 + 
     2*s15*s34*s45^2 - 2*s34^2*s45^2)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/
   eps5 - (s12*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 
     2*s23*s45 + s34*s45)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*(s12 - s45)*s45*(-s12 + s34 + s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 
     0])/eps5 + (s45*(-(s12^2*s15) + s12^2*s23 + 2*s12*s15*s34 - 
     s12*s23*s34 + s12*s15*s45 - 2*s12*s23*s45 + s12*s34*s45 - 
     2*s15*s34*s45 + 2*s23*s34*s45 - 2*s34*s45^2)*XB[1, 0, 1, 1, 1, 1, 1, 1, 
     0, 0, -1])/eps5 - (s34*(s12 - 2*s45)*s45*(s12*s15 + s12*s23 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((-(s12^2*s15*s23) + s12^2*s23^2 - s12^2*s15*s34 - s12^2*s23*s34 - 
     3*s12*s23^2*s34 + s12*s23*s34^2 + 2*s23^2*s34^2 - s12*s15*s23*s45 + 
     3*s12*s15*s34*s45 + 3*s12*s23*s34*s45 + 4*s15*s23*s34*s45 - 
     s12*s34^2*s45 - 4*s23*s34^2*s45 + 2*s15*s23*s45^2 - 2*s15*s34*s45^2 + 
     2*s34^2*s45^2)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s15*(2*s12^3 + s12^2*s15 + s12^2*s23 - 2*s12^2*s34 - s12*s23*s34 - 
     4*s12^2*s45 - 3*s12*s15*s45 - 2*s12*s23*s45 + 3*s12*s34*s45 + 
     2*s23*s34*s45 + 2*s12*s45^2 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  ((-s12 + s34 + s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 3*s12*s15*s45 - 
     s12*s34*s45 + 2*s15*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 + 2*s12^2*s45 - 3*s12*s15*s45 + 
     2*s12*s23*s45 - s12*s34*s45 - 4*s12*s45^2 + 2*s15*s45^2 - 2*s23*s45^2 + 
     2*s45^3)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (s15*(s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 3*s12*s15*s45 + 
     s12*s34*s45 + 2*s23*s34*s45 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((s12^2*s15^2 - 3*s12^2*s15*s23 + 2*s12^2*s23^2 - s12^2*s15*s34 - 
     s12^2*s23*s34 - s12*s15*s23*s34 - 2*s12*s23^2*s34 + s12*s23*s34^2 - 
     3*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 4*s12*s15*s34*s45 + 
     4*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s12*s34^2*s45 - 
     2*s23*s34^2*s45 + 2*s15^2*s45^2 - 4*s15*s34*s45^2 + 2*s34^2*s45^2)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((s12^2*s15^2 - 3*s12^2*s15*s23 + 2*s12^2*s23^2 - s12^2*s15*s34 - 
     s12^2*s23*s34 - s12*s15*s23*s34 - 2*s12*s23^2*s34 + s12*s23*s34^2 - 
     3*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 4*s12*s15*s34*s45 + 
     4*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s12*s34^2*s45 - 
     2*s23*s34^2*s45 + 2*s15^2*s45^2 - 4*s15*s34*s45^2 + 2*s34^2*s45^2)*
    XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  ((s12^2*s15^2 - 3*s12^2*s15*s23 + 2*s12^2*s23^2 - s12^2*s15*s34 - 
     s12^2*s23*s34 - s12*s15*s23*s34 - 2*s12*s23^2*s34 + s12*s23*s34^2 - 
     3*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 4*s12*s15*s34*s45 + 
     4*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s12*s34^2*s45 - 
     2*s23*s34^2*s45 + 2*s15^2*s45^2 - 4*s15*s34*s45^2 + 2*s34^2*s45^2)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s23*(s12^2*s15 - s12^2*s23 + 2*s12^2*s34 + 3*s12*s23*s34 + s12*s15*s45 - 
     5*s12*s34*s45 - 2*s23*s34*s45 - 2*s15*s45^2 + 2*s34*s45^2)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  ((s12^2*s15^2 - 3*s12^2*s15*s23 + 2*s12^2*s23^2 - s12^2*s15*s34 - 
     s12^2*s23*s34 - s12*s15*s23*s34 - 2*s12*s23^2*s34 + s12*s23*s34^2 - 
     3*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 4*s12*s15*s34*s45 + 
     4*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s12*s34^2*s45 - 
     2*s23*s34^2*s45 + 2*s15^2*s45^2 - 4*s15*s34*s45^2 + 2*s34^2*s45^2)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (s23*s34*(3*s12^2*s15 - 3*s12^2*s23 + 3*s12*s23*s34 - s12*s15*s45 + 
     2*s12*s23*s45 - 3*s12*s34*s45 - 2*s23*s34*s45 - 2*s15*s45^2 + 
     2*s34*s45^2)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(-s12^2 - 2*s12*s15 + s12*s23 + s12*s34 - s23*s34 + s12*s45 + 
     2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12^2*s15 + s12^2*s23 + 4*s12*s15*s23 - 2*s12*s23^2 - s12*s23*s34 + 
     2*s23^2*s34 - s12*s15*s45 + s12*s34*s45 - 2*s23*s34*s45)*
    XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(-s12^2 - 2*s12*s15 + s12*s23 + s12*s34 - s23*s34 + s12*s45 + 
     2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(-s12^2 - 2*s12*s15 + s12*s23 + s12*s34 - s23*s34 + s12*s45 + 
     2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s12*(s12^2*s15 + s12^2*s23 + 2*s12*s15*s23 - s12*s23*s34 - 3*s12*s15*s45 - 
     2*s12*s23*s45 - 6*s15*s23*s45 + s12*s34*s45 + 2*s23*s34*s45 + 
     2*s15*s45^2 - 2*s34*s45^2)*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 + 
  ((s12^3*s15 - s12^3*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 - s12*s23*s34^2 - 
     3*s12^2*s15*s45 - s12^2*s34*s45 - s12*s15*s34*s45 - 2*s12*s23*s34*s45 + 
     s12*s34^2*s45 + 2*s23*s34^2*s45 + 2*s12*s15*s45^2 + 2*s15*s34*s45^2 - 
     2*s34^2*s45^2)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s15*(-2*s12^3 - 5*s12^2*s15 + 3*s12^2*s23 + 2*s12^2*s34 - 3*s12*s23*s34 + 
     3*s12*s15*s45 + 2*s12*s23*s45 - 3*s12*s34*s45 + 2*s23*s34*s45 + 
     2*s12*s45^2 + 2*s15*s45^2 - 2*s34*s45^2)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 
     0, -1])/eps5 - (4*s12*s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 
     2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 - 2*s23*s34*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12^2*s15 + s12^2*s23 + 4*s12*s15*s23 - 2*s12*s23^2 - s12*s23*s34 + 
     2*s23^2*s34 - s12*s15*s45 + s12*s34*s45 - 2*s23*s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 - 
  (s12*(s12^2*s15 + s12^2*s23 + 4*s12*s15*s23 - 2*s12*s23^2 - s12*s23*s34 + 
     2*s23^2*s34 - s12*s15*s45 + s12*s34*s45 - 2*s23*s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  (2*s12*s23*(s12 - s45)*(s12 + s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 
     0])/eps5 - (s12*(s12^2*s15 + s12^2*s23 + 4*s12*s15*s23 - 2*s12*s23^2 - 
     s12*s23*s34 + 2*s23^2*s34 - s12*s15*s45 + s12*s34*s45 - 2*s23*s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 - 
  (s12*s23*(-3*s12^2*s15 + 3*s12^2*s23 - 3*s12*s23*s34 + 3*s12*s15*s45 - 
     2*s12*s23*s45 + 3*s12*s34*s45 + 2*s23*s34*s45 - 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  ((s12^3*s15 - s12^3*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 - s12*s23*s34^2 - 
     3*s12^2*s15*s45 - s12^2*s34*s45 - s12*s15*s34*s45 - 2*s12*s23*s34*s45 + 
     s12*s34^2*s45 + 2*s23*s34^2*s45 + 2*s12*s15*s45^2 + 2*s15*s34*s45^2 - 
     2*s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/eps5 + 
  (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 + 2*s12^2*s45 + s12*s15*s45 - 
     2*s12*s23*s45 - s12*s34*s45 - 2*s23*s34*s45 - 2*s12*s45^2 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 - 
  ((s12^3*s15*s23 - s12^3*s23^2 - s12^2*s15*s23*s34 + 2*s12^2*s23^2*s34 - 
     s12*s23^2*s34^2 + s12^2*s15^2*s45 - 6*s12^2*s15*s23*s45 + 
     2*s12^2*s23^2*s45 - s12^2*s15*s34*s45 - 2*s12^2*s23*s34*s45 - 
     2*s12*s15*s23*s34*s45 - 4*s12*s23^2*s34*s45 + 2*s12*s23*s34^2*s45 + 
     2*s23^2*s34^2*s45 - 3*s12*s15^2*s45^2 + 4*s12*s15*s23*s45^2 + 
     4*s12*s15*s34*s45^2 + 4*s12*s23*s34*s45^2 + 4*s15*s23*s34*s45^2 - 
     s12*s34^2*s45^2 - 4*s23*s34^2*s45^2 + 2*s15^2*s45^3 - 4*s15*s34*s45^3 + 
     2*s34^2*s45^3)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  ((s12^3*s15 - s12^3*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 - s12*s23*s34^2 - 
     3*s12^2*s15*s45 - s12^2*s34*s45 - s12*s15*s34*s45 - 2*s12*s23*s34*s45 + 
     s12*s34^2*s45 + 2*s23*s34^2*s45 + 2*s12*s15*s45^2 + 2*s15*s34*s45^2 - 
     2*s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/eps5 - 
  (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 + 2*s12^2*s45 + s12*s15*s45 - 
     2*s12*s23*s45 - s12*s34*s45 - 2*s23*s34*s45 - 2*s12*s45^2 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (s12*s15*(-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + 3*s12*s15*s45 - 
     s12*s34*s45 + 4*s23*s34*s45 - 2*s15*s45^2 + 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 3*s12*s15*s45 + 
     s12*s34*s45 + 2*s23*s34*s45 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/eps5 - 
  ((s12^2*s15*s23 - s12^2*s23^2 + s12*s23^2*s34 + s12^2*s15*s45 + 
     s12^2*s23*s45 - 3*s12*s15*s23*s45 + 2*s12*s23^2*s45 - 
     2*s12*s23*s34*s45 - 2*s23^2*s34*s45 - 3*s12*s15*s45^2 - 
     2*s12*s23*s45^2 - 2*s15*s23*s45^2 + s12*s34*s45^2 + 4*s23*s34*s45^2 + 
     2*s15*s45^3 - 2*s34*s45^3)*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/eps5 + 
  (s12*s23*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 5*s12*s15*s45 + 
     2*s12*s23*s45 - s12*s34*s45 - 2*s23*s34*s45 + 4*s15*s45^2 + 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  ((s12^3*s15 - s12^3*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 - s12*s23*s34^2 - 
     3*s12^2*s15*s45 - s12^2*s34*s45 - s12*s15*s34*s45 - 2*s12*s23*s34*s45 + 
     s12*s34^2*s45 + 2*s23*s34^2*s45 + 2*s12*s15*s45^2 + 2*s15*s34*s45^2 - 
     2*s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/eps5 - 
  (s34*(3*s12 - 2*s45)*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 + 2*s12^2*s45 + s12*s15*s45 - 
     2*s12*s23*s45 - s12*s34*s45 - 2*s23*s34*s45 - 2*s12*s45^2 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/eps5 + 
  (s15*(s12^3*s15 - s12^3*s23 + s12^2*s23*s34 - 3*s12^2*s23*s45 + 
     s12^2*s34*s45 - 7*s12*s23*s34*s45 - 3*s12*s15*s45^2 + 4*s12*s23*s45^2 + 
     s12*s34*s45^2 + 2*s23*s34*s45^2 + 2*s15*s45^3 - 2*s34*s45^3)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (6*s12*s15*s23*s34*(s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
   eps5, (s23*s34*(-s15 + s23 + s34)*s45*XB[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
     0])/eps5 + (s34*s45*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - 
     2*s23*s45 - s34*s45)*XB[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s45*(-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + 
     2*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15*s23*s45 - s15*s34*s45 + 
     s23*s34*s45 + s34^2*s45)*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s23*(s15 - s23 - s34)*s34*s45*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s23*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  (s23*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (s34*s45*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - 2*s23*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s45*(-(s12*s15^2) + s12*s23^2 + 2*s12*s15*s34 + 2*s12*s23*s34 + 
     3*s15*s23*s34 - s23^2*s34 - 2*s23*s34^2 + s15^2*s45 + s15*s23*s45 - 
     3*s15*s34*s45 + s23*s34*s45 + 2*s34^2*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, -1])/(2*eps5) + (s23*s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - 
     s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s34*s45^2*(-s12 + s34 + s45)*XB[1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s45*(-s12 + s34 + s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + 
     s34*s45)*XB[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s34*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s45*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s45*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (s34*s45^2*(-s12 + s34 + s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (s45*(2*s12^2*s15 - 2*s12^2*s23 - 2*s12*s15*s34 + 4*s12*s23*s34 - 
     2*s23*s34^2 - 3*s12*s15*s45 + s12*s23*s45 - 2*s12*s34*s45 - 
     s23*s34*s45 + 2*s34^2*s45 + s15*s45^2 + s34*s45^2)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s34*s45^2*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s15*s45*(-s12 - s23 + s45)*(-s12 + s34 + s45)*XB[1, 1, -1, 1, 1, 1, 1, 1, 
     0, 0, 0])/eps5 - (s45*(-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + 
     s12*s23*s34 + 2*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15*s23*s45 - 
     s15*s34*s45 + s23*s34*s45 + s34^2*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
     0])/(2*eps5) - (s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + 
     s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 
     0, 0])/(2*eps5) + (s45*(-s12 - s23 + s45)*(-(s12*s15) - s12*s23 + 
     s23*s34 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/
   (2*eps5) - (s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/
   eps5 + (s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])/
   eps5 - (s45*(-s12 - s23 + s45)*(-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 + 
  (s45*(-s12 + s34 + s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + 
     s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s15*s45*(4*s12^2 + s12*s15 + 3*s12*s23 - 4*s12*s34 - 3*s23*s34 - 
     6*s12*s45 - s15*s45 - 2*s23*s45 + 3*s34*s45 + 2*s45^2)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s15*s45*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/(2*eps5) + 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) + 
  (s23*s45*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) + 
  (s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s12*s23*s34 + 
     s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s23*s34*s45*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/(2*eps5) + 
  (s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 2*s12*s45 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/(2*eps5) - 
  (s12*s23*(s12 + s23 - s45)*s45*XB[1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0])/eps5 + 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s12*s23*s45*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
   eps5 + (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0])/eps5 - 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/(2*eps5) + 
  (s15*s45*(-4*s12^2 - 3*s12*s15 - s12*s23 + 4*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/
   (2*eps5) + (s45*(2*s12^2*s15^2 - 3*s12^2*s15*s23 + s12^2*s23^2 + 
     3*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 3*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 3*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
     s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0])/eps5 - 
  (s12*s45*(-(s12*s15) - s12*s23 - 2*s15*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0])/eps5 + 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/(2*eps5) - 
  (s15*s45*(-4*s12^2 - 3*s12*s15 - s12*s23 + 4*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/
   (2*eps5) + (s12*s15*s45*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) + 
  (s12*s23*(s12 + s23 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0])/eps5 - 
  (s45*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/(2*eps5) + 
  (s45*(2*s12^2*s15 + 2*s12^2*s23 + 3*s12*s15*s23 + s12*s23^2 - 
     2*s12*s23*s34 - s23^2*s34 - 3*s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 
     2*s12*s34*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/(2*eps5) + 
  (s12*s23*s45*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) + 
  (s45*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/(2*eps5) - 
  (s34*s45^2*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s15*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s23*s34 + 2*s12*s45 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/(2*eps5) - 
  (s15*s45*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5), 
 (s12*s23*(s15 - s23 - s34)*s34*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s23*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - 
     s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s12*s23*s34*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s34*(s12 - s34 - s45)*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (s12*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s12*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*(-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + 
     2*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15*s23*s45 - s15*s34*s45 + 
     s23*s34*s45 + s34^2*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*s15*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*(s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*(s12 - s34 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) + 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 - s15*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s12*s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*s23*s34*(-s15 + s23 + s34)*XB[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - (s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*s23*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/(2*eps5) - 
  (s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) + 
  (s12*s23*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  (s12*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (s12*(s12*s15^2 - 3*s12*s15*s23 + 2*s12*s23^2 + s12*s15*s34 + s12*s23*s34 + 
     3*s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - s15^2*s45 + 2*s15*s23*s45 + 
     2*s23*s34*s45 + s34^2*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/
   (2*eps5) + (s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12^2*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12^2*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  (s12^2*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (s12^2*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/(2*eps5) + 
  (s12*s15*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s12^2*s23*(s12 + s23 - s45)*XB[1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0])/eps5 + 
  (s12^2*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/(2*eps5) - 
  (s12^2*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/(2*eps5) - 
  (s12^2*s23*(s12 + s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0])/eps5 + 
  (s12*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0])/eps5 - 
  (s12*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 - s12*s23*s34 - 2*s23^2*s34 - 
     3*s12*s15*s45 - 2*s12*s23*s45 - 2*s15*s23*s45 + s12*s34*s45 + 
     4*s23*s34*s45 + 2*s15*s45^2 - 2*s34*s45^2)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 
     0, -1])/(2*eps5) + (s12^2*s23*(-(s12*s15) + s12*s23 - s23*s34 + 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/(2*eps5) + 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/(2*eps5) + 
  (s12*(-(s12^2*s15*s23) + s12^2*s23^2 + s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
     s23^2*s34^2 - s12*s15^2*s45 + 2*s12*s15*s23*s45 + s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/
   (2*eps5) - (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - 
     s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/(2*eps5) - 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/(2*eps5) - 
  (s12^2*s15*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) - 
  (s12*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/(2*eps5) - 
  (s12*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + 
     s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/(2*eps5) - 
  (s12^2*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  (s12*s34*(s12 - s34 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0])/eps5 - 
  (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - 
     3*s12*s15*s45 + 2*s12*s23*s45 - s12*s34*s45 + 3*s15*s34*s45 - 
     2*s23*s34*s45 + s34^2*s45 + 2*s15*s45^2 + 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/(2*eps5) + 
  (s12*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 - s15*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/(2*eps5) - 
  (s12*s15*(-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + 2*s12*s15*s45 - 
     s12*s23*s45 - s12*s34*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5), 
 (s23*(s15 - s23 - s34)*s34*(s12 - s45)*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/
   eps5 + ((s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s23*(s12 - s45)*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s34*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + 
     s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  ((s12 - s45)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - 
     s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s23*s34*(s12 - s45)*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  (s34*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + 
     s34*s45)*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - 
     s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s34*(s12 - s45)*s45*(-s12 + s34 + s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 
     0])/eps5 - ((s12 - s45)*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - 
     s15*s45 - s34*s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s34*(s12 - s45)*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + 
     2*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15*s23*s45 - s15*s34*s45 + 
     s23*s34*s45 + s34^2*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s15*(s12 - s45)*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 
     2*s12*s45 - s15*s45 + s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/
   (2*eps5) + ((s12 - s45)*(s12 + s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  ((s12 - s45)*(s12 - s34 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - 
     s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) + 
  (s15*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 - s15*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/
   (2*eps5) - (s15*(s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 
     2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  ((s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/(2*eps5) + 
  ((s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) + 
  (s23*(s12 - s45)*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - 
     s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s23*s34*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*s15*(s12 + s15 - s34)*(s12 - s45)*XB[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 
     0])/eps5 + (s12*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/(2*eps5) - 
  (s12*s15*(s12 + s15 - s34)*(s12 - s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/
   eps5 + (s12*s15*(s12 + s15 - s34)*(s12 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 0, 
     0, 0, 0])/eps5 + (s12*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - 
     s23*s34 - s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/
   (2*eps5) + ((s12 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 
     2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + 
     s34^2*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/(2*eps5) + 
  (s15*(s12 - s45)*(2*s12^2 + 3*s12*s15 - s12*s23 - 2*s12*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/
   (2*eps5) + (s12*s15*(s12 - s45)*(-(s12*s15) + s12*s23 - s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s12*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/(2*eps5) - 
  (s12*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/(2*eps5) - 
  (s12*s23*(s12 - s45)*(s12 + s23 - s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 
     0])/eps5 - (s12*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/(2*eps5) - 
  (s12*s23*(s12 - s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*eps5) + 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - 
     s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/(2*eps5) + 
  (s15*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/(2*eps5) + 
  ((s12 - s45)*(-(s12^2*s15*s23) + s12^2*s23^2 + s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - 
     s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/(2*eps5) - 
  (s15*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/(2*eps5) - 
  (s12*s15*(s12 - s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/(2*eps5) - 
  ((s12 - s45)*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + 
     s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/(2*eps5) - 
  (s12*s23*(s12 - s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/(2*eps5) - 
  ((s12 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - 
     s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/(2*eps5) - 
  (s34*(s12 - s45)*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/(2*eps5) - 
  (s15*(s12 - s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/(2*eps5) + 
  (s15*(s12 - s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s23*s45 + 
     s12*s34*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/(2*eps5) + 
  (s12*s15*s23*s34*(s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5, 
 (2*s23*s34*(-s15 + s23 + s34)*XB[-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s23*(s12 + s15 - s34)*s34*XB[-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s23*(s12 + s23)*s34*XB[-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s23*s34*s45*XB[-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s23*s34*s45*XB[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s23*(s15 - s34)*s34*s45*XB[-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s23*s45 + s34*s45)*
    XB[0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s34*(-(s12*s15) + s12*s23 - s23*s34 + 2*s12*s45 + s15*s45 + 2*s23*s45 - 
     s34*s45)*XB[0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (4*s23*s34*s45*XB[0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*(s12 - s45)*s45*XB[0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (2*s34*s45*(s23 + s45)*XB[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s34*s45*(s12*s15 + s23*s34 - s15*s45 + s34*s45)*
    XB[0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s34*(s12*s15 - 3*s12*s23 - 2*s15*s23 + 3*s23*s34 - s15*s45 + 4*s23*s45 + 
     s34*s45)*XB[0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*(s12^2*s23 - s12*s15*s23 + 2*s12*s23^2 - s12*s15*s34 - 2*s23^2*s34 - 
     s23*s34^2 - 2*s12*s23*s45 - s12*s34*s45 - s15*s34*s45 + 2*s23*s34*s45 + 
     s34^2*s45)*XB[0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s23*(2*s12^2 - 3*s12*s15 + 5*s12*s23 - 2*s12*s34 - 5*s23*s34 - 6*s12*s45 + 
     3*s15*s45 - 4*s23*s45 + 5*s34*s45 + 4*s45^2)*XB[0, 1, 0, 1, 1, 0, 1, 1, 
     0, 0, 0])/eps5 + (2*s34*s45*(-s12 + s23 + 2*s34 + s45)*
    XB[0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s45*(s12*s23 - s15*s23 + 2*s23^2 - 2*s15*s34 + s23*s34 - 2*s23*s45 - 
     s34*s45)*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s34*s45*(-(s12*s15) + s12*s23 + 2*s23^2 + s23*s34 + s15*s45 - 
     2*s23*s45 - s34*s45)*XB[0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (4*s23*s34*(-s15 + s23 + s34)*XB[0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*(-(s12*s15^2) + s12*s15*s23 - 2*s15*s23*s34 + 2*s23^2*s34 + s12*s34^2 + 
     2*s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s23*(-3*s12*s15 + 3*s12*s23 + 4*s12*s34 + 3*s23*s34 + 3*s15*s45 - 
     3*s34*s45)*XB[0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s12*s15*s34 - s15*s23*s34 + 
     s23*s34^2 - s15^2*s45 + s15*s23*s45 + 2*s15*s34*s45 - s23*s34*s45 - 
     s34^2*s45)*XB[0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*(2*s12*s15^2 - 4*s12*s15*s23 + 2*s12*s23^2 - 2*s12*s15*s34 + 
     3*s12*s23*s34 + s15*s23*s34 - s23*s34^2 - 2*s15^2*s45 + 2*s15*s23*s45 + 
     4*s15*s34*s45 - 2*s23*s34*s45 - 2*s34^2*s45)*XB[0, 1, 1, 0, 1, 1, 1, 0, 
     0, 0, 0])/eps5 - (2*s23*(s12 + s23)*s34*XB[0, 1, 1, 0, 1, 1, 1, 1, -1, 
     0, 0])/eps5 + (2*s34*(s12*s34 + 2*s23*s34 + 2*s23*s45)*
    XB[0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s12*s23*s34 - 
     4*s15*s23*s34 + 3*s23^2*s34 + 2*s23*s34^2 + s15^2*s45 - s15*s23*s45 - 
     2*s15*s34*s45 - s23*s34*s45 + s34^2*s45)*XB[0, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, -1])/eps5 - (2*s23*s34*(-2*s12*s15 + 2*s12*s23 + 2*s12*s34 + 
     s23*s34 + 4*s15*s45 - 2*s23*s45 - 4*s34*s45)*XB[0, 1, 1, 0, 1, 1, 1, 1, 
     0, 0, 0])/eps5 - (2*(s12 + s15 - s34)*(s12*s15 + 2*s12*s34 + 2*s23*s34 + 
     2*s15*s45 - 2*s34*s45)*XB[0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((-5*s12^2*s15 + s12^2*s23 - 6*s12*s15*s23 + 2*s12*s23^2 - s12*s23*s34 - 
     2*s23^2*s34 + 5*s12*s15*s45 - 4*s12*s23*s45 - 2*s15*s23*s45 - 
     5*s12*s34*s45 + 2*s23*s34*s45)*XB[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/
   eps5 - (2*(s12 + s15 - s34)*(s12*s15 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*(s12 + s15 - s34)*(s12*s15 + 2*s23*s34 + 2*s15*s45 - 2*s34*s45)*
    XB[0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12*s23*(s12 + s15 - s34)*XB[0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*(s12^2*s15 - s12^2*s23 - 2*s12^2*s34 - s12*s15*s34 + 2*s12*s34^2 + 
     s23*s34^2 - 3*s12*s15*s45 + 2*s12*s23*s45 + 6*s12*s34*s45 + 
     4*s15*s34*s45 - 4*s34^2*s45 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*(2*s12^2*s15 + s12*s15^2 - s12^2*s23 + 2*s12*s23*s34 + 2*s15*s23*s34 - 
     s23*s34^2 + 2*s12*s15*s45 + 5*s15^2*s45 - 2*s15*s23*s45 + s12*s34*s45 - 
     6*s15*s34*s45 + 2*s23*s34*s45 + s34^2*s45 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*(-(s12^2*s15^2) + s12^2*s15*s23 + 3*s12^2*s15*s34 - 2*s12^2*s23*s34 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 2*s12*s23*s34^2 + 2*s23^2*s34^2 + 
     3*s12*s15^2*s45 - 2*s12*s15*s23*s45 - 5*s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 + 2*s12*s34^2*s45 - 2*s15^2*s45^2 + 4*s15*s34*s45^2 - 
     2*s34^2*s45^2)*XB[0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*s23*(s12 + s23 - s45)*XB[0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0])/eps5 + 
  ((2*s12^2*s15 + s12*s15*s23 + s12*s23^2 - s23^2*s34 - 2*s12*s15*s45 - 
     2*s12*s23*s45 - s15*s23*s45 + 2*s12*s34*s45 + s23*s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 - 
  (2*(s12^2*s15 + 2*s12*s15*s23 - s12*s23^2 + s23^2*s34 - s12*s15*s45 + 
     2*s12*s23*s45 + s15*s23*s45 + s12*s34*s45 - s23*s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  (2*s12*s23*(s12 + s23 - s45)*XB[0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0])/eps5 - 
  ((s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0])/eps5 + 
  ((-4*s12^2*s15 + 2*s12^2*s23 - 5*s12*s15*s23 + 3*s12*s23^2 - 
     2*s12*s23*s34 - 3*s23^2*s34 + 3*s12*s15*s45 - 5*s12*s23*s45 - 
     3*s15*s23*s45 - 4*s12*s34*s45 + 4*s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 - 
  (2*s23*s45*(-(s12*s15) + s12*s23 + 3*s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s45*(-(s12*s15) + s12*s23 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/eps5 + 
  (2*s45*(s12*s15 + s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 - 
  (2*s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s15*s23*s34 - 
     s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s45*(-2*s12*s15 + 2*s12*s23 + 3*s12*s34 + 3*s15*s34 - 3*s34^2 + 
     2*s15*s45 - 2*s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/eps5 + 
  (2*s45*(-(s12*s15) - 3*s15^2 + 2*s15*s23 + 3*s15*s34 - 2*s23*s34 - 
     2*s15*s45 + 2*s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (4*s45*(-(s12*s15^2) + s12*s15*s23 + s12*s15*s34 + s15*s23*s34 - 
     s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s23*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/eps5 - 
  (2*(s12 + s15)*s23*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/eps5 + 
  (2*s12*s23*s34*s45*XB[0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*s45*(s12*s15 - s12*s23 - 3*s12*s34 - 3*s15*s34 + s23*s34 + 3*s34^2 - 
     s15*s45 + s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/eps5 - 
  (2*s34*s45*(-2*s12*s23 + s12*s34 + 3*s23*s34 + 2*s23*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s45*(-2*s12*s15 - 3*s15^2 + s12*s23 + 2*s15*s23 + 3*s15*s34 - s23*s34 - 
     s15*s45 + s34*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2])/eps5 - 
  (2*s45*(-(s12*s15^2) + s12*s15*s23 + 3*s12*s23*s34 - 2*s15*s23*s34 + 
     2*s23^2*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 - 2*s23*s34*s45 + 
     s34^2*s45)*XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (4*s23*s34*s45*(-(s12*s15) + s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s34^2*s45*XB[1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*s45^2*XB[1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*(s12 - s45)*s45*XB[1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s34*s45^2*XB[1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s34^2*s45^2*XB[1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (s34*(3*s12*s15 - 3*s12*s23 + 3*s23*s34 - 2*s12*s45 - 3*s15*s45 + 
     2*s23*s45 + s34*s45 + 2*s45^2)*XB[1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - ((-3*s12^2*s15 + 3*s12^2*s23 + 3*s12*s15*s34 - 6*s12*s23*s34 + 
     3*s23*s34^2 - 4*s12^2*s45 + 4*s12*s15*s45 - 5*s12*s23*s45 + 
     7*s12*s34*s45 + s15*s34*s45 + 5*s23*s34*s45 - 3*s34^2*s45 + 
     4*s12*s45^2 - s15*s45^2 - 5*s34*s45^2)*XB[1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 
     0])/eps5 - ((3*s12^2*s15 - 3*s12^2*s23 + 3*s12*s23*s34 + 4*s12^2*s45 - 
     6*s12*s15*s45 + 7*s12*s23*s45 - 5*s12*s34*s45 - 5*s23*s34*s45 - 
     8*s12*s45^2 + 3*s15*s45^2 - 4*s23*s45^2 + 5*s34*s45^2 + 4*s45^3)*
    XB[1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (4*s34*s45*(-s12 + s34 + s45)*XB[1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s45*(-(s12*s15) + s12*s23 + 2*s15*s34 - s23*s34 - 2*s12*s45 + s15*s45 - 
     2*s23*s45 + s34*s45 + 2*s45^2)*XB[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1])/
   eps5 + (2*s34*s45*(-(s12*s15) - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2)*XB[1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - (2*s34*(-(s12*s15) + s12*s23 + s12*s34 + s23*s34 + s15*s45 - 
     s34*s45)*XB[1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*(s12^2*s15 - s12^2*s23 - 3*s12^2*s34 - 3*s12*s23*s34 + 3*s12*s34^2 + 
     4*s23*s34^2 - 3*s12*s15*s45 + 2*s12*s23*s45 + 5*s12*s34*s45 + 
     s15*s34*s45 + 4*s23*s34*s45 - s34^2*s45 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s34*(s12 + 2*s23 - s45)*XB[1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (s34*(5*s12*s15 - 5*s12*s23 + 5*s23*s34 + 2*s12*s45 - s15*s45 + 4*s23*s45 + 
     s34*s45)*XB[1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*s34*(s12*s15 - s12*s23 + s23*s34 - 2*s12*s45 - 2*s15*s45 + 2*s23*s45 + 
     2*s34*s45)*XB[1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s23*s34*s45*XB[1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*(2*s12*s15*s34 - 2*s12*s23*s34 + 2*s23*s34^2 - s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 - s15*s34*s45 + 3*s23*s34*s45 + s34^2*s45 + 
     s15*s45^2 - s34*s45^2)*XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 4*s12*s15*s45 + 
     4*s12*s23*s45 + 3*s12*s34*s45 + 3*s15*s45^2 - 2*s23*s45^2 - 3*s34*s45^2)*
    XB[1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((-4*s12^3 + s12^2*s15 - 5*s12^2*s23 + 8*s12^2*s34 - s12*s15*s34 + 
     10*s12*s23*s34 - 4*s12*s34^2 - 5*s23*s34^2 + 4*s12^2*s45 - s12*s15*s45 - 
     9*s12*s34*s45 - 5*s15*s34*s45 + 5*s34^2*s45)*XB[1, 0, 1, 1, -1, 1, 1, 1, 
     0, 0, 0])/eps5 + (2*(2*s12^3 - 2*s12^2*s15 + 4*s12^2*s23 - 2*s12^2*s34 - 
     4*s12*s23*s34 - 4*s12^2*s45 + 3*s12*s15*s45 - 3*s12*s23*s45 + 
     s12*s34*s45 - s23*s34*s45 + 2*s12*s45^2 - s15*s45^2 + s34*s45^2)*
    XB[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + 
     s12^2*s45 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  ((5*s12^2*s15 - 5*s12^2*s23 - 5*s12*s15*s34 + 10*s12*s23*s34 - 
     5*s23*s34^2 + 4*s12^2*s45 - s12*s15*s45 - 9*s12*s34*s45 - 
     5*s15*s34*s45 + 5*s34^2*s45)*XB[1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s23*s45 + s12*s34*s45 + 
     s23*s34*s45 + s15*s45^2 - s34*s45^2)*XB[1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 
     0])/eps5 - (2*s34*s45*(-3*s12 + 3*s34 + 2*s45)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 - 
  ((3*s12^2*s15 - 3*s12^2*s23 - 3*s12*s15*s34 + 6*s12*s23*s34 - 3*s23*s34^2 - 
     4*s12^2*s45 - 3*s12*s15*s45 - 4*s12*s23*s45 + s12*s34*s45 - 
     9*s15*s34*s45 + 4*s23*s34*s45 + 3*s34^2*s45 + 4*s12*s45^2 - 4*s34*s45^2)*
    XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1])/eps5 - 
  (s34*s45*(8*s12^2 + 7*s12*s15 + 9*s12*s23 - 8*s12*s34 - 9*s23*s34 - 
     8*s12*s45 - 9*s15*s45 + 9*s34*s45)*XB[1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/
   eps5 + (2*(-2*s12^2*s15 + 2*s12^2*s23 - 2*s12*s23*s34 + s12^2*s45 + 
     3*s12*s15*s45 - 2*s12*s34*s45 - s23*s34*s45 - s12*s45^2 - s15*s45^2 + 
     s34*s45^2)*XB[1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 + 
  (2*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s23*s34 + 2*s12^2*s45 - 
     3*s12*s15*s45 + 3*s12*s23*s45 - s12*s34*s45 + s23*s34*s45 - 
     2*s12*s45^2 + s15*s45^2 - s34*s45^2)*XB[1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 
     0])/eps5 + (2*(2*s12^2*s15 - 2*s12^2*s23 + 2*s12*s23*s34 - 
     3*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - 
     s34*s45^2)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 + 
  ((-(s12^3*s15) + s12^3*s23 - s12^2*s23*s34 + 4*s12^2*s15*s45 - 
     3*s12^2*s23*s45 - 3*s12^2*s34*s45 + s12*s23*s34*s45 - 5*s12*s15*s45^2 + 
     2*s12*s23*s45^2 + 5*s12*s34*s45^2 + 2*s23*s34*s45^2 + 2*s15*s45^3 - 
     2*s34*s45^3)*XB[1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s34*s45*(-3*s12 + 3*s34 + 2*s45)*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0])/
   eps5 + (s45*(-(s12*s15) + s12*s23 + 6*s15*s34 - s23*s34 + 2*s12*s45 + 
     3*s15*s45 + s34*s45)*XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 - 
  (s34*s45*(5*s12*s15 + s12*s23 - s23*s34 + 2*s12*s45 - s15*s45 + s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s34*s45*(-3*s12 + 3*s34 + 2*s45)*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0])/
   eps5 - (2*s45*(-2*s12*s15 + 2*s12*s23 + 3*s15*s34 - 2*s23*s34 - 
     2*s12*s45 + 2*s34*s45)*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (2*s34*s45*(-(s12*s15) - 2*s12*s23 + 2*s23*s34 + 2*s12*s45 + 2*s15*s45 - 
     2*s34*s45)*XB[1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s34*(s12 - s45)*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0])/eps5 - 
  (2*s45*(s12*s15 - s12*s23 - s15*s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1])/
   eps5 - (2*s12*s23*s34*s45*XB[1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 + 
  (2*s34*s45*(-3*s12 + 3*s34 + 2*s45)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1])/
   eps5 - (2*s34*s45*(-s12^2 + s12*s34 + 3*s12*s45 - 3*s34*s45 - 2*s45^2)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (2*s45*(-(s12*s15) + s12*s23 + 3*s15*s34 - s23*s34 + s15*s45 + s34*s45)*
    XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2])/eps5 + 
  (2*s34*s45*(3*s12*s15 + s12*s23 - s23*s34 + 2*s12*s45 - 4*s15*s45 + 
     2*s23*s45 + s34*s45 - 2*s45^2)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/
   eps5 - (2*s34*s45*(s12^2*s15 - 3*s12*s15*s45 + 2*s12*s34*s45 + 
     2*s23*s34*s45 + 2*s15*s45^2 - 2*s34*s45^2)*XB[1, 0, 1, 1, 1, 1, 1, 1, 0, 
     0, 0])/eps5 + ((-s12 - s23 + s45)*(3*s12*s15 - 3*s12*s23 + 3*s23*s34 - 
     3*s15*s45 + 4*s23*s45 + s34*s45)*XB[1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0])/
   eps5 - (2*s15*(s12 - s34 - 2*s45)*(s12 + s23 - s45)*
    XB[1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((s12 + s23 - s45)*(-3*s12*s15 + 3*s12*s23 - 3*s23*s34 - 4*s12*s45 + 
     3*s15*s45 - 4*s23*s45 + 3*s34*s45 + 4*s45^2)*XB[1, 1, -1, 1, 1, 0, 1, 1, 
     0, 0, 0])/eps5 - (4*s45*(-s12 - s23 + s45)*(-s12 + s34 + s45)*
    XB[1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  (2*s15*(s12 + s23 - s45)*s45*XB[1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s15*(2*s12 - s34 - 2*s45)*(s12 + s23 - s45)*s45*
    XB[1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s34*(-(s12*s15) + s12*s34 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((-3*s12^2*s15 + s12*s15^2 + 3*s12^2*s23 - s12*s15*s23 + 4*s12^2*s34 - 
     s12*s23*s34 - 3*s15*s23*s34 - 4*s12*s34^2 - 2*s23*s34^2 + 
     7*s12*s15*s45 - s15^2*s45 - 4*s12*s23*s45 - 9*s12*s34*s45 - 
     s15*s34*s45 - 4*s23*s34*s45 + 2*s34^2*s45 - 4*s15*s45^2 + 4*s34*s45^2)*
    XB[1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*s34*(s12 + s23 - s45)*XB[1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  ((-(s12^2*s15) - 3*s12*s15^2 + s12^2*s23 + 5*s12*s15*s23 - 2*s12*s23^2 - 
     2*s12*s15*s34 - s12*s23*s34 - 5*s15*s23*s34 + 2*s23^2*s34 + 
     s12*s15*s45 + 3*s15^2*s45 - 2*s12*s23*s45 - 4*s15*s23*s45 - 
     s12*s34*s45 - 3*s15*s34*s45 - 2*s23*s34*s45)*XB[1, 1, 0, 0, 1, 1, 0, 1, 
     0, 0, 0])/eps5 - ((-7*s12^2*s15 - 3*s12*s15^2 + 7*s12^2*s23 - 
     s12*s15*s23 + 4*s12*s23^2 + 4*s12*s15*s34 - 7*s12*s23*s34 + 
     s15*s23*s34 - 4*s23^2*s34 + 7*s12*s15*s45 + 3*s15^2*s45 - 
     8*s12*s23*s45 - 4*s15*s23*s45 - s12*s34*s45 - 3*s15*s34*s45 + 
     4*s23*s34*s45)*XB[1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  ((-s12 - s23 + s45)*(3*s12*s15 - 3*s12*s23 + 3*s23*s34 - 3*s15*s45 + 
     4*s23*s45 + 3*s34*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0])/eps5 + 
  (2*s34*(s12^2 + s12*s15 + s12*s23 - s12*s34 - s23*s34 - s12*s45 - s15*s45 + 
     s34*s45)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0])/eps5 - 
  ((-(s12^2*s15) + s12*s15^2 + s12^2*s23 - s12*s15*s23 - 2*s12*s15*s34 - 
     s12*s23*s34 - 3*s15*s23*s34 + 3*s12*s15*s45 - s15^2*s45 - 
     2*s12*s23*s45 - 3*s12*s34*s45 + s15*s34*s45 - 2*s23*s34*s45 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  ((4*s12^2*s15^2 - 8*s12^2*s15*s23 + 4*s12^2*s23^2 - 2*s12^2*s15*s34 + 
     6*s12^2*s23*s34 + 7*s12*s15*s23*s34 - s12*s23^2*s34 - 6*s12*s23*s34^2 - 
     3*s23^2*s34^2 - 8*s12*s15^2*s45 + 12*s12*s15*s23*s45 - 4*s12*s23^2*s45 + 
     5*s12*s15*s34*s45 - 9*s12*s23*s34*s45 - s15*s23*s34*s45 - 
     4*s23^2*s34*s45 + 2*s12*s34^2*s45 + 4*s23*s34^2*s45 + 4*s15^2*s45^2 - 
     4*s15*s23*s45^2 - 3*s15*s34*s45^2 + 4*s23*s34*s45^2 - s34^2*s45^2)*
    XB[1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s15*(3*s12^2 + s12*s15 + 2*s12*s23 - 3*s12*s34 - 2*s23*s34 - 4*s12*s45 - 
     2*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 0])/eps5 - 
  ((4*s12^3 - 3*s12^2*s15 + 7*s12^2*s23 - 2*s12*s15*s23 + 2*s12*s23^2 - 
     4*s12^2*s34 - 7*s12*s23*s34 - 2*s23^2*s34 - 12*s12^2*s45 + s12*s15*s45 - 
     10*s12*s23*s45 - 2*s15*s23*s45 + 7*s12*s34*s45 + 4*s23*s34*s45 + 
     8*s12*s45^2 + 2*s15*s45^2 - 2*s34*s45^2)*XB[1, 1, 0, 1, 0, 0, 1, 1, 0, 
     0, 0])/eps5 + (4*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + 
     s15*s45 - s34*s45)*XB[1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s15*(3*s12^2 + s12*s15 + 2*s12*s23 - 3*s12*s34 - 2*s23*s34 - 4*s12*s45 - 
     2*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*(s12 + s23 - s45)*(-(s12*s15) + 2*s12*s23 - 2*s23*s34 - 2*s12*s45 - 
     2*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 + 
  (2*(2*s12^3 + s12^2*s15 + s12^2*s23 - 4*s12^2*s34 - s12*s15*s34 - 
     2*s12*s23*s34 + 2*s12*s34^2 + s23*s34^2 - 6*s12^2*s45 - 3*s12*s15*s45 - 
     2*s12*s23*s45 + 7*s12*s34*s45 + 2*s15*s34*s45 + 2*s23*s34*s45 - 
     s34^2*s45 + 4*s12*s45^2 + 2*s15*s45^2 - 2*s34*s45^2)*
    XB[1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s15*(3*s12^2 + s12*s15 + 2*s12*s23 - 3*s12*s34 - 2*s23*s34 - 5*s12*s45 - 
     3*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s15*(s12^3 + s12^2*s15 - s12^2*s34 - 5*s12^2*s45 - 5*s12*s15*s45 + 
     6*s12*s34*s45 + 4*s23*s34*s45 + 4*s12*s45^2 + 4*s15*s45^2 - 4*s34*s45^2)*
    XB[1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  ((2*s12^2*s15 - 2*s12^2*s23 - s12*s15*s23 + s12*s23^2 + 2*s12*s23*s34 - 
     s23^2*s34 + 2*s12^2*s45 - 3*s12*s15*s45 + s12*s23*s45 - s15*s23*s45 - 
     2*s12*s34*s45 + 2*s23*s34*s45 - 2*s12*s45^2 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 - 
  ((5*s12^2*s15 - 5*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 5*s12*s23*s34 + 
     2*s23^2*s34 + 8*s12^2*s45 - 3*s12*s15*s45 + 10*s12*s23*s45 + 
     2*s15*s23*s45 - 5*s12*s34*s45 - 4*s23*s34*s45 - 8*s12*s45^2 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  ((3*s12^2*s15 - 3*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23^2 + 3*s12*s23*s34 + 
     2*s23^2*s34 + 4*s12^2*s45 - s12*s15*s45 + 6*s12*s23*s45 + 
     2*s15*s23*s45 - 3*s12*s34*s45 - 4*s23*s34*s45 - 4*s12*s45^2 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 + 
  ((-3*s12^3*s15 + 3*s12^3*s23 - 4*s12^2*s15*s23 + 4*s12^2*s23^2 - 
     3*s12^2*s23*s34 - 4*s12*s23^2*s34 + 8*s12^2*s15*s45 - 9*s12^2*s23*s45 + 
     6*s12*s15*s23*s45 - 6*s12*s23^2*s45 - s12^2*s34*s45 + s12*s23*s34*s45 - 
     2*s23^2*s34*s45 - 7*s12*s15*s45^2 + 6*s12*s23*s45^2 - 2*s15*s23*s45^2 + 
     3*s12*s34*s45^2 + 4*s23*s34*s45^2 + 2*s15*s45^3 - 2*s34*s45^3)*
    XB[1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s45*(s12^2 + 2*s12*s15 - s12*s23 - s12*s34 - 4*s15*s34 + s23*s34 - 
     s12*s45 - 2*s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0])/
   eps5 - (2*s15*s45*(s12 + 4*s15 - 3*s23 + 3*s45)*
    XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1])/eps5 + 
  (2*s15*s45*(s12^2 + 2*s12*s15 - s12*s23 - 2*s23*s34 - s12*s45 - 2*s15*s45 + 
     2*s34*s45)*XB[1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (2*s45*(4*s12^2 + 2*s12*s15 + 2*s12*s23 - 4*s12*s34 - s15*s34 - 2*s23*s34 - 
     4*s12*s45 - 2*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0])/
   eps5 + (2*s15*(s12 + s15)*s45*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1])/eps5 - 
  (2*s15*s45*(4*s12^2 + 2*s12*s15 + 2*s12*s23 - 3*s12*s34 - 2*s23*s34 - 
     4*s12*s45 - 2*s15*s45 + 2*s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])/
   eps5 + (2*s45*(-s12 - s23 + s45)*(-2*s12 + 3*s34 + 2*s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0])/eps5 - 
  (2*(-3*s15 + 2*s23 - 2*s45)*(s12 + s23 - s45)*s45*
    XB[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1])/eps5 + 
  (4*(s12 + s23 - s45)*s45*(-(s12*s15) + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*s45*(-2*s12^2 - s12*s15 - s12*s23 + 2*s12*s34 + s15*s34 + s23*s34 + 
     2*s12*s45 + s15*s45 - s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1])/
   eps5 + (2*s45*(-2*s12^2*s15 + 2*s12^2*s23 + 2*s12^2*s34 + 2*s12*s15*s34 - 
     s12*s23*s34 - 2*s12*s34^2 - s23*s34^2 + 4*s12*s15*s45 - 2*s12*s23*s45 - 
     4*s12*s34*s45 - 2*s15*s34*s45 - 2*s23*s34*s45 + s34^2*s45 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s15*(s12 + s15)*s45*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2])/eps5 + 
  (2*s15*s45*(-3*s12^2 - 3*s12*s15 + 3*s12*s34 + 2*s23*s34 + 3*s12*s45 + 
     3*s15*s45 - 2*s34*s45)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s15*s45*(-2*s12^2*s15 + 2*s12^2*s23 + s12^2*s34 + 4*s12*s15*s45 - 
     2*s12*s23*s45 - 3*s12*s34*s45 - 2*s23*s34*s45 - 2*s15*s45^2 + 
     2*s34*s45^2)*XB[1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s34*(-s15 + s34)*XB[1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s34*(-s15 + s34)*XB[1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (2*s12*s34*(-s15 + s34)*XB[1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12*s23*s34*XB[1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0])/eps5 - 
  (2*s12*s34*(-s15 + s34)*XB[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (2*s12*(s15 - s23)*s23*s34*XB[1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/eps5 + 
  (4*s12*(s15^2 - s15*s23 + s12*s34 - s34^2 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12^2*s34*XB[1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s12*s15 + 3*s15^2 - s12*s23 - 3*s15*s23 + 2*s12*s34 - s15*s34 + 
     s23*s34 - 2*s34^2 + 2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 0, 0, 1, 0, 1, 0, 
     0, 0])/eps5 - (4*s12*(-(s12*s15) + s12*s23 + s12*s34 + s15*s34 - 
     s23*s34 - s34^2 + s15*s45 - s34*s45)*XB[1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
     0])/eps5 + (2*s12*(-(s12*s15) + s12*s23 - 2*s15*s23 + 2*s23^2 + 
     s12*s34 + s23*s34 + s15*s45 - 2*s23*s45 - s34*s45)*
    XB[1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0])/eps5 + 
  (2*s12*(s12 + 2*s15 - s34)*s34*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0])/eps5 - 
  (2*s12*(s12*s15 + 4*s15^2 - s12*s23 - 4*s15*s23 + 2*s12*s34 - s15*s34 + 
     s23*s34 - 2*s34^2 + 3*s15*s45 - 3*s34*s45)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 
     0, -1])/eps5 - (2*s12*s34*(-(s12*s15) + 4*s12*s23 + 3*s15*s23 - 
     4*s23*s34 - 4*s23*s45)*XB[1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12^2*s34*XB[1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0])/eps5 + 
  (2*s12^2*s34*XB[1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12^2*s34*XB[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1])/eps5 - 
  (s12*s23*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s15 - s23)*(s12 + s15 - s34)*XB[1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0])/
   eps5 + (2*s12*(s15 - s23)*(s12 + s15 - s34)*XB[1, 1, 1, 0, 1, 1, 0, 0, 0, 
     0, 0])/eps5 + (2*s12*(-(s12*s15) + s12*s23 - s15*s23 + s23^2 + s15*s45 - 
     s23*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0])/eps5 + 
  (2*s12*(s12 + 2*s15 - s34)*s34*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0])/eps5 - 
  (2*s12*(2*s12*s15 + 3*s15^2 - 2*s12*s23 - 3*s15*s23 - 2*s15*s34 + 
     2*s23*s34 + s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1])/
   eps5 - (2*s12*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 + 2*s12*s23*s34 + 
     2*s15*s23*s34 + s23^2*s34 - 2*s23*s34^2 + s15^2*s45 - s15*s23*s45 - 
     3*s15*s34*s45 + 2*s34^2*s45)*XB[1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (4*s12*(s15 - s23)*(s12 + s15 - s34)*XB[1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0])/
   eps5 + (4*s12*(-(s12*s15) + s12*s23 - s15*s23 + s23^2 + s15*s45 - 
     s23*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0])/eps5 - 
  (2*s12*(s12 + 2*s15 - s34)*s34*XB[1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0])/eps5 - 
  (2*s12*(s12*s15 - s12*s23 - s15*s34 + s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1])/eps5 + 
  (2*s12*(2*s12*s15^2 - 4*s12*s15*s23 + 2*s12*s23^2 - s12*s15*s34 + 
     3*s12*s23*s34 + 5*s15*s23*s34 - 2*s23^2*s34 - 3*s23*s34^2 - 
     2*s15^2*s45 + 2*s15*s23*s45 + s15*s34*s45 - 2*s23*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/eps5 - 
  (2*s12*s34*(s12 + 2*s23 - s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0])/
   eps5 - (2*s12*(-(s12*s15) + s12*s23 - 2*s15*s23 + 2*s23^2 + s15*s45 - 
     2*s23*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1])/eps5 + 
  (2*s12*s23*s34*(2*s12 + 3*s23 - 3*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 
     0])/eps5 - (2*s12*(s12 + 2*s15 - s34)*s34*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 
     -1, -1])/eps5 - (2*s12*s34*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s12*(s12*s15 + 2*s15^2 - s12*s23 - 2*s15*s23 - s15*s34 + s23*s34 + 
     s15*s45 - s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2])/eps5 - 
  (2*s12*s34*(s12*s15 - 3*s12*s23 - 3*s15*s23 + 3*s23*s34 + 2*s23*s45 - 
     s34*s45)*XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (2*s12*s23*s34*(-2*s12*s15 + 2*s12*s23 - 2*s23*s34 + 3*s15*s45 - 2*s23*s45)*
    XB[1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (4*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, -2, 1, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, -1, 0, 1, 1, 0, 0, 0])/eps5 - 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0])/eps5 + 
  (8*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, -1, 1, 1, 0, 0, 0, 0])/eps5 + 
  (4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)*XB[1, 1, 1, 1, -1, 1, 1, 1, -1, 
     0, 0])/eps5 + (4*s12*(s12 + s15 - s34)*(s12 - s34 - s45)*
    XB[1, 1, 1, 1, -1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (8*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -1])/eps5 - 
  (4*s12*s15*(s12^2 + 2*s12*s15 - s12*s23 - s12*s34 + s23*s34 - s12*s45 - 
     2*s15*s45 + 2*s34*s45)*XB[1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s12*(4*s12^2 + 3*s12*s15 + s12*s23 - 4*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0])/eps5 + 
  (4*s12*(s12^2 + s12*s23 - s12*s34 - s23*s34 - 2*s12*s45 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0])/eps5 + 
  (2*s12*(2*s12^2 + s12*s15 + s12*s23 - 2*s12*s34 - s23*s34 - 2*s12*s45 - 
     s15*s45 + s34*s45)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1])/eps5 + 
  (2*s12*(-2*s12^2*s15 + 3*s12^2*s23 + s12*s23^2 - 3*s12*s23*s34 - 
     s23^2*s34 + 3*s12*s15*s45 - 3*s12*s23*s45 - s15*s23*s45 - s12*s34*s45 - 
     s15*s45^2 + s34*s45^2)*XB[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0])/eps5 + 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0])/eps5 + 
  (2*s12*(s12 + s15 - s34)*(-s23 + s45)*XB[1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0])/
   eps5 + (2*s12*(s12 + s15 - s34)*(2*s12 - 2*s34 - s45)*
    XB[1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0])/eps5 + 
  (2*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1])/eps5 + 
  (2*s12*(-2*s12^2*s15 - 3*s12*s15^2 + s12^2*s23 + 2*s12*s15*s23 + 
     2*s12*s15*s34 - 2*s12*s23*s34 - 2*s15*s23*s34 + s23*s34^2 - 
     s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*
    XB[1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0])/eps5 - 
  (4*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0])/eps5 + 
  (4*s12*(s12 + s15 - s34)*(-s23 + s45)*XB[1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0])/
   eps5 - (4*s12*(s12 + s15 - s34)*(s12 - s34 - 2*s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0])/eps5 - 
  (8*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1])/eps5 + 
  (2*s12*s15*(s12^2 + 3*s12*s15 - 2*s12*s23 - s12*s34 + 2*s23*s34 - 
     4*s12*s45 - 6*s15*s45 + 6*s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0])/
   eps5 - (4*s12*(s12 + s23 - s45)*(s12 - s34 - s45)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0])/eps5 - 
  (4*s12*(s12 + s23 - s45)*(s15 + s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1])/
   eps5 - (2*s12*(s12 + s23 - s45)*(-3*s12*s15 + 2*s12*s23 - 2*s23*s34 + 
     2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0])/eps5 - 
  (4*s12*(s12 + s15 - s34)*(s12 - s34 - s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 
     -1, -1])/eps5 - (2*s12*(-2*s12^2*s15 + 2*s12^2*s23 + 2*s12*s15*s34 - 
     4*s12*s23*s34 + 2*s23*s34^2 + 4*s12*s15*s45 - 2*s12*s23*s45 - 
     2*s12*s34*s45 - s15*s34*s45 + 2*s23*s34*s45 + 2*s34^2*s45 - 
     2*s15*s45^2 + 2*s34*s45^2)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0])/eps5 - 
  (4*s12*s15*(s12 + s15 - s34)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2])/eps5 + 
  (2*s12*s15*(s12^2 + 4*s12*s15 - 3*s12*s23 - s12*s34 + 3*s23*s34 - s12*s45 - 
     4*s15*s45 + 5*s34*s45)*XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1])/eps5 + 
  (4*s12*s15*(-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + 2*s12*s15*s45 - 
     s12*s23*s45 - s12*s34*s45 + 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*
    XB[1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0])/eps5 - 
  (s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0])/eps5 + 
  (s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1])/eps5 + 
  (s12*(-(s12^2*s15) + s12^2*s23 + s12*s15*s23 - s12*s23^2 - s12*s23*s34 + 
     s23^2*s34 + s12*s15*s45 + 2*s12*s23*s45 + s15*s23*s45 + s12*s34*s45 - 
     s23*s34*s45)*XB[1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0])/eps5 + 
  (2*s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1])/eps5 - 
  (s12*(-3*s12^2*s15 + 3*s12^2*s23 - 2*s12*s15*s23 + 2*s12*s23^2 - 
     3*s12*s23*s34 - 2*s23^2*s34 + 5*s12*s15*s45 - 6*s12*s23*s45 - 
     2*s15*s23*s45 - s12*s34*s45 - 2*s15*s45^2 + 2*s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0])/eps5 - 
  (s12*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + 
     s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0])/eps5 + 
  (s12*(3*s12^2*s15 - 3*s12^2*s23 + s12*s15*s23 - s12*s23^2 + 3*s12*s23*s34 + 
     s23^2*s34 - 4*s12*s15*s45 + 3*s12*s23*s45 + s15*s23*s45 + s12*s34*s45 + 
     s15*s45^2 - s34*s45^2)*XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1])/eps5 + 
  (2*s12*s23*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + 
     s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*
    XB[1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/eps5 + 
  (2*s12*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, -1, 1, 0, -1, 0])/eps5 - 
  (2*s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0])/
   eps5 + (2*s12*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0])/
   eps5 - (2*s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
     0])/eps5 - (2*s12*(s12 + s23 - s34 - s45)*s45*
    XB[1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0])/eps5 - 
  (2*s12*s45*(s15 - s23 + s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1])/eps5 + 
  (2*s12*s45*(s12*s15 + s15*s23 - s23*s34 - s15*s45 + s34*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0])/eps5 - 
  (2*s12*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1])/eps5 + 
  (2*s12*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0])/eps5 - 
  (2*s12*s45*(-(s12*s15) - 3*s15^2 + s12*s23 + 3*s15*s23 + s15*s34 - 
     s23*s34 - 2*s15*s45 + s34*s45)*XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1])/
   eps5 + (2*s12*s45*(-(s12*s15^2) + s12*s15*s23 + s12*s23*s34 + 
     2*s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*
    XB[1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps5 - 
  (4*s12*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0])/eps5 + 
  (4*s12*s15*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0])/
   eps5 - (4*s12*(s12 + s23 - s34 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, -1, 
     -1, 0])/eps5 - (4*s12*s45*(s15 - s23 + s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 
     -1, 0, -1])/eps5 + (4*s12*s45*(s12*s15 + s15*s23 - s23*s34 - s15*s45 + 
     s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0])/eps5 - 
  (4*s12*(s12 + s15 - s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1])/eps5 + 
  (2*s12*s45*(2*s12*s15 - 2*s12*s23 - 2*s12*s34 - s15*s34 + 2*s23*s34 + 
     2*s34^2 - 2*s15*s45 + 2*s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0])/
   eps5 + (2*s12*s15*(3*s12 + 3*s15 - 4*s34)*s45*XB[1, 1, 1, 1, 1, 1, 1, 0, 
     0, 0, -1])/eps5 + (2*s12*s15*s45*(-2*s12*s15 + 2*s12*s23 + s12*s34 - 
     2*s23*s34 + 2*s15*s45 - 2*s34*s45)*XB[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/
   eps5 + (2*s12*s34*(s12 + s23 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
     0])/eps5 - (2*s12*(s15 - 2*s23)*(s12 + s23 - s45)*s45*
    XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/eps5 - 
  (4*s12*s23*s34*(s12 + s23 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/
   eps5 + (2*s12*s34*(s12 - s34 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
     0])/eps5 - (2*s12*s34*(2*s12 - s15 - 2*s34 - 2*s45)*s45*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1])/eps5 - 
  (2*s12*s34*s45*(s12*s15 + 2*s12*s23 - 2*s23*s34 - s15*s45 - 2*s23*s45)*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/eps5 + 
  (2*s12*s15*(s12 + s23 - 2*s34 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
     -2])/eps5 + (2*s12*s15*s34*(s12 - 3*s23 - s45)*s45*
    XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/eps5 + 
  (4*s12*s15*s23*s34*(s12 - s45)*s45*XB[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
   eps5}

